Improved Short-Baseline Neutrino Oscillation Search and Energy Spectrum Measurement with the PROSPECT Experiment at HFIR

We present a detailed report on sterile neutrino oscillation and U-235 antineutrino energy spectrum measurement results from the PROSPECT experiment at the highly enriched High Flux Isotope Reactor (HFIR) at Oak Ridge National Laboratory. In 96 calendar days of data taken at an average baseline distance of 7.9 m from the center of the 85 MW HFIR core, the PROSPECT detector has observed more than 50,000 interactions of antineutrinos produced in beta decays of U-235 fission products. New limits on the oscillation of antineutrinos to light sterile neutrinos have been set by comparing the detected energy spectra of ten reactor-detector baselines between 6.7 and 9.2 meters. Measured differences in energy spectra between baselines show no statistically significant indication of antineutrinos to sterile neutrino oscillation and disfavor the Reactor Antineutrino Anomaly best-fit point at the 2.5$\sigma$ confidence level. The reported U-235 antineutrino energy spectrum measurement shows excellent agreement with energy spectrum models generated via conversion of the measured U-235 beta spectrum, with a $\chi^2$/DOF of 31/31. PROSPECT is able to disfavor at 2.4$\sigma$ confidence level the hypothesis that U-235 antineutrinos are solely responsible for spectrum discrepancies between model and data obtained at commercial reactor cores. A data-model deviation in PROSPECT similar to that observed by commercial core experiments is preferred with respect to no observed deviation, at a 2.2$\sigma$ confidence level.

==> anc/1.0_Osc_README <==
Prospect Oscillation Analysis defined 10 baseline bins based on even statistics
the edges of the binning are:
[6.65826,7.35108,7.49064,7.67506,7.78471,7.96415,8.06882,8.18346,8.30308,8.52737,9.2501]

# 1.1_Osc_SegmentMap.txt
PROSPECT Baseline Segment map
Data are reported in:
Baseline Bin, Baseline (meters), Segment index, X Segment index, Y Segment index

# 1.2_Osc_CovarianceMatrix.txt
PROSPECT Covariance Matrix
Data are reported in a 160x160 matrix (10 baselines bins times 16 energy bins)
Energy with 400keV wide bins from 0.8 to 7.2MeV, and 10 baseline bins

# 1.3_Osc_DetResponse[segment].txt
PROSPECT Detector Response
Data are reported a normalize matrix for every segment.
True Neutrino Energy: X axis contains 82 bins, with 100keV wide bins from 1.8 to 10MeV
Prompt Energy: Y axis contains 16 bins, with 400keV wide bins from 0.8 to 7.2MeV


# 1.4_Osc_Prompt[segmemt].txt
PROSPECT Prompt distribution
Data are reported a spectrum for every active segment
Prompt Energy contains 16 bins from 0.8 to 7.2MeV (400kEv bin width)
Errors given in these table are reflected in #1.2_Osc_CovarianceMatrix
Bin Center, Background subtracted IBD counts, Total Stats Error, Background Spectrum counts, Background Stats Error

# 1.5_Osc_RelativeEfficiencies.txt
PROSPECT Relative Efficiencies
Data are reported the relative efficiency for every active segment
X segment index, Z segment index, Relative Efficiency

# 1.6_Osc_NullOscPred[Baselinebin].txt
PROSPECT Predicted Null Oscillation
Data are reported the predicted null oscillation spectrum for every baseline
Bin Center, Bin Content


==> anc/1.1_Osc_SegmentMap.txt <==
1,6.7518,0,0,0
1,6.86108,1,1,0
1,6.9717,2,2,0
1,7.08361,3,3,0
1,7.19674,4,4,0
1,7.31104,5,5,0
2,7.42645,6,6,0
3,7.54293,7,7,0
3,7.66042,8,8,0
4,7.77887,9,9,0
5,7.89825,10,10,0
6,8.01851,11,11,0
7,8.13962,12,12,0
8,8.26153,13,13,0
1,6.84691,14,0,1
1,6.9547,15,1,1
1,7.06385,16,2,1
1,7.17433,17,3,1
1,7.28605,18,4,1
2,7.39897,19,5,1
3,7.51303,20,6,1
3,7.62818,21,7,1
4,7.74438,22,8,1
5,7.86157,23,9,1
6,7.97971,24,10,1
7,8.09876,25,11,1
8,8.21869,26,12,1
9,8.33944,27,13,1
1,6.94379,28,0,2
1,7.05009,29,1,2
1,7.1578,30,2,2
1,7.26684,31,3,2
2,7.37716,32,4,2
2,7.48871,33,5,2
3,7.60142,34,6,2
4,7.71526,35,7,2
5,7.83016,36,8,2
5,7.94608,37,9,2
6,8.06299,38,10,2
7,8.18083,39,11,2
8,8.29957,40,12,2
9,8.41917,41,13,2
1,7.04237,42,0,3
1,7.1472,43,1,3
1,7.25347,44,2,3
2,7.36109,45,3,3
2,7.47002,46,4,3
3,7.5802,47,5,3
4,7.69158,48,6,3
5,7.80409,49,7,3
5,7.91771,50,8,3
6,8.03237,51,9,3
7,8.14804,52,10,3
8,8.26466,53,11,3
9,8.38222,54,12,3
9,8.50065,55,13,3
1,7.14257,56,0,4
1,7.24596,57,1,4
1,7.35079,58,2,4
2,7.45701,59,3,4
3,7.56456,60,4,4
3,7.67338,61,5,4
4,7.78342,62,6,4
5,7.89463,63,7,4
6,8.00696,64,8,4
7,8.12036,65,9,4
8,8.2348,66,10,4
9,8.35021,67,11,4
9,8.46657,68,12,4
10,8.58385,69,13,4
1,7.24433,70,0,5
1,7.34629,71,1,5
2,7.44971,72,2,5
3,7.55454,73,3,5
3,7.66072,74,4,5
4,7.76819,75,5,5
5,7.87691,76,6,5
6,7.98682,77,7,5
7,8.09787,78,8,5
8,8.21001,79,9,5
9,8.32321,80,10,5
9,8.43742,81,11,5
10,8.5526,82,12,5
10,8.6687,83,13,5
1,7.34759,84,0,6
2,7.44813,85,1,6
3,7.55015,86,2,6
3,7.65361,87,3,6
4,7.75843,88,4,6
5,7.86457,89,5,6
6,7.97198,90,6,6
7,8.08059,91,7,6
8,8.19037,92,8,6
8,8.30127,93,9,6
9,8.41324,94,10,6
9,8.52624,95,11,6
10,8.64023,96,12,6
10,8.75518,97,13,6
2,7.45227,98,0,7
3,7.55142,99,1,7
3,7.65207,100,2,7
4,7.75417,101,3,7
5,7.85765,102,4,7
5,7.96247,103,5,7
6,8.06857,104,6,7
7,8.1759,105,7,7
8,8.28441,106,8,7
9,8.39407,107,9,7
9,8.50482,108,10,7
10,8.61662,109,11,7
10,8.72943,110,12,7
10,8.84321,111,13,7
3,7.55833,112,0,8
3,7.65611,113,1,8
4,7.7554,114,2,8
5,7.85615,115,3,8
5,7.95831,116,4,8
6,8.06182,117,5,8
7,8.16662,118,6,8
8,8.27268,119,7,8
9,8.37995,120,8,8
9,8.48837,121,9,8
10,8.5979,122,10,8
10,8.70851,123,11,8
10,8.82014,124,12,8
10,8.93277,125,13,8
3,7.66571,126,0,9
4,7.76213,127,1,9
5,7.86008,128,2,9
5,7.95951,129,3,9
6,8.06035,130,4,9
7,8.16257,131,5,9
8,8.2661,132,6,9
9,8.3709,133,7,9
9,8.47692,134,8,9
10,8.58412,135,9,9
10,8.69244,136,10,9
10,8.80186,137,11,9
10,8.91233,138,12,9
10,9.02381,139,13,9
4,7.77434,140,0,10
5,7.86943,141,1,10
6,7.96606,142,2,10
6,8.06419,143,3,10
7,8.16374,144,4,10
8,8.26468,145,5,10
9,8.36694,146,6,10
9,8.4705,147,7,10
10,8.57528,148,8,10
10,8.68127,149,9,10
10,8.7884,150,10,10
10,8.89663,151,11,10
10,9.00594,152,12,10
10,9.11627,153,13,10


==> anc/1.2_Osc_CovarianceMatrix.txt <==
1772.8,102.716,146.184,138.227,111.135,98.7255,77.4151,63.3255,55.5115,37.6565,16.4672,11.2996,3.60191,-3.75729,1.71046,-2.27336,110.24,-3.59897,22.9892,12.5727,-2.0367,4.27051,1.28579,1.58906,2.50444,-1.2527,-10.2503,-5.57442,-3.76,-4.31343,0.689103,-1.44299,105.924,5.1953,30.8245,20.8716,8.42747,11.5986,7.72237,3.89655,6.66346,3.60558,-7.36213,-4.14959,-2.87777,-4.91353,-0.99568,-1.52968,106.077,-9.93394,15.9984,2.91527,-10.2791,-3.05837,-5.42687,-6.34118,0.106846,-6.29162,-14.155,-7.44187,-5.18916,-7.53097,0.1292,-1.14039,99.5851,-2.14082,20.8825,11.9775,-1.66634,2.67263,-1.14833,-3.88383,-1.93942,-3.47853,-12.5274,-6.86974,-5.05303,-5.66856,-1.86965,-1.83752,89.1772,-9.26911,10.5216,1.35,-11.6159,-6.95363,-9.72696,-12.8163,-9.97042,-10.118,-19.454,-9.19647,-6.84258,-9.63749,-3.37764,-2.22509,85.0001,-6.16346,14.5717,5.95581,-6.29941,-1.63206,-6.94472,-8.54767,-6.00885,-8.46692,-14.3005,-7.71965,-6.76895,-8.42234,-1.91236,-2.05368,89.9267,-1.88145,18.6256,11.4032,-3.05639,1.75879,-2.91389,-4.97792,1.27977,-2.46191,-11.9338,-6.83421,-4.78919,-7.54213,-0.945426,-2.54975,105.6,-2.76203,20.4101,11.986,-5.23441,1.41716,-3.12978,-0.278871,8.40761,3.60835,-14.5598,-6.47176,-4.3098,-5.95973,-0.328574,0.326686,114.264,-0.702415,25.893,16.2107,-2.47633,4.45356,2.03463,2.86925,27.2228,18.0524,-14.7637,-7.1984,-4.07459,-3.59246,2.40435,-1.73706
102.716,1883.89,56.5427,193.502,338.8,-121.467,146.175,32.283,129.903,138.645,78.3365,-8.84578,-54.0516,31.2172,-25.4167,1.35572,-3.65037,228.596,-89.9619,27.6316,171.533,-222.941,34.2685,-50.4785,50.0841,73.6176,31.401,-32.6415,-61.2278,22.9691,-27.1368,0.777658,3.98324,229.691,-75.7627,40.3171,185.117,-214.036,43.9876,-45.918,57.5292,84.0393,36.9381,-30.2985,-64.2691,24.4985,-30.6484,1.0985,-11.3351,231.372,-106.775,17.2366,174.818,-250.307,28.4661,-62.3702,48.8363,76.9365,31.2902,-37.0846,-72.3949,24.4198,-31.9495,0.999506,-4.06235,230.911,-94.576,28.6066,186.444,-244.857,36.1511,-60.1904,52.6549,83.6744,34.5528,-37.6463,-72.8968,26.6409,-35.3378,1.03715,-12.5472,223.291,-111.827,15.0097,181.387,-271.325,26.7776,-75.7603,48.0267,82.3134,32.5423,-44.4642,-84.2183,27.1516,-42.1947,0.416635,-9.21073,220.072,-102.789,20.6694,186.1,-263.834,30.641,-69.8426,51.0218,84.0228,35.5493,-42.9846,-83.278,29.0641,-41.3439,0.713331,-5.14848,215.168,-92.7004,25.5033,177.066,-240.275,32.662,-60.4276,52.4279,82.0152,33.8657,-37.4466,-74.5138,25.366,-35.6428,0.611479,-3.89374,236.783,-101.032,25.7668,187.216,-256.099,33.6222,-60.3143,59.4307,89.2293,36.5736,-38.3864,-76.2182,27.7719,-35.1097,1.69171,-2.96984,253.895,-104.599,30.0521,201.008,-272.635,39.7327,-60.2707,76.2665,104.977,42.6334,-39.9141,-80.0283,31.5847,-37.0129,1.93905
146.184,56.5427,1936.92,159.618,53.7927,327.174,105.524,158.437,63.3492,13.6415,23.1368,51.6296,67.565,-12.8337,27.4856,-0.238335,19.6884,-90.5282,172.584,-33.7223,-112.128,158.112,-24.9524,45.6642,-25.7397,-49.9714,-27.8278,15.8895,44.6366,-19.1701,18.7239,-1.33844,26.539,-74.6497,182.266,-17.5338,-96.7793,172.234,-13.4658,53.5456,-17.9434,-45.3239,-23.3045,20.5207,49.7423,-20.6757,20.0103,-1.22863,10.6634,-105.698,169.919,-50.8308,-135.505,159.878,-37.4702,40.3168,-34.5211,-61.2466,-34.6994,15.5844,48.8241,-23.6726,21.0826,-1.26893,16.9361,-91.4657,175.411,-38.0567,-121.038,171.058,-29.4119,46.5462,-33.2767,-58.3319,-32.6932,18.0016,53.0092,-24.5318,21.3672,-1.7676,5.40553,-106.573,161.897,-58.5931,-145.378,165.95,-45.2205,36.7159,-46.6114,-73.5529,-42.734,16.3653,55.5805,-30.7146,22.8386,-2.66835,8.36798,-98.3223,165.011,-50.4564,-136.4,171.972,-39.4756,42.2302,-41.6305,-68.6891,-38.3397,18.1733,55.7603,-29.1572,24.1648,-2.51219,12.974,-88.8305,162.016,-38.0342,-122.095,163.107,-32.4113,43.1974,-31.5461,-57.3371,-32.8086,17.6183,52.7376,-25.9719,22.5269,-2.36862,17.7977,-97.9276,176.927,-39.6341,-131.112,171.955,-34.5349,49.1294,-27.0799,-55.577,-34.594,18.8535,54.9401,-24.6357,23.4927,-0.415295,20.4398,-102.232,192.571,-35.0829,-137.797,187.25,-33.3388,56.5235,-13.5982,-47.2097,-35.1372,21.3261,59.9962,-24.0134,27.4179,-1.27973
138.227,193.502,159.618,1934.42,207.806,98.7527,158.346,100.928,124.595,101.553,64.6264,26.0224,5.41926,17.2324,1.9826,4.3467,10.3392,25.8448,-31.9362,183.78,17.2253,-57.2804,14.2308,-13.8101,22.4185,22.7467,4.73127,-10.934,-14.3897,5.82061,-6.0224,1.94271,18.4132,38.2279,-15.9968,192.366,34.2265,-43.5518,27.861,-5.12932,32.1228,32.1054,11.0819,-6.97236,-13.4365,7.3395,-7.1792,2.56048,0.597378,15.6241,-48.2033,176.494,4.35889,-73.6911,5.40826,-26.4987,18.5925,19.2971,0.937326,-14.199,-18.2984,5.18153,-7.76523,2.81524,8.04251,26.5512,-37.0382,181.145,19.4313,-62.9498,15.1693,-18.4845,22.5548,25.3294,4.28517,-12.4376,-17.8585,6.94187,-9.31931,2.71029,-4.12024,11.9063,-58.5158,160.929,1.33138,-83.2658,1.2972,-33.3198,11.9251,17.1545,-2.761,-18.1392,-22.3821,4.61916,-12.9084,1.78245,-0.369198,16.9804,-49.2472,163.53,9.40677,-75.128,7.10791,-27.3421,17.3033,19.9914,1.37563,-15.9955,-21.5115,6.03738,-11.7253,2.07651,4.23381,21.0647,-40.3682,178.097,13.2523,-65.1377,10.839,-21.8171,22.0578,24.1287,3.58503,-13.0477,-18.2766,5.45053,-8.78124,1.95706,7.57226,23.0015,-40.7845,212.947,12.5517,-70.4956,9.82029,-21.2244,27.5536,30.5454,4.28546,-12.958,-18.0171,7.42108,-8.75234,4.61926,9.2678,26.0202,-36.8341,256.788,15.2382,-74.9057,13.8533,-21.404,41.7078,44.8928,8.09106,-12.5583,-18.7144,9.4941,-6.85141,4.98169
111.135,338.8,53.7927,207.806,1909.49,-337.265,207.642,19.7731,187.778,217.354,121.514,-17.0408,-90.0412,54.7379,-39.9913,2.56926,-1.78675,169.935,-111.858,17.43,419.84,-438.568,70.1358,-81.1961,84.6026,129.379,56.2826,-49.1974,-100.332,39.0233,-44.9715,0.136505,6.42667,174.841,-94.0713,33.2556,437.164,-430.819,83.3533,-74.0555,94.0155,144.727,63.7801,-46.5805,-105.642,42.0419,-49.3883,0.500968,-10.9121,167.866,-131.828,4.38714,442.394,-484.17,66.3245,-95.7219,84.7798,138.797,58.4444,-55.7902,-117.481,42.8907,-52.475,-0.0757814,-2.97007,171.291,-116.495,18.1541,455.829,-478.807,77.3734,-92.9595,92.9005,148.909,63.4103,-56.6157,-118.802,46.0019,-56.6957,0.263813,-13.7769,159.885,-137.228,1.13735,462.276,-522.142,68.3034,-112.383,90.3713,152.364,63.9361,-66.1123,-136.184,49.15,-66.6444,-0.596713,-9.56944,159.813,-126.287,7.91228,466.413,-512.196,72.5665,-105.297,93.2514,153.364,66.2555,-64.5024,-134.698,51.3993,-66.2203,-0.251558,-5.72462,157.453,-115.162,13.521,437.114,-470.863,72.4101,-92.6871,90.1934,145.029,61.7621,-56.5331,-121.367,44.9947,-57.733,0.0650536,-4.71107,173.079,-126.102,12.3565,463.791,-500.508,74.0328,-95.7612,96.4688,152.69,66.6696,-58.5582,-124.805,47.4625,-57.4144,-0.132477,-4.22699,185.577,-132.159,15.1294,493.503,-536.48,82.2655,-98.3667,111.507,167.931,75.1327,-61.3036,-131.897,51.8874,-62.4628,0.823977
98.7255,-121.467,327.174,98.7527,-337.265,2068.74,-29.7385,227.758,-19.4163,-113.629,-17.0075,100.256,165.743,-43.0757,74.0679,2.08124,3.72327,-221.808,159.223,-56.9439,-441.351,654.103,-125.762,122.285,-93.2458,-160.121,-62.5993,59.6934,131.132,-49.4424,57.8389,-1.01457,9.99718,-202.938,167.055,-42.5274,-427.883,675.009,-119.22,130.824,-87.4296,-162.761,-59.7532,65.3527,142.458,-52.5633,63.7233,-0.828195,-4.49903,-242.327,157.997,-73.0545,-488.768,698.623,-146.072,124.339,-106.532,-182.252,-72.2942,63.6445,148.86,-57.2297,66.5659,-0.661636,1.55226,-224.464,162.51,-60.7276,-475.986,714.083,-141.112,133.835,-107.582,-184.197,-71.651,68.5796,155.806,-60.336,70.6342,-1.22274,-8.48436,-240.23,151.007,-79.5014,-516.278,744.019,-163.055,132.731,-125.475,-208.739,-84.7517,72.3737,171.099,-70.1236,79.78,-2.03102,-4.9933,-228.151,153.431,-71.1876,-504.614,744.422,-155.955,135.769,-119.983,-202.479,-80.8368,73.8567,170.488,-69.6501,80.9508,-2.04207,-1.63566,-214.568,149.297,-62.0111,-466.138,693.229,-141.69,127.33,-105.093,-181.013,-71.3158,67.6875,157.18,-61.3349,72.9948,-1.80609,1.23011,-235.763,163.077,-67.1685,-497.31,730.638,-147.628,136.824,-105.218,-184.944,-75.6944,70.686,162.447,-61.4615,73.7131,0.566318,2.52952,-249.761,175.908,-69.8045,-527.47,790.297,-158.757,146.618,-101.536,-186.479,-80.4712,76.8906,174.152,-64.0487,82.4601,-0.364365
77.4151,146.175,105.524,158.346,207.642,-29.7385,1405.78,49.4692,103.408,98.7946,63.9721,27.6486,0.359717,24.951,2.78127,3.42731,-2.61301,31.7354,-26.4997,12.2167,68.817,-126.436,118.225,-36.1594,24.614,34.895,12.5552,-4.18825,-16.4507,12.7115,-6.63218,0.398789,3.70318,38.9006,-14.7686,24.9196,80.7152,-118.252,129.546,-30.7301,31.4191,43.1445,17.4158,-0.316649,-16.0653,12.881,-7.02449,0.742174,-9.97988,25.0843,-38.3032,2.51675,63.8799,-145.439,121.116,-43.1652,20.2613,35.2818,11.349,-5.45398,-21.5968,13.1803,-7.73983,0.136342,-3.64972,30.5607,-28.8384,12.7804,74.9322,-139.77,130.556,-42.5058,24.9476,40.8371,14.1117,-4.76885,-18.4061,13.428,-8.64497,0.577824,-12.3237,19.6355,-43.9211,-0.753973,63.8324,-159.111,127.49,-56.5231,19.9029,36.2193,11.3712,-7.78084,-24.8236,13.0085,-10.9223,0.326257,-8.5425,22.8629,-36.7029,4.56728,68.9772,-152.686,129.519,-51.1444,21.5661,38.8779,12.763,-7.02999,-24.5076,14.8284,-10.6895,0.469916,-6.1204,25.4424,-31.8401,8.64981,67.9601,-139.043,124.145,-42.4734,24.3404,39.5229,13.2742,-4.54255,-20.288,12.7927,-8.613,0.633632,-4.41861,29.0718,-33.539,8.26335,73.0257,-147.049,130.135,-41.3708,28.8906,41.4258,15.6329,-4.48624,-20.7685,14.4784,-7.46258,-0.0896223,-3.68966,32.4879,-33.3313,10.8652,77.6124,-157.705,143.761,-38.2193,40.386,48.2508,18.9171,-3.18936,-20.1473,17.0739,-8.83735,0.351606
63.3255,32.283,158.437,100.928,19.7731,227.758,49.4692,1378.39,25.3655,8.45236,20.2856,45.9047,52.8693,1.87135,27.3336,-2.39282,-1.66525,-51.0093,44.5609,-16.841,-83.9404,120.405,-34.3785,133.11,-34.566,-36.6954,-20.4616,15.8761,34.5898,-4.66808,16.8023,-4.00444,2.82294,-43.3197,50.5514,-6.5528,-73.8917,128.772,-28.3908,137.302,-31.1424,-33.7028,-16.4918,19.1265,38.7346,-7.90279,17.4381,-4.40841,-8.6629,-60.1759,38.6073,-26.7824,-99.6875,124.274,-45.4456,145.391,-43.0103,-44.8149,-23.8858,17.6197,36.3687,-9.42879,19.228,-5.29662,-3.60892,-54.3229,42.1428,-18.8324,-89.3111,129.391,-41.4931,142.802,-45.1852,-41.835,-20.9328,18.3227,43.2215,-8.95962,19.1064,-5.4921,-11.4213,-64.6628,30.9072,-30.6465,-107.634,127.319,-53.6375,142.332,-53.0035,-51.8589,-27.8408,20.3977,43.2918,-13.7278,21.7002,-4.0935,-8.43446,-59.9521,35.2661,-25.9436,-101.535,130.887,-51.0754,145.94,-52.3041,-48.2536,-24.2989,20.2824,42.0556,-11.8777,22.4852,-4.32436,-5.78023,-53.2365,36.4087,-20.5821,-90.9164,122.994,-43.8861,141.524,-40.5106,-40.3365,-21.0109,18.9751,41.5839,-10.4518,19.6059,-5.06915,-1.96724,-56.2395,43.5517,-21.5232,-95.3062,132.562,-42.9082,158.426,-33.4291,-43.7343,-25.9614,19.396,42.1968,-9.50029,22.3978,-6.28684,-0.0363105,-57.0784,50.5302,-19.0556,-101.072,145.756,-40.7984,181.176,-14.0464,-42.2491,-32.467,18.9202,47.9679,-5.79931,22.5988,-10.6351
55.5115,129.903,63.3492,124.595,187.778,-19.4163,103.408,25.3655,1828.13,82.3368,57.677,17.289,-6.91384,26.8781,5.47156,4.57651,0.981619,48.0604,-24.5502,21.5538,80.9038,-96.2329,28.2683,-32.5939,125.634,32.5876,18.614,-10.0099,-18.8334,19.9095,-2.3736,1.67065,3.59065,50.5864,-18.9241,27.8766,89.9253,-89.9353,34.0958,-34.3952,132.143,37.6309,25.3189,-8.81899,-19.1742,20.1207,-6.88608,1.96458,-6.31599,44.3993,-33.6655,14.5494,80.3365,-108.043,24.7365,-41.3554,139.217,30.2871,19.69,-9.9381,-23.2609,17.2607,-4.11297,2.90943,-3.04428,45.3691,-31.5885,19.7322,88.247,-105.815,26.5985,-45.0009,134.259,34.6878,24.3794,-9.95156,-23.1327,23.8549,-7.80144,2.19176,-10.5581,37.2622,-44.1235,9.35711,82.504,-122.617,20.4587,-59.7046,136.827,31.0304,18.426,-10.8054,-26.5688,20.6395,-10.962,4.39846,-8.36229,37.9384,-38.8273,13.1461,85.34,-117.057,20.9485,-55.5187,137.983,30.7776,24.7509,-10.6152,-28.1042,21.4138,-9.08721,4.03178,-4.99012,40.3866,-32.9374,17.5771,81.5936,-104.345,22.6559,-44.1006,139.568,36.8272,25.0352,-9.446,-22.7698,20.8071,-6.85861,1.74225,2.44434,49.3043,-29.3867,23.6998,89.1524,-107.547,28.7701,-34.5649,161.605,47.4073,18.4401,-9.36281,-23.0552,23.4098,-5.36367,5.96268,6.19611,56.7609,-24.1388,31.5102,99.58,-112.539,40.2888,-26.8864,208.933,73.4098,15.5088,-13.9003,-23.3663,31.2426,-2.32283,-0.00136497
37.6565,138.645,13.6415,101.553,217.354,-113.629,98.7946,8.45236,82.3368,1815.51,47.7216,10.4263,-27.0807,30.9532,-0.934007,17.2976,-1.38787,71.5135,-49.2292,24.4182,131.989,-166.619,36.237,-34.4251,32.224,151.518,18.5689,-12.2567,-38.0717,20.9593,-7.72247,11.2528,0.713975,73.5564,-42.0683,28.9735,137.329,-162.281,43.5017,-32.6743,39.2995,161.91,22.9826,-10.3753,-41.2288,26.4749,-12.1733,13.0058,-6.91588,69.9154,-57.5378,19.5697,136.702,-182.936,38.5122,-53.9212,40.2775,164.512,18.9388,-13.1829,-42.1275,24.8223,-10.2049,16.1719,-4.95397,71.2097,-54.5493,22.863,140.501,-180.519,39.855,-42.2663,34.4162,169.255,18.5855,-11.7985,-50.0564,30.0502,-13.4754,15.4839,-10.2496,65.3501,-64.9566,13.0178,141.93,-200.44,37.077,-51.5081,25.2559,174.253,13.7925,-17.4477,-51.8383,30.244,-19.7141,13.9637,-8.49081,65.1252,-60.5612,16.7827,142.45,-195.1,38.6863,-51.2606,31.1424,170.068,16.8374,-15.8054,-51.5367,29.265,-18.1919,13.9598,-6.02025,63.8964,-54.2403,21.2866,132.973,-175.816,37.1303,-47.4237,37.1931,169.452,20.2015,-12.3906,-46.8751,28.2016,-11.2171,13.4656,-0.261962,74.9598,-55.5155,28.1694,144.372,-185.16,40.2082,-48.7579,49.0461,202.119,23.4308,-10.0674,-45.0352,32.2706,-13.6986,23.4202,2.53059,82.8249,-53.2719,34.4984,161.173,-198.763,49.159,-57.6587,70.9475,259.103,35.2233,-7.71836,-49.6944,36.1874,-4.47958,25.9866
16.4672,78.3365,23.1368,64.6264,121.514,-17.0075,63.9721,20.2856,57.677,47.7216,992.358,9.23933,-0.597397,23.5609,1.10288,12.5929,-11.213,29.6931,-30.0213,3.52837,58.0684,-62.2004,8.78555,-19.9836,19.6011,13.0983,84.3684,-7.03563,-12.0575,11.5091,-6.34807,7.59393,-7.70085,32.1593,-23.0483,10.4533,62.0645,-59.8251,13.9598,-14.7498,24.3094,18.5309,86.3743,-1.7636,-13.2738,13.0094,-4.15754,9.01854,-14.6168,27.5472,-36.5038,-0.516783,57.5618,-70.8469,7.65455,-25.3029,14.0792,17.8524,91.9671,-7.75493,-15.4274,19.341,-5.27988,9.14922,-11.2631,28.3792,-30.9506,3.43098,61.8469,-70.0991,12.1337,-20.4773,22.7387,17.1992,89.007,-8.76268,-13.6063,12.2349,-4.90041,10.6447,-14.6377,23.8438,-38.4063,-3.62366,55.7683,-77.1259,6.48752,-25.2453,19.8656,9.40424,100.461,-15.0143,-20.0899,16.2942,-6.79034,6.35125,-12.234,24.6553,-34.4985,-1.29054,58.8957,-76.0127,9.16365,-23.3677,20.5004,13.017,94.1586,-14.2075,-18.4586,18.4544,-8.38539,7.10089,-11.6671,24.7495,-32.2567,2.13568,56.4612,-69.4944,11.4251,-22.4574,17.0964,16.1179,88.3575,-7.80913,-15.6106,14.1188,-3.56261,10.0996,-12.1049,29.4988,-33.8393,1.92814,65.2892,-73.5348,10.8099,-26.2651,15.6085,22.6054,111.615,-4.73563,-13.049,18.1496,-3.82672,9.64372,-12.6158,32.6911,-34.4921,4.03878,70.5375,-75.01,10.6579,-29.8317,7.31615,30.942,140.551,7.52622,-10.9631,16.4956,-3.09052,21.22
11.2996,-8.84578,51.6296,26.0224,-17.0408,100.256,27.6486,45.9047,17.289,10.4263,9.23933,617.344,24.7346,3.94585,16.976,6.22009,-4.72694,-31.6793,16.3539,-10.3437,-48.0077,59.8775,-4.95685,17.3197,-5.98037,-9.71117,-7.54158,39.3888,14.7976,-2.04593,10.3064,3.22753,-2.94717,-28.3925,19.1329,-6.21993,-45.3978,62.5772,-2.11482,19.8724,-3.53233,-7.95973,-7.5662,43.4471,15.8975,-2.0929,12.0614,3.84569,-7.14622,-35.6291,14.4444,-13.7616,-55.4447,62.7556,-6.97233,16.6493,-9.34369,-10.1956,-8.89227,43.2456,16.0472,-0.378208,12.6378,4.03901,-5.34405,-33.2709,15.966,-11.4643,-52.4969,64.3929,-5.0672,19.0242,-7.41671,-10.5356,-11.1833,45.0332,17.8647,-3.20705,13.5079,4.52336,-7.75564,-37.0889,12.0211,-16.3992,-60.5504,65.5089,-9.08423,17.5255,-10.8803,-16.207,-11.9916,47.4732,17.7247,-3.32311,14.8071,3.0756,-6.30808,-34.9044,13.554,-14.5241,-57.9763,65.9247,-7.74165,18.3788,-10.2113,-14.357,-13.7443,47.7065,17.9518,-2.51313,14.3983,3.26762,-5.85069,-32.5341,13.3748,-11.7465,-52.9811,61.8389,-5.69851,17.5666,-8.32596,-10.2449,-10.7509,45.2429,17.3755,-2.75675,14.5843,4.25349,-4.96046,-34.116,16.0927,-12.1087,-53.7175,66.0399,-5.64951,18.9394,-7.4629,-7.17836,-4.58841,48.4677,19.1537,-1.07309,14.7611,4.68858,-4.68579,-35.2576,18.6927,-11.2535,-56.1839,73.0307,-5.39374,20.8169,-7.11871,-1.65129,2.49466,57.1098,21.8794,-1.47655,17.0252,8.52961
3.60191,-54.0516,67.565,5.41926,-90.0412,165.743,0.359717,52.8693,-6.91384,-27.0807,-0.597397,24.7346,540.407,-10.1597,22.6443,4.88979,-4.43288,-61.6956,43.8669,-14.985,-100.513,130.021,-18.1769,32.9675,-20.3316,-36.8473,-10.7166,14.5897,50.0089,-13.0431,16.841,2.53559,-3.37734,-58.023,44.5133,-12.5194,-99.269,132.467,-16.5214,34.6994,-18.8352,-37.8222,-10.6205,16.5486,53.6043,-13.6215,18.5566,2.98631,-6.12758,-66.3163,44.7998,-17.6535,-111.263,139.509,-20.5212,33.228,-22.8862,-40.864,-12.1608,16.1761,57.0372,-13.6755,19.7455,3.44102,-5.04469,-63.2034,44.229,-16.4793,-109.567,141.518,-20.0428,36.1918,-23.4955,-42.4047,-13.6005,17.0505,59.2152,-15.742,20.9109,3.53947,-6.53681,-66.3044,42.601,-20.1585,-118.241,147.771,-23.4022,36.9575,-27.7705,-49.1562,-15.4394,17.371,65.1958,-17.8057,23.3019,2.72254,-5.536,-63.5482,42.5848,-18.6358,-116.1,147.477,-22.4075,36.9119,-26.704,-47.6689,-15.9461,17.6059,64.9273,-17.7211,23.294,2.76374,-5.22258,-60.3426,40.824,-16.1709,-107.527,137.272,-20.1152,34.3022,-23.0306,-41.1858,-13.0588,17.1226,59.862,-15.6342,22.0523,3.20662,-4.32824,-65.0302,45.7462,-16.4457,-112.609,145.995,-20.6489,36.5271,-22.2253,-39.123,-10.526,18.7257,62.6098,-14.8292,21.9929,4.5436,-3.97652,-68.3704,50.1151,-16.129,-118.598,158.01,-21.3859,38.7352,-21.1963,-34.7995,-7.0351,22.6274,67.4522,-15.7804,25.5335,6.45886
-3.75729,31.2172,-12.8337,17.2324,54.7379,-43.0757,24.951,1.87135,26.8781,30.9532,23.5609,3.94585,-10.1597,354.724,-4.81149,3.07944,-6.63827,20.9461,-21.1448,3.98403,37.1535,-49.8832,10.867,-8.25006,15.4138,19.5184,13.4662,-1.82117,-12.5373,22.3438,-7.1383,1.62082,-5.62287,20.4395,-19.751,5.54544,38.3585,-49.5774,11.7676,-8.10237,16.4605,21.6509,14.1079,-0.570755,-13.4271,23.4216,-7.62565,1.9019,-7.80587,21.1225,-23.7941,3.26368,38.9344,-54.526,10.7834,-8.15891,14.9423,22.0598,14.8828,-1.53051,-15.3533,25.6756,-7.85977,1.73763,-6.61053,19.9371,-22.6574,3.85763,40.2897,-55.2364,11.7081,-9.83115,16.3634,22.9965,14.6109,-2.07146,-14.1959,26.1804,-8.49693,2.21625,-7.45246,18.8537,-25.1129,2.48223,39.6548,-59.257,10.7267,-12.2974,17.2063,22.8282,16.4187,-2.79288,-17.6409,29.1964,-9.91966,2.01307,-6.50751,18.5227,-23.5729,2.89172,40.2486,-58.7969,10.8238,-11.362,16.4413,23.43,15.2777,-2.99133,-17.6133,30.0435,-10.2678,2.10135,-6.47129,18.282,-22.3235,3.36016,37.929,-54.1073,11.0298,-9.1858,15.9638,22.7164,14.5551,-1.55578,-15.2021,26.2944,-8.48901,2.33521,-6.29412,21.3607,-22.7911,4.01049,42.1652,-56.738,12.4316,-8.02678,17.9492,23.9464,18.2449,-1.08479,-15.3017,27.7113,-7.99702,1.59951,-6.30431,23.4954,-23.3232,5.36359,45.0888,-59.4414,14.1094,-5.98964,21.2808,26.6337,22.4441,0.804037,-15.0728,29.9744,-9.23076,3.08503
1.71046,-25.4167,27.4856,1.9826,-39.9913,74.0679,2.78127,27.3336,5.47156,-0.934007,1.10288,16.976,22.6443,-4.81149,387.426,2.27186,0.172603,-27.3425,18.8517,-6.43868,-44.8826,56.2025,-6.38127,17.3253,-3.4753,-8.63125,-4.95159,9.51321,16.757,-6.52111,21.189,0.499169,0.215803,-25.9257,18.7555,-5.67308,-44.454,57.4873,-5.53787,17.3142,-2.23816,-9.22878,-4.12076,10.3244,17.8283,-6.52893,22.3996,0.60747,-0.990632,-29.62,19.0685,-7.72727,-50.0147,60.6991,-7.13156,15.9872,-2.2697,-10.4419,-5.51612,10.9182,19.2831,-7.50904,24.2927,1.25181,-0.887821,-28.5475,17.9042,-7.8336,-49.3885,61.5214,-7.67832,17.8995,-4.92206,-10.8802,-5.61325,11.7028,19.0553,-7.12555,25.4064,0.743997,-1.80408,-30.26,16.7101,-9.97717,-53.0412,63.339,-8.98322,17.6358,-7.46006,-13.5503,-7.78036,12.3484,21.9112,-9.02031,28.3561,0.44148,-1.34696,-29.0346,16.8379,-8.98327,-52.3496,63.5675,-8.77,17.3244,-6.51438,-13.6169,-6.96194,12.4219,21.4898,-9.41049,28.7927,0.224982,-1.15153,-27.5106,16.4156,-7.45705,-48.6764,59.8763,-8.0356,16.641,-3.23322,-9.72222,-5.00497,11.6661,19.9766,-7.5616,26.5702,0.362118,0.799671,-28.6475,19.5854,-6.27828,-50.51,64.1977,-7.25868,18.9126,0.147167,-5.50481,-5.80051,12.6204,21.1723,-6.99016,26.4733,2.5482,1.74729,-29.5134,22.6153,-5.10202,-51.8763,69.3826,-6.10084,20.3429,6.88386,3.12252,-5.14754,13.7109,22.5298,-6.52511,30.9922,2.12813
-2.27336,1.35572,-0.238335,4.3467,2.56926,2.08124,3.42731,-2.39282,4.57651,17.2976,12.5929,6.22009,4.88979,3.07944,2.27186,296.158,-1.51461,-0.453881,-1.73432,2.40891,1.57461,-2.78297,-1.46807,-4.34422,0.55855,10.7185,9.94323,3.05625,1.3781,0.195065,0.602372,8.00713,-1.44437,0.321087,-0.579182,2.52248,0.774744,-2.70936,0.0306739,-2.80063,2.4886,11.1611,9.91149,4.14184,0.818422,2.62985,0.421241,9.18834,-1.84875,-0.970928,-1.88444,2.28791,0.882551,-2.95363,0.139063,-11.1615,2.46954,12.536,10.5508,3.25144,2.83102,3.10681,0.712605,10.6263,-2.05844,-0.149928,-1.76752,1.83012,-0.030691,-2.38314,-0.0964187,-3.83255,2.22308,11.2643,8.4173,4.09511,-0.47031,2.53948,0.650008,10.9744,-2.09622,-0.56943,-2.31283,0.234275,0.33085,-3.37646,-0.125311,-3.26506,-1.11504,9.80623,9.06136,1.92398,1.39578,3.4164,-0.778666,9.58058,-1.92849,-0.321329,-2.31642,0.861038,0.0672063,-3.13641,0.649105,-4.64722,1.12585,9.16169,7.89992,2.68391,2.01644,2.73775,-0.762634,9.84544,-1.89203,-0.921224,-1.97494,2.11197,-0.409118,-1.90251,0.216278,-6.86921,1.05473,11.5084,9.05166,3.721,1.08327,2.81898,1.73802,10.0905,-1.3659,-0.0206925,-2.23996,3.62136,0.846264,-2.22751,-0.748436,-10.7355,0.963736,20.542,14.7079,5.43912,2.91091,4.21007,0.00530885,13.7839,-1.16951,0.247639,-1.58366,4.53398,3.32066,-2.88587,-1.01462,-17.7792,-2.03196,33.9014,23.9696,9.74425,2.13211,3.06617,4.2461,18.2168
110.24,-3.65037,19.6884,10.3392,-1.78675,3.72327,-2.61301,-1.66525,0.981619,-1.38787,-11.213,-4.72694,-4.43288,-6.63827,0.172603,-1.51461,1528.46,76.0168,113.182,105.414,81.2125,73.1682,60.3398,48.1182,39.3705,24.8317,11.4533,6.73571,1.92552,-1.80052,0.718838,-2.31434,90.8318,0.720034,22.6185,13.5991,2.87535,6.13053,3.01631,0.0880982,2.36185,0.143164,-8.54062,-4.90518,-3.51208,-5.09229,-1.4308,-1.73925,96.346,-5.33424,18.2072,7.10798,-4.69283,1.11726,-1.47974,-2.65242,1.53143,-4.33149,-10.9784,-5.53721,-4.09858,-6.29777,0.309584,-1.13829,86.8172,-4.03832,16.186,8.20044,-3.73784,0.414626,-2.91814,-5.05,-3.70865,-4.90796,-11.9633,-6.6309,-4.88485,-5.49697,-1.91673,-1.92793,80.476,-7.26909,10.5601,2.00905,-9.55602,-5.35823,-8.04478,-11.0648,-8.99322,-9.41668,-16.9702,-8.00225,-6.22837,-8.62336,-2.94965,-2.17902,77.0097,-3.58275,15.2555,7.71318,-3.27843,0.45987,-4.44945,-6.22624,-4.84103,-7.2105,-12.1227,-6.43283,-5.89264,-7.43538,-1.66289,-2.03253,79.6832,-1.27819,17.5616,11.3378,-1.01346,3.37404,-0.677093,-2.58666,1.91661,-1.59723,-9.33396,-5.00487,-3.59512,-6.16682,-0.330607,-2.1317,94.9125,-0.087328,21.3392,13.9198,-1.1537,4.25396,-0.113118,1.74578,7.78748,3.09498,-11.7622,-5.05672,-3.60288,-5.29105,-0.256929,-0.132428,100.972,-0.711897,23.0615,14.3139,-1.83916,4.31935,1.88207,2.55788,21.8168,13.526,-12.9276,-6.24674,-3.74168,-3.49628,1.79745,-1.88601
-3.59897,228.596,-90.5282,25.8448,169.935,-221.808,31.7354,-51.0093,48.0604,71.5135,29.6931,-31.6793,-61.6956,20.9461,-27.3425,-0.453881,76.0168,1549.48,38.8266,147.704,262.353,-104.302,113.589,21.9999,99.0324,103.273,58.023,-10.5463,-44.752,25.8613,-21.6673,-0.315283,-0.47323,199.921,-73.8695,29.0521,158.737,-196.146,34.3231,-44.8437,47.1455,69.8586,29.0859,-29.1089,-58.4495,20.9054,-28.1491,-0.399982,-6.89952,211.528,-89.6192,21.1189,161.479,-217.834,29.9304,-49.9039,45.9159,68.8308,28.4513,-32.1082,-64.2248,22.0736,-28.4667,-0.413217,-5.55906,203.429,-87.3533,22.0286,163.155,-220.709,29.9029,-55.1661,44.7172,71.1268,28.6088,-34.7873,-65.2661,23.1989,-32.0654,-0.576134,-9.52389,200.678,-97.8701,14.4886,162.62,-240.649,24.8527,-66.61,43.4912,71.9554,28.1784,-39.5715,-75.3074,24.009,-37.6064,-0.680101,-6.32123,198.618,-88.8539,21.0446,168.407,-232.906,29.2502,-60.0441,46.4821,74.3773,31.4159,-38.0736,-74.2795,25.9329,-36.8494,-0.442553,-4.01444,193.468,-80.5396,24.5975,160.304,-211.578,31.7624,-50.3887,48.3628,72.6627,30.5044,-32.6608,-65.762,23.0738,-31.715,-0.37583,-2.04633,214.352,-85.9275,26.5093,170.984,-224.59,33.6696,-49.289,54.4284,77.1634,31.9888,-34.0183,-67.891,24.5822,-31.2964,-0.467053,-3.25808,226.729,-92.6951,26.5406,179.4,-242.139,36.3311,-50.2291,67.4404,86.7337,34.7034,-36.7371,-71.5493,27.911,-34.1011,-0.929362
22.9892,-89.9619,172.584,-31.9362,-111.858,159.223,-26.4997,44.5609,-24.5502,-49.2292,-30.0213,16.3539,43.8669,-21.1448,18.8517,-1.73432,113.182,38.8266,1695.23,121.031,33.103,258.078,81.4694,126.069,47.2665,5.57452,13.605,38.3936,53.8886,-9.61059,21.8494,-1.15561,20.995,-72.3952,158.594,-22.7444,-94.335,149.885,-17.2953,44.4265,-18.7919,-44.0813,-25.0711,15.8073,43.8772,-19.2906,17.407,-1.89519,15.6821,-88.1603,162.366,-37.1133,-114.815,151.63,-27.1682,43.0336,-24.8215,-52.1799,-30.3252,15.1958,45.2181,-21.0346,19.8,-1.49289,14.3552,-84.8849,155.977,-37.3362,-112.702,152.076,-28.9389,40.6848,-30.7327,-54.214,-31.9455,14.8674,47.3633,-22.0747,19.0194,-2.34888,8.01974,-93.6009,149.464,-50.6156,-129.461,151.713,-39.0336,34.6284,-39.9253,-65.4663,-39.9872,14.8444,50.5175,-27.6275,20.7103,-2.62284,10.7344,-85.3417,153.277,-41.3409,-119.815,158.72,-32.9164,40.885,-34.5567,-60.5193,-34.7824,16.7758,50.7841,-26.1737,22.183,-2.54418,14.0753,-77.2021,150.542,-30.0891,-106.529,151.754,-25.4565,43.3577,-23.6348,-49.2468,-28.6962,16.7861,48.7867,-22.5248,21.0238,-2.45626,20.1328,-83.1704,166.775,-28.8631,-112.669,160.962,-25.8225,50.4296,-18.237,-47.5271,-31.9293,17.5655,50.4082,-21.7355,21.6717,-0.720001,20.4691,-90.1668,177.376,-28.5004,-122.499,171.596,-27.054,55.4508,-5.29279,-40.7679,-35.3259,18.0203,54.4368,-20.8578,25.1243,-2.58934
12.5727,27.6316,-33.7223,183.78,17.43,-56.9439,12.2167,-16.841,21.5538,24.4182,3.52837,-10.3437,-14.985,3.98403,-6.43868,2.40891,105.414,147.704,121.031,1724.16,159.167,71.1824,123.782,77.3528,95.151,76.3788,48.8954,17.9435,2.53878,14.0111,0.662688,3.03373,12.4513,28.4387,-22.9695,162.952,23.3108,-46.3203,18.7229,-10.4503,23.9405,25.485,6.66382,-8.82251,-13.8134,5.631,-7.40813,2.14727,6.13253,20.8871,-36.5162,165.083,12.3461,-59.9502,10.8888,-20.0142,20.7613,20.772,3.0294,-11.6713,-15.6324,4.83756,-6.80681,2.84257,5.22695,20.8902,-38.0145,157.642,13.7618,-60.5258,10.5032,-19.8784,17.8289,21.0748,2.094,-12.5658,-17.4147,5.72349,-9.04193,2.44166,-1.33739,13.0841,-50.9198,145.691,3.53577,-73.9567,2.5677,-29.5921,11.002,16.3687,-2.70064,-16.5386,-20.5037,4.08894,-11.9128,1.77553,2.06301,18.5539,-41.5841,150.161,12.1227,-64.9498,9.02458,-23.1197,17.1368,19.5396,1.89616,-14.107,-19.3381,5.3665,-10.703,2.06865,5.62747,21.9315,-33.33,162.226,16.3376,-54.8371,13.5134,-17.1618,22.467,24.0163,4.86576,-10.8495,-15.9501,5.47389,-7.56545,2.11853,9.47892,25.1948,-32.4992,193.481,17.232,-59.0565,13.2978,-16.5789,27.1498,30.1041,5.02384,-10.9792,-15.9551,6.7844,-8.04761,4.55896,8.51713,24.3392,-33.4238,225.869,15.646,-66.5126,13.8533,-20.1624,37.2407,41.6089,6.9427,-11.663,-17.3894,8.29627,-6.294,4.72394
-2.0367,171.533,-112.128,17.2253,419.84,-441.351,68.817,-83.9404,80.9038,131.989,58.0684,-48.0077,-100.513,37.1535,-44.8826,1.57461,81.2125,262.353,33.103,159.167,1636.25,-284.667,161.975,8.42511,144.618,170.229,95.6393,-16.1959,-74.2461,43.9191,-33.2355,2.98133,0.814087,151.157,-91.995,22.7069,387.067,-396.116,69.9911,-72.5711,78.4932,127.494,56.1334,-43.218,-96.5278,36.927,-44.8153,1.48966,-6.32803,155.803,-112.465,11.4265,406,-433.325,64.6402,-85.2502,77.5284,128.541,56.2096,-48.7165,-104.711,38.824,-46.9485,1.4876,-5.69846,150.395,-108.691,12.7713,407.857,-437.504,66.5342,-87.0677,79.9036,132.855,56.8009,-51.3423,-108.356,40.6244,-51.1187,1.58877,-11.3659,144.844,-121.729,2.16585,417.56,-471.682,62.6306,-101.082,79.3567,138.07,59.0703,-59.4638,-122.802,44.2755,-59.9628,0.50652,-7.3449,145.626,-111.222,9.87438,422.373,-461.413,68.1209,-94.3724,83.3075,139.438,61.2297,-57.4445,-120.892,46.0683,-59.5447,0.862681,-4.41201,143.161,-100.86,15.5096,398.664,-422.537,67.4503,-82.8626,80.9208,132.589,58.131,-49.5666,-108.928,40.8429,-51.2311,1.52663,-3.76691,157.937,-110.153,15.6874,422.19,-448.289,69.4793,-87.5866,84.9567,140.501,63.5859,-51.2965,-111.902,42.7746,-51.7161,1.8298,-6.07609,165.481,-120.03,13.5353,446.062,-486.865,73.7648,-94.7595,92.6366,153.474,71.6366,-53.809,-119.336,45.732,-55.7593,3.6588
4.27051,-222.941,158.112,-57.2804,-438.568,654.103,-126.436,120.405,-96.2329,-166.619,-62.2004,59.8775,130.021,-49.8832,56.2025,-2.78297,73.1682,-104.302,258.078,71.1824,-284.667,1709.7,-29.6455,181.912,-22.4633,-100.836,-16.4064,80.3756,133.749,-34.5062,58.4416,-0.311876,4.95437,-187.613,143.914,-45.2722,-391.388,603.846,-112.797,114.276,-84.5653,-153.735,-56.4788,58.6714,127.6,-48.6428,56.5269,-2.64356,-0.430897,-212.293,147.963,-60.0131,-434.483,637.727,-128.015,119.255,-97.0751,-166.1,-62.7708,59.5029,134.076,-50.5556,59.3709,-2.99346,-0.696728,-204.664,143.182,-58.6503,-433.456,643.815,-129.855,118.81,-101.045,-171.745,-65.704,61.3652,141.213,-55.7912,62.8335,-3.31362,-6.18135,-214.685,137.663,-70.4769,-464.482,675.242,-147.155,120.335,-113.464,-192.418,-74.6821,66.0783,153.668,-63.7115,71.9675,-3.98818,-2.97075,-203.491,140.735,-62.0843,-452.034,673.925,-139.657,124.998,-108.945,-185.128,-71.9184,67.4519,153.48,-62.4322,72.6638,-3.87744,0.0574561,-190.132,137.959,-52.743,-418.426,628.919,-124.385,119.246,-95.6393,-166.272,-63.3224,62.5209,142.234,-55.5541,65.0766,-3.26081,1.95584,-208.981,150.823,-57.9217,-444.865,666.137,-130.697,128.341,-97.2585,-173.762,-65.3215,65.2524,146.719,-55.7473,66.5033,-3.45123,0.598045,-224.66,158.313,-64.3869,-475.925,718.535,-143.73,137.393,-98.7836,-183.545,-70.369,71.0538,157.882,-58.6508,71.9306,-3.77184
1.28579,34.2685,-24.9524,14.2308,70.1358,-125.762,118.225,-34.3785,28.2683,36.237,8.78555,-4.95685,-18.1769,10.867,-6.38127,-1.46807,60.3398,113.589,81.4694,123.782,161.975,-29.6455,1185.11,39.858,85.0134,77.0597,44.4166,18.9736,-0.0376098,21.7416,2.25105,1.50062,1.94132,31.7054,-17.788,17.2371,67.5859,-110.951,114.84,-29.8421,28.8045,37.0619,10.3608,-4.10991,-15.3291,11.5057,-7.09872,-0.939982,-3.09978,29.1459,-26.802,9.52032,63.6299,-125.394,116.271,-31.9756,26.794,33.8769,7.74427,-5.49532,-19.0008,11.3192,-6.56262,-1.28836,-3.21039,26.4824,-27.7333,9.59337,66.028,-127.989,117.389,-38.6292,24.1884,35.9098,8.7394,-6.68034,-17.3463,12.8274,-8.4512,-1.33121,-8.23299,20.4948,-36.811,1.86503,59.5508,-143.142,118.518,-49.2604,22.1001,34.3487,5.80966,-7.71994,-22.1954,11.7165,-10.2266,-0.437108,-5.12228,23.621,-30.0477,7.51159,65.0995,-135.031,120.09,-43.6574,24.1675,36.6195,9.27297,-6.88861,-22.1468,13.2979,-9.45777,-0.435951,-2.23439,26.9114,-24.2783,12.2384,65.9439,-122.181,116.399,-34.0187,28.7459,37.7452,10.1053,-5.19706,-17.9536,12.0863,-8.18026,-1.10711,0.227321,30.913,-24.4564,13.2855,70.3803,-129.181,123.394,-30.0173,35.7221,39.5805,8.30824,-5.45681,-18.7181,13.34,-6.69223,-1.33507,-0.314033,32.1476,-26.2191,13.581,72.3333,-140.222,135.105,-26.8815,51.2937,45.7432,5.91683,-7.59911,-18.7852,16.7428,-8.07927,-3.7231
1.58906,-50.4785,45.6642,-13.8101,-81.1961,122.285,-36.1594,133.11,-32.5939,-34.4251,-19.9836,17.3197,32.9675,-8.25006,17.3253,-4.34422,48.1182,21.9999,126.069,77.3528,8.42511,181.912,39.858,1239.52,21.0467,7.19579,12.8523,35.2565,44.9559,4.69801,23.2017,-0.928398,1.21437,-42.059,42.8297,-9.45678,-70.7086,114.03,-28.1438,122.731,-27.8816,-30.0185,-16.4812,15.8697,34.867,-6.98518,15.811,-3.67542,-3.287,-49.6132,41.5647,-17.7524,-84.9867,117.478,-36.2617,135.499,-32.7703,-36.6202,-20.6181,16.6534,34.1144,-8.34138,18.3407,-4.09813,-3.56703,-50.3616,37.2207,-18.1396,-82.7518,116.181,-38.5796,129.006,-39.8535,-36.6965,-19.921,15.9879,38.8441,-7.49268,17.5055,-4.56337,-8.33713,-56.7668,30.4307,-25.7443,-95.8657,116.656,-46.8888,130.22,-45.8263,-44.4566,-26.0555,18.5633,39.8104,-12.0815,19.8274,-3.04858,-5.84094,-52.3707,34.5672,-20.6683,-89.8805,121.028,-44.3475,133.975,-44.2663,-41.1655,-21.6946,18.7633,38.7497,-10.4739,20.9076,-3.27496,-2.68897,-45.2715,37.0244,-14.273,-79.1829,115.242,-36.9478,130.815,-32.0684,-32.9833,-18.2091,17.5223,38.3717,-8.86068,18.342,-4.29442,1.47915,-47.3172,44.4374,-13.9581,-82.2231,124.103,-34.9787,147.468,-23.6799,-33.9162,-23.5078,18.2693,39.2454,-7.68927,20.977,-4.36534,2.18135,-49.6579,49.3202,-13.345,-89.0175,134.268,-33.7748,166.773,-3.57001,-29.8796,-30.6984,16.7422,43.9753,-3.97995,21.8974,-9.06163
2.50444,50.0841,-25.7397,22.4185,84.6026,-93.2458,24.614,-34.566,125.634,32.224,19.6011,-5.98037,-20.3316,15.4138,-3.4753,0.55855,39.3705,99.0324,47.2665,95.151,144.618,-22.4633,85.0134,21.0467,1504.68,60.7197,45.2938,10.5112,-4.67302,26.2841,4.22776,3.20025,0.657687,42.4318,-21.1079,20.8948,77.5146,-83.8433,27.9234,-32.9167,116.114,30.5898,21.614,-7.90642,-17.5341,17.6069,-6.53811,0.944162,-3.16162,43.9442,-26.2063,17.3037,76.7916,-93.2871,25.5583,-32.4652,125.612,27.1186,19.4965,-7.54714,-20.7553,16.2303,-3.89129,1.50895,-4.07409,39.3222,-30.2194,15.7245,78.1232,-96.697,22.912,-41.0845,119.03,28.722,21.6047,-9.03503,-20.2639,20.88,-7.36458,0.980783,-8.59669,34.7586,-38.3736,9.6247,75.3043,-108.953,19.3271,-52.6521,123.459,26.279,17.8165,-9.09639,-24.0392,18.4147,-9.74848,2.95913,-6.70293,35.4453,-33.3178,13.3811,78.5579,-103.684,20.1072,-48.0759,124.257,26.8907,23.1661,-8.89311,-25.2115,19.6093,-8.22292,2.6988,-3.15841,38.6817,-27.0012,18.4331,76.3893,-91.6442,22.6864,-36.909,125.686,32.1055,23.2853,-7.63038,-20.1431,18.5675,-6.56142,0.74793,2.91492,46.6497,-23.6591,23.6336,83.9546,-94.2351,28.7751,-27.385,145.242,40.1901,18.851,-7.1676,-20.2697,21.1773,-4.54411,3.56002,4.98147,51.7836,-20.9127,28.7644,91.0934,-99.6392,37.6338,-20.2671,185.872,59.7683,16.0193,-11.0639,-20.1995,27.9498,-3.03847,-1.52652
-1.2527,73.6176,-49.9714,22.7467,129.379,-160.121,34.895,-36.6954,32.5876,151.518,13.0983,-9.71117,-36.8473,19.5184,-8.63125,10.7185,24.8317,103.273,5.57452,76.3788,170.229,-100.836,77.0597,7.19579,60.7197,1406.04,35.5473,3.18779,-24.7571,25.2741,-1.79982,10.4815,-2.1254,62.4379,-41.8546,21.3242,118.845,-147.664,36.1175,-31.177,31.7065,138.459,16.4534,-11.296,-37.6396,22.7579,-11.6931,9.60153,-5.05756,64.428,-49.4416,19.3239,124.119,-161.249,35.9423,-44.5064,35.4011,142.668,14.3,-12.5014,-38.3804,21.3057,-10.0808,11.9976,-6.06535,61.659,-51.0484,17.6707,123.179,-162.809,33.9933,-38.5531,28.4699,145.687,13.5239,-12.1695,-45.1202,26.0267,-12.9795,11.3942,-8.93216,58.5983,-57.6926,11.6019,126.671,-178.577,33.2528,-45.5338,22.3358,151.909,9.6707,-16.239,-46.9098,26.2241,-18.079,10.6714,-7.31883,58.5696,-53.5315,15.3177,127.544,-173.457,34.9007,-44.6155,27.3341,148.574,12.9193,-14.8001,-46.6026,25.4838,-16.6893,10.6409,-4.78238,58.2811,-47.02,19.7743,120.149,-155.891,34.0171,-40.3215,32.5307,146.661,15.514,-12.218,-42.4413,24.4755,-11.4405,9.85095,-0.853376,67.2324,-48.8989,24.9603,129.487,-164.381,36.9321,-40.965,42.3585,172.12,16.6231,-10.5614,-41.2617,27.5972,-13.0442,17.6113,0.302481,72.6204,-49.0667,28.4931,142.126,-178.049,43.3541,-48.4944,60.1497,215.917,23.3581,-10.4278,-45.6955,30.9889,-6.48432,18.5474
-10.2503,31.401,-27.8278,4.73127,56.2826,-62.5993,12.5552,-20.4616,18.614,18.5689,84.3684,-7.54158,-10.7166,13.4662,-4.95159,9.94323,11.4533,58.023,13.605,48.8954,95.6393,-16.4064,44.4166,12.8523,45.2938,35.5473,832.014,6.24521,-2.33697,15.7035,0.175926,9.60109,-8.08504,26.5767,-23.1483,6.79955,52.783,-56.1451,10.1896,-15.6268,20.4281,16.965,76.3882,-3.09254,-12.5608,11.5468,-3.77671,8.91309,-10.8657,26.3872,-29.9539,2.65791,53.9154,-61.93,8.37894,-24.0872,14.7937,18.2929,82.403,-7.3921,-13.3642,16.6628,-4.52862,9.39571,-10.5207,24.3466,-28.8814,2.09488,53.6135,-63.9673,9.28764,-20.1594,19.7735,16.1759,78.897,-8.59854,-13.5175,11.0468,-4.39935,10.5194,-12.0662,22.0425,-33.3919,-2.4974,50.7107,-69.2021,5.96605,-23.0801,17.2366,10.3203,88.9068,-14.1491,-18.061,14.5725,-6.36441,6.70965,-10.0723,22.9167,-29.9387,0.0852698,53.5324,-67.5945,8.72707,-21.5734,18.9113,13.1991,84.0815,-13.0482,-16.4301,16.102,-7.46905,7.36888,-8.91978,23.5599,-26.8061,4.18986,51.9028,-60.8462,10.7789,-21.0025,16.2179,16.2287,79.0439,-7.71349,-14.4408,12.5612,-3.1789,9.74103,-9.79753,27.3032,-28.9796,3.99924,59.1664,-64.637,10.0301,-25.208,15.1539,24.0706,99.0912,-4.69547,-11.8064,16.2598,-3.65483,10.6473,-10.9232,29.0754,-30.6584,4.76946,63.4149,-67.6427,9.05956,-31.1405,7.26861,33.7973,124.175,5.35741,-10.8956,14.528,-2.02931,20.6599
-5.57442,-32.6415,15.8895,-10.934,-49.1974,59.6934,-4.18825,15.8761,-10.0099,-12.2567,-7.03563,39.3888,14.5897,-1.82117,9.51321,3.05625,6.73571,-10.5463,38.3936,17.9435,-16.1959,80.3756,18.9736,35.2565,10.5112,3.18779,6.24521,483.653,19.3156,1.99378,12.4427,3.99818,-4.43412,-27.9417,14.6678,-8.19568,-43.2603,55.5087,-4.1498,16.0717,-7.32145,-10.7592,-7.85825,39.7651,13.87,-2.81757,10.4424,2.87308,-6.107,-31.9452,13.3773,-11.9122,-49.2394,58.0959,-6.47965,15.3506,-12.199,-11.7301,-7.85992,39.7417,14.0162,-0.671853,10.4668,2.68497,-5.94429,-31.6544,12.954,-11.9897,-48.8741,57.7025,-5.9717,15.7846,-10.0067,-12.9269,-10.8235,40.859,15.9927,-4.1784,11.5361,3.33138,-7.13239,-33.885,10.8453,-15.0446,-55.2698,60.0897,-8.9279,15.5019,-12.1783,-17.611,-10.4754,43.2478,15.3683,-3.75936,13.0385,1.85645,-5.87119,-31.792,12.3161,-13.2693,-52.5324,60.5102,-7.3556,16.6204,-11.6397,-15.3761,-12.5574,43.6079,15.8905,-2.75314,12.4668,2.14718,-5.05552,-29.0663,12.7431,-10.3017,-47.2722,56.7539,-5.03287,15.7467,-11.0284,-12.6055,-10.3511,41.225,15.1739,-3.47891,12.1906,3.1603,-5.70307,-31.6228,13.9629,-11.8854,-48.5127,60.1849,-5.62337,16.1785,-12.1653,-11.8314,-3.50392,44.2876,16.8056,-2.02516,12.6923,2.61282,-6.4113,-33.7453,14.7915,-12.5731,-52.2784,65.878,-6.92761,17.0233,-16.4771,-11.6378,2.91347,52.4259,19.2409,-3.19248,13.5508,6.66385
-3.76,-61.2278,44.6366,-14.3897,-100.332,131.132,-16.4507,34.5898,-18.8334,-38.0717,-12.0575,14.7976,50.0089,-12.5373,16.757,1.3781,1.92552,-44.752,53.8886,2.53878,-74.2461,133.749,-0.0376098,44.9559,-4.67302,-24.7571,-2.33697,19.3156,428.466,-7.7433,18.2272,2.37484,-3.4302,-52.8688,39.362,-12.4801,-90.3895,119.336,-14.7858,32.0599,-16.3722,-35.9048,-11.2448,14.4588,48.6209,-12.3006,16.5726,1.31906,-4.58361,-58.1812,42.0346,-14.9956,-99.4302,127.47,-17.0394,34.3044,-19.1877,-38.3455,-12.2463,14.6144,51.2493,-12.2332,17.6928,1.37198,-4.58502,-57.1424,39.7379,-15.5587,-99.076,127.653,-17.7285,33.8457,-20.602,-39.9321,-13.5254,14.8695,54.1633,-14.1108,18.636,1.50402,-5.45952,-59.2276,39.0222,-17.817,-106.589,134.035,-20.3677,34.5365,-23.2939,-45.707,-15.1179,15.8263,58.9427,-16.2053,21.0747,1.19808,-4.65743,-56.9225,39.062,-16.5459,-104.43,133.829,-19.6488,35.0387,-22.8594,-44.0243,-15.261,15.8639,58.5509,-15.7982,21.1099,1.21334,-3.84336,-53.1682,38.0899,-13.8133,-96.0526,124.698,-17.1737,33.5692,-19.2667,-38.5359,-13.0248,15.1326,54.2096,-14.2143,19.3109,1.32596,-3.21276,-57.5998,42.6586,-14.5023,-100.669,132.886,-16.9551,37.3149,-17.6003,-38.2558,-11.443,16.5788,56.5644,-13.4044,20.0557,1.77871,-3.02518,-60.6896,46.5126,-14.3521,-106.708,143.982,-17.3816,41.5198,-14.7291,-36.8146,-10.1909,19.2431,61.3426,-13.7844,22.18,2.54036
-4.31343,22.9691,-19.1701,5.82061,39.0233,-49.4424,12.7115,-4.66808,19.9095,20.9593,11.5091,-2.04593,-13.0431,22.3438,-6.52111,0.195065,-1.80052,25.8613,-9.61059,14.0111,43.9191,-34.5062,21.7416,4.69801,26.2841,25.2741,15.7035,1.99378,-7.7433,350.253,-3.43203,1.42445,-4.02531,19.026,-17.2782,4.96709,34.7296,-44.5075,12.0441,-5.39055,18.5174,20.1596,10.5631,-1.9242,-11.7299,21.8242,-6.95703,0.48141,-5.01546,21.3422,-18.8112,4.62485,36.3373,-47.7086,12.175,-2.42023,19.0329,20.3068,10.9732,-1.99742,-13.7739,23.1836,-6.67615,0.240213,-4.86444,18.8724,-19.6841,3.91495,36.8569,-49.5332,11.7604,-6.69415,18.0409,21.29,11.3427,-2.84092,-12.3568,24.7942,-7.7546,0.496231,-5.56036,18.2716,-21.5998,3.26741,36.6988,-53.1304,11.2733,-9.40193,19.4651,21.6218,11.9789,-2.66526,-15.461,26.7037,-8.96118,1.08646,-4.94403,17.689,-20.2676,3.53895,37.2014,-52.4306,10.8846,-8.14803,18.5419,21.9715,12.2205,-3.00431,-15.833,27.5759,-8.94054,1.06327,-4.20051,18.3577,-18.3446,4.59708,35.5174,-47.8419,11.3449,-5.06445,19.4697,21.5786,11.4135,-2.29395,-13.3784,24.2656,-7.95231,0.615871,-3.25415,21.451,-17.99,5.60633,39.3227,-49.5606,13.8059,-1.28193,24.0552,22.7185,12.2624,-1.94613,-13.5886,25.6889,-6.7866,0.110317,-2.78835,23.8681,-17.6521,7.51459,42.2199,-51.628,16.7568,3.25973,33.3477,26.1611,12.8981,-2.0709,-13.2146,28.9267,-8.13058,-0.56984
0.689103,-27.1368,18.7239,-6.0224,-44.9715,57.8389,-6.63218,16.8023,-2.3736,-7.72247,-6.34807,10.3064,16.841,-7.1383,21.189,0.602372,0.718838,-21.6673,21.8494,0.662688,-33.2355,58.4416,2.25105,23.2017,4.22776,-1.79982,0.175926,12.4427,18.2272,-3.43203,314.546,1.31303,-0.0309446,-23.8671,16.4251,-5.74669,-40.7092,51.5785,-5.16746,15.565,-1.84969,-8.5416,-4.5082,8.7432,16.0531,-5.8589,20.1982,0.323697,-0.364764,-26.2755,17.8955,-6.45185,-44.8096,55.1892,-5.9982,14.9831,-1.17488,-9.56593,-5.86972,9.46526,17.3517,-7.09315,21.8758,0.856207,-0.852929,-25.9678,15.9662,-7.3513,-44.9776,55.4045,-7.08111,16.2014,-4.23114,-10.0388,-5.79828,10.1557,17.024,-6.33136,22.8605,0.363799,-1.40185,-27.1496,15.333,-8.86686,-47.7899,57.1943,-7.94478,16.0816,-6.38106,-12.1552,-8.04384,10.8791,19.7602,-8.23651,25.4831,0.263443,-1.07136,-26.1067,15.3624,-7.98647,-47.2254,57.5261,-7.78693,15.8229,-5.41143,-12.2905,-6.91688,10.9828,19.3587,-8.63641,26.0018,0.0542218,-0.43247,-24.2201,15.576,-6.13863,-43.5615,54.4209,-7.09283,15.3088,-2.34822,-8.94987,-5.35103,9.95813,17.8048,-6.99198,23.6662,-0.0798484,1.00591,-25.6711,18.0378,-5.38553,-45.6335,58.2908,-6.28908,17.6936,1.14797,-5.04735,-6.69841,10.9032,18.9684,-6.41248,23.8241,2.09961,1.76848,-26.5922,20.6563,-4.45701,-46.9839,62.708,-5.23926,19.0266,7.92736,2.66251,-7.16172,11.2157,20.0057,-5.88205,27.8431,1.17516
-1.44299,0.777658,-1.33844,1.94271,0.136505,-1.01457,0.398789,-4.00444,1.67065,11.2528,7.59393,3.22753,2.53559,1.62082,0.499169,8.00713,-2.31434,-0.315283,-1.15561,3.03373,2.98133,-0.311876,1.50062,-0.928398,3.20025,10.4815,9.60109,3.99818,2.37484,1.42445,1.31303,228.78,-1.49776,0.103963,-0.972347,1.70969,0.452226,-2.50636,0.134834,-2.20322,2.20476,8.64869,7.56201,3.1513,0.6894,2.24329,0.0854153,7.3675,-1.63856,-0.629474,-1.69929,1.78159,0.724259,-2.59088,0.311821,-8.35115,2.29056,9.66366,7.9943,2.47873,2.14674,2.51867,0.244399,8.42726,-1.946,-0.220501,-1.84721,1.22463,-0.142651,-2.29993,0.0273483,-2.99938,2.01011,8.72912,6.45841,3.12574,-0.300543,2.20663,0.203523,8.77582,-1.9215,-0.4576,-2.18882,0.11075,0.204152,-3.05236,0.0404103,-2.59302,-0.44909,7.69646,6.9019,1.52635,1.10171,2.84311,-0.927974,7.85294,-1.77847,-0.277258,-2.181,0.583006,0.00175461,-2.82169,0.621837,-3.59835,1.25486,7.20966,6.11016,2.11073,1.56203,2.34257,-0.890739,8.07341,-1.56594,-0.517069,-1.67339,1.72358,-0.19299,-1.78963,0.312556,-5.22519,1.17963,8.86291,6.85135,2.76705,0.79359,2.31722,0.904699,8.07695,-1.35426,-0.00915503,-2.07624,2.69887,0.610772,-2.08554,-0.36371,-8.02515,1.24048,15.6688,11.0497,4.12904,2.22351,3.42138,-0.289641,10.8899,-1.26736,0.150799,-1.645,3.35315,2.41686,-2.66192,-0.561746,-13.2668,-0.859151,25.617,17.8008,7.23044,1.61813,2.60117,2.82085,14.1538
105.924,3.98324,26.539,18.4132,6.42667,9.99718,3.70318,2.82294,3.59065,0.713975,-7.70085,-2.94717,-3.37734,-5.62287,0.215803,-1.44437,90.8318,-0.47323,20.995,12.4513,0.814087,4.95437,1.94132,1.21437,0.657687,-2.1254,-8.08504,-4.43412,-3.4302,-4.02531,-0.0309446,-1.49776,1367.39,82.3443,117.247,111.784,93.3725,81.7454,68.8726,52.9453,44.707,31.8877,16.8824,10.3459,4.50498,-1.05314,0.480936,-2.06808,82.1624,-12.3051,7.14405,-3.55475,-13.528,-7.34232,-8.9622,-9.20736,-5.46933,-8.77793,-13.3005,-7.16332,-5.33671,-6.66011,-0.619375,-1.40291,84.2179,3.53688,23.2442,16.2116,5.07107,7.52899,3.78994,0.527022,0.213869,-1.69933,-8.05489,-4.23979,-3.56066,-4.62234,-1.24333,-1.73149,71.1232,-9.38469,6.06139,-1.71521,-11.991,-8.08221,-10.2658,-12.367,-11.0207,-10.6985,-16.3946,-8.14528,-6.30967,-8.27644,-2.99534,-2.25621,66.8402,-9.24835,5.95981,-2.05791,-12.2923,-8.09763,-11.8393,-12.6193,-11.2499,-11.7972,-15.0221,-8.66899,-7.29842,-8.21279,-2.74138,-2.45322,72.5744,-1.55046,15.1646,8.87198,-2.18386,1.30644,-2.18337,-4.36143,-1.14287,-3.65558,-9.73724,-5.44347,-4.2526,-6.32403,-1.00133,-2.27841,82.9856,-5.52088,12.3721,4.68556,-8.29147,-3.00925,-6.205,-4.51198,0.53147,-2.15851,-13.464,-6.56374,-4.78497,-5.89601,-1.0868,-0.659652,88.2282,-7.11366,11.9864,2.63837,-11.3856,-5.51835,-7.25832,-6.03933,9.40112,4.37877,-15.8735,-8.48798,-5.60004,-4.99454,0.121456,-2.21212
5.1953,229.691,-74.6497,38.2279,174.841,-202.938,38.9006,-43.3197,50.5864,73.5564,32.1593,-28.3925,-58.023,20.4395,-25.9257,0.321087,0.720034,199.921,-72.3952,28.4387,151.157,-187.613,31.7054,-42.059,42.4318,62.4379,26.5767,-27.9417,-52.8688,19.026,-23.8671,0.103963,82.3443,1480.46,59.6462,164.629,278.044,-80.5775,128.154,33.7398,108.262,116.248,66.3726,-4.60625,-43.0651,27.1707,-22.3228,0.720827,-12.8656,192.992,-98.1499,7.74355,143.291,-220.271,18.648,-58.6537,35.74,60.962,23.0898,-33.945,-63.5099,19.568,-28.5102,0.0340039,2.24142,205.301,-72.0275,33.8839,168.506,-201.934,37.5166,-46.4033,48.2175,73.3401,31.5052,-30.9878,-62.0107,22.8456,-30.1743,0.332534,-11.7327,189.189,-98.5107,9.82871,152.55,-235.239,20.104,-67.2181,37.7651,67.6862,25.6341,-39.3871,-73.0962,22.4622,-36.7855,-0.259052,-10.8589,182.514,-96.2109,8.37241,149.673,-234.941,17.8516,-67.3115,35.8374,65.4902,25.1119,-40.2887,-73.7055,22.8513,-37.0518,-0.396928,-3.66313,185.018,-78.5682,22.1165,152.497,-205.476,28.2987,-52.1034,42.9546,68.1376,27.932,-32.6906,-64.4782,21.2292,-31.2112,-0.062924,-5.71155,198.878,-91.471,16.2818,155.03,-224.29,24.1794,-56.7473,44.182,70.2578,27.2095,-35.3326,-67.1308,22.1412,-31.3987,0.288923,-7.55734,208.994,-100.908,12.7977,159.919,-245.001,22.8614,-62.1429,51.6516,77.5326,28.3501,-39.0715,-71.9311,24.3052,-34.2026,-0.00409024
30.8245,-75.7627,182.266,-15.9968,-94.0713,167.055,-14.7686,50.5514,-18.9241,-42.0683,-23.0483,19.1329,44.5133,-19.751,18.7555,-0.579182,22.6185,-73.8695,158.594,-22.9695,-91.995,143.914,-17.788,42.8297,-21.1079,-41.8546,-23.1483,14.6678,39.362,-17.2782,16.4251,-0.972347,117.247,59.6462,1628.21,144.644,63.1969,277.996,102.461,139.97,60.7677,19.2469,25.8529,46.5199,60.2033,-8.97073,23.9919,0.190559,6.11337,-98.5402,142.422,-52.5625,-125.83,134.071,-38.7192,29.0448,-35.3626,-56.9552,-33.3484,11.7001,41.8509,-21.9549,17.8526,-0.869359,21.9496,-70.8874,165.785,-21.6023,-94.7489,160.306,-17.0343,47.7975,-23.7776,-46.6126,-25.1238,18.0552,47.3582,-20.892,19.4088,-1.03994,3.52041,-95.8644,139.555,-54.881,-130.186,142.848,-42.2382,30.0976,-43.8767,-65.7274,-39.0597,13.3157,48.2683,-27.4327,19.615,-2.11545,3.20852,-93.9621,135.087,-55.8491,-131.083,140.656,-44.3754,28.1352,-44.7226,-66.14,-38.9434,12.3478,46.704,-27.594,19.7245,-2.40759,12.5466,-76.8165,144.2,-32.4794,-105.473,144.49,-27.127,37.8134,-28.0272,-50.0599,-28.5788,15.4772,46.1093,-22.9366,19.7555,-1.7895,13.3628,-90.1272,150.371,-41.1606,-120.491,145.93,-34.8048,37.5442,-28.9166,-51.4626,-33.1963,14.7029,46.971,-22.7266,19.6571,0.0215183,12.5904,-99.1739,156.896,-45.91,-133.928,151.746,-41.1638,37.0661,-23.7812,-48.0408,-37.1895,14.5398,49.6032,-23.3196,22.6766,-0.949279
20.8716,40.3171,-17.5338,192.366,33.2556,-42.5274,24.9196,-6.5528,27.8766,28.9735,10.4533,-6.21993,-12.5194,5.54544,-5.67308,2.52248,13.5991,29.0521,-22.7444,162.952,22.7069,-45.2722,17.2371,-9.45678,20.8948,21.3242,6.79955,-8.19568,-12.4801,4.96709,-5.74669,1.70969,111.784,164.629,144.644,1596.24,188.43,97.2139,147.274,95.5769,110.61,91.9807,61.7063,26.6126,6.95623,17.2659,1.59877,3.91564,-3.74308,8.21754,-51.8487,141.215,-2.97743,-72.05,-1.45947,-29.524,9.20776,12.8884,-1.05412,-14.0432,-17.6705,3.91059,-7.92776,2.1924,13.5891,33.1678,-22.3346,167.079,29.2675,-45.9978,22.4876,-9.45086,24.6186,26.226,8.21867,-8.31595,-14.5718,6.45931,-7.70304,2.57658,-5.62008,8.24262,-55.8305,134.727,-1.29902,-76.7258,-1.42788,-31.7799,7.16512,12.8269,-2.39456,-16.7066,-20.6788,3.63311,-11.797,1.26046,-5.61013,6.53345,-55.7302,128.008,-4.00575,-78.0751,-4.14703,-33.6457,5.77815,10.8014,-3.4918,-17.6352,-21.6238,3.6202,-12.0275,1.16524,4.1816,19.8275,-35.3887,151.942,13.5577,-57.1076,10.9223,-19.3991,17.5446,20.4444,3.92562,-11.0928,-16.5274,4.57378,-8.0526,1.78389,3.10056,15.9118,-43.6347,171.112,6.00924,-68.4838,4.06522,-24.5975,16.6528,21.9586,2.83951,-12.7648,-17.3573,5.43149,-8.71344,3.41793,1.04263,13.0047,-48.6103,195.884,0.00536563,-79.7343,-0.479383,-31.3365,20.3253,28.3452,3.52829,-14.034,-19.4458,5.77786,-8.24977,4.18988
8.42747,185.117,-96.7793,34.2265,437.164,-427.883,80.7152,-73.8917,89.9253,137.329,62.0645,-45.3978,-99.269,38.3585,-44.454,0.774744,2.87535,158.737,-94.335,23.3108,387.067,-391.388,67.5859,-70.7086,77.5146,118.845,52.783,-43.2603,-90.3895,34.7296,-40.7092,0.452226,93.3725,278.044,63.1969,188.43,1645.26,-260.902,189.507,28.0354,164.223,193.142,108.398,-10.0248,-76.2229,49.3702,-35.6677,3.04133,-13.2889,145.779,-125.906,-2.91033,393.46,-445.334,54.2378,-93.1748,70.4954,121.801,50.0677,-52.4052,-107.306,37.3829,-48.3899,0.159352,3.77677,163.566,-94.0616,28.586,424.571,-423.599,77.7713,-77.6011,88.6201,138.59,60.9355,-48.9185,-106.699,41.9123,-50.7253,0.822849,-14.1175,142.022,-126.591,-1.64586,415.864,-475.578,59.2119,-103.339,78.289,136.287,56.6926,-60.7579,-123.691,43.8112,-60.7445,-0.324454,-13.7725,135.75,-125.153,-4.90515,410.342,-473.634,55.8537,-104.602,75.2049,132.391,54.8577,-61.7209,-123.914,44.4305,-61.3222,-0.335088,-4.56756,142.931,-102.715,13.3688,396.889,-424.823,65.6384,-84.3347,79.9898,130.598,55.9392,-51.1589,-110.047,40.2662,-52.3966,0.407342,-7.42333,151.572,-119.532,5.42936,413.716,-457.013,61.8543,-93.0886,80.3852,134.469,57.8454,-54.6744,-114.145,41.5788,-53.0311,0.250442,-10.4754,157.338,-132.402,-0.435758,432.43,-499.782,62.6748,-102.467,85.9683,143.559,62.3713,-59.2883,-122.451,44.1254,-58.1416,1.165
11.5986,-214.036,172.234,-43.5518,-430.819,675.009,-118.252,128.772,-89.9353,-162.281,-59.8251,62.5772,132.467,-49.5774,57.4873,-2.70936,6.13053,-196.146,149.885,-46.3203,-396.116,603.846,-110.951,114.03,-83.8433,-147.664,-56.1451,55.5087,119.336,-44.5075,51.5785,-2.50636,81.7454,-80.5775,277.996,97.2139,-260.902,1688.99,-12.9232,201.139,-9.70903,-95.6037,-9.40083,89.3498,147.647,-36.9334,66.5631,-0.018326,-8.11975,-224.556,136.228,-73.9351,-451.052,632.992,-139.091,110.55,-104.657,-173.046,-69.2671,56.22,133.113,-52.8004,58.7356,-3.32253,6.29147,-195.83,156.759,-45.7069,-425.111,660.632,-121.076,127.636,-94.7316,-167.622,-62.8799,63.9375,143.157,-55.081,63.9842,-3.24889,-9.91022,-220.223,133.951,-75.3128,-473.562,678.434,-151.586,118.464,-116.634,-194.892,-78.129,65.1196,154.31,-64.6282,71.9686,-3.98309,-9.80878,-214.702,129.445,-75.9257,-472.512,668.457,-150.915,116.758,-117.312,-192.329,-78.4999,64.0789,152.393,-64.7303,71.9673,-4.20603,-1.4752,-193.645,136.135,-56.3585,-424.263,634.848,-129.1,116.857,-98.1535,-168.996,-65.9446,61.3952,142.336,-56.4125,65.0178,-3.56387,-2.89095,-218.176,142.456,-68.3581,-457.304,664.159,-140.432,121.649,-103.465,-179.349,-71.9759,62.306,145.755,-57.5233,65.7611,-3.5323,-5.16619,-235.779,146.984,-78.5925,-493.743,712.12,-155.953,127.13,-108.046,-191.435,-80.5564,65.858,155.656,-60.9757,70.9713,-4.73256
7.72237,43.9876,-13.4658,27.861,83.3533,-119.22,129.546,-28.3908,34.0958,43.5017,13.9598,-2.11482,-16.5214,11.7676,-5.53787,0.0306739,3.01631,34.3231,-17.2953,18.7229,69.9911,-112.797,114.84,-28.1438,27.9234,36.1175,10.1896,-4.1498,-14.7858,12.0441,-5.16746,0.134834,68.8726,128.154,102.461,147.274,189.507,-12.9232,1179.58,52.2164,98.1436,93.6616,56.7096,25.2709,2.62007,23.2831,2.5724,3.09191,-9.94254,19.7571,-38.5894,-1.81286,54.4802,-138.537,108.963,-42.9017,19.9321,30.8729,4.89589,-8.12811,-20.6268,10.2156,-7.44917,-0.183529,2.98263,35.9571,-16.9,22.0703,78.6718,-121.214,127.924,-32.5463,30.1156,42.4033,13.4991,-4.02588,-16.8981,13.8118,-7.67803,0.181187,-11.5511,17.0784,-41.6137,-1.77913,58.3779,-149.903,117.572,-52.6484,18.9873,34.5783,5.50172,-8.80383,-22.9907,11.6169,-10.7872,0.458402,-11.4444,14.7042,-41.9451,-4.45717,55.4011,-149.407,112.707,-53.2367,16.7578,32.7939,5.72401,-9.82457,-24.1403,12.0752,-10.5989,0.312781,-3.73071,25.1029,-26.9567,10.1722,65.4438,-128.067,116.795,-37.9683,26.4271,38.2401,10.2241,-5.74449,-18.9148,11.923,-8.2258,-0.0245938,-4.16974,24.5109,-33.2157,5.37692,63.1556,-139.932,118.586,-39.4001,29.3328,38.774,6.67325,-7.3513,-20.3693,12.6126,-7.76379,0.302216,-5.77121,23.7368,-38.1359,1.82348,62.273,-154.911,126.292,-41.0927,40.3056,44.5484,3.69469,-10.193,-21.6258,15.0851,-8.72879,-1.58379
3.89655,-45.918,53.5456,-5.12932,-74.0555,130.824,-30.7301,137.302,-34.3952,-32.6743,-14.7498,19.8724,34.6994,-8.10237,17.3142,-2.80063,0.0880982,-44.8437,44.4265,-10.4503,-72.5711,114.276,-29.8421,122.731,-32.9167,-31.177,-15.6268,16.0717,32.0599,-5.39055,15.565,-2.20322,52.9453,33.7398,139.97,95.5769,28.0354,201.139,52.2164,1175.47,24.8415,14.1838,23.2742,42.168,50.5803,2.29599,24.6056,0.289745,-10.9809,-60.5132,30.2109,-29.165,-96.0195,109.48,-46.7827,125.565,-45.6706,-42.4149,-22.2867,14.9629,32.943,-9.86778,16.924,-3.11551,-0.181741,-45.0808,45.5138,-9.54211,-75.3162,125.299,-33.5885,134.351,-40.1046,-34.8701,-15.7328,18.8703,39.4515,-8.36878,18.0823,-3.00678,-12.5285,-62.0787,26.1399,-30.3145,-100.511,114.958,-51.8678,128.799,-53.5781,-47.8744,-25.0963,17.9204,39.2283,-13.1054,19.4718,-2.49595,-12.4072,-61.9815,24.306,-32.2478,-101.569,113.298,-54.0479,127.128,-55.5498,-47.5667,-24.4218,16.763,37.5901,-12.3803,19.7939,-2.7249,-5.61619,-49.3824,34.022,-17.9952,-82.8623,113.506,-40.3589,127.67,-40.6294,-36.6567,-18.1144,17.6671,37.678,-10.1237,18.1511,-3.01382,-5.25088,-56.2101,35.1971,-23.6588,-91.906,117.769,-43.9213,137.536,-38.7838,-40.2627,-23.0867,17.2407,37.936,-9.74462,19.5757,-3.36369,-6.23868,-61.1141,36.1495,-27.3772,-101.924,124.267,-48.0431,150.965,-29.2653,-40.4187,-29.234,16.2491,41.5229,-8.00699,20.2688,-6.23227
6.66346,57.5292,-17.9434,32.1228,94.0155,-87.4296,31.4191,-31.1424,132.143,39.2995,24.3094,-3.53233,-18.8352,16.4605,-2.23816,2.4886,2.36185,47.1455,-18.7919,23.9405,78.4932,-84.5653,28.8045,-27.8816,116.114,31.7065,20.4281,-7.32145,-16.3722,18.5174,-1.84969,2.20476,44.707,108.262,60.7677,110.61,164.223,-9.70903,98.1436,24.8415,1574.32,73.0917,57.1298,14.3909,-3.66425,27.5498,1.86591,5.11098,-8.10496,38.0257,-34.464,9.7742,70.3162,-102.142,19.5845,-41.2846,123.417,26.579,18.6121,-9.16486,-21.7468,15.9603,-4.0052,3.18616,0.120788,46.4054,-22.9074,24.4985,87.1,-91.6811,29.0752,-37.6083,125.375,34.5958,25.8641,-6.91857,-20.1431,22.1538,-6.36766,2.87806,-10.9475,32.7962,-41.9137,7.06985,74.1874,-113.583,17.3808,-55.8307,123.26,27.6132,18.4498,-9.79801,-24.5626,18.9268,-9.89259,4.30472,-11.234,29.4531,-42.0642,4.89258,71.1373,-113.327,13.7864,-55.7187,121.238,25.4162,21.607,-10.7489,-26.4713,19.2874,-8.59698,3.96578,-4.42962,37.5899,-29.3028,16.9994,75.631,-95.0293,21.4215,-40.5662,126.425,34.0672,24.532,-7.67082,-20.7299,19.1154,-5.9158,2.29016,0.0702235,42.8912,-29.7208,18.6141,79.3753,-101.257,24.1507,-34.9407,143.745,42.4305,19.038,-8.08094,-21.2132,21.4158,-4.86469,5.97472,1.43685,46.7439,-28.9914,21.3517,84.8338,-109.623,30.3733,-31.5607,182.033,64.0025,16.5547,-12.2292,-22.0425,27.6655,-2.43572,1.47591
3.60558,84.0393,-45.3239,32.1054,144.727,-162.761,43.1445,-33.7028,37.6309,161.91,18.5309,-7.95973,-37.8222,21.6509,-9.22878,11.1611,0.143164,69.8586,-44.0813,25.485,127.494,-153.735,37.0619,-30.0185,30.5898,138.459,16.965,-10.7592,-35.9048,20.1596,-8.5416,8.64869,31.8877,116.248,19.2469,91.9807,193.142,-95.6037,93.6616,14.1838,73.0917,1553.94,45.5699,7.44467,-27.748,31.6427,-5.65745,12.3121,-7.81426,64.1719,-57.5459,14.733,126.439,-174.648,33.6921,-49.3643,32.5378,147.663,14.8564,-13.4758,-41.4585,22.6253,-11.4293,12.0309,-1.9285,71.0645,-46.9956,26.1486,137.933,-166,41.5156,-36.168,33.1416,155.922,17.5514,-10.8189,-46.0056,27.482,-13.6363,11.8642,-10.3926,60.9004,-62.5646,11.2434,132.896,-189.351,33.9613,-48.7204,22.5643,158.527,11.7196,-16.89,-49.8781,27.3503,-19.3243,10.6033,-10.807,57.3823,-62.3778,9.96683,129.219,-188.243,32.0225,-50.5958,24.7682,153.481,12.8015,-16.4202,-50.1173,26.7366,-18.3403,10.6676,-5.30194,61.1861,-50.71,20.0737,126.849,-165.539,35.754,-42.5732,32.7734,153.742,17.2262,-12.0766,-44.57,25.5717,-12.2946,10.2897,-2.21912,68.6949,-55.0968,22.4981,134.359,-176.869,36.4116,-44.8834,40.8352,178.307,19.2258,-10.952,-43.8042,28.7497,-14.0671,17.4417,-1.50118,73.6002,-56.7309,24.4406,145.554,-192.306,41.4239,-53.344,57.0901,221.854,27.2534,-9.98427,-48.1662,31.9037,-8.03506,19.336
-7.36213,36.9381,-23.3045,11.0819,63.7801,-59.7532,17.4158,-16.4918,25.3189,22.9826,86.3743,-7.5662,-10.6205,14.1079,-4.12076,9.91149,-8.54062,29.0859,-25.0711,6.66382,56.1334,-56.4788,10.3608,-16.4812,21.614,16.4534,76.3882,-7.85825,-11.2448,10.5631,-4.5082,7.56201,16.8824,66.3726,25.8529,61.7063,108.398,-9.40083,56.7096,23.2742,57.1298,45.5699,890.801,10.2932,-2.72014,19.5506,2.52285,11.1693,-13.9843,23.4357,-35.3468,-2.14824,50.8881,-68.7186,5.722,-27.4829,16.5014,17.327,80.9305,-10.3022,-14.5436,15.9635,-4.76944,9.36258,-7.95263,29.5987,-24.7284,7.62694,60.5178,-61.7575,14.041,-16.7382,25.5512,19.8367,81.9045,-9.05934,-14.0368,12.7679,-4.21222,10.4447,-13.8592,21.3856,-36.4094,-4.19528,51.4664,-73.7321,5.6819,-24.3599,19.0799,11.7316,88.5724,-15.8826,-18.6631,15.1179,-6.91199,7.04941,-13.498,19.4484,-36.4305,-5.56779,50.0204,-75.049,5.45013,-25.5092,19.0338,12.5219,83.7217,-15.5198,-17.7234,16.0567,-7.75928,7.59938,-10.0851,23.3666,-28.9695,2.96427,52.5886,-63.9918,10.5947,-21.7193,19.6782,17.7265,80.228,-9.49256,-15.1195,13.4536,-3.25772,9.58562,-11.3475,25.7633,-33.004,1.07165,57.195,-69.9144,8.24848,-27.0575,18.5868,25.1663,96.4591,-7.65103,-13.2589,16.5066,-4.26613,11.1522,-12.792,26.8165,-35.814,0.332097,60.2918,-75.2614,6.44871,-34.056,13.1476,36.2995,118.491,0.116558,-13.1855,15.3176,-2.1375,19.5935
-4.14959,-30.2985,20.5207,-6.97236,-46.5805,65.3527,-0.316649,19.1265,-8.81899,-10.3753,-1.7636,43.4471,16.5486,-0.570755,10.3244,4.14184,-4.90518,-29.1089,15.8073,-8.82251,-43.218,58.6714,-4.10991,15.8697,-7.90642,-11.296,-3.09254,39.7651,14.4588,-1.9242,8.7432,3.1513,10.3459,-4.60625,46.5199,26.6126,-10.0248,89.3498,25.2709,42.168,14.3909,7.44467,10.2932,565.799,22.1524,2.33461,15.9206,5.50008,-8.22857,-34.8598,11.0946,-15.1197,-53.3157,58.3303,-8.81274,14.4734,-15.835,-12.3148,-5.47663,42.4855,14.5089,0.495615,11.0083,3.36238,-4.35231,-29.7886,17.0367,-8.61697,-46.5439,62.8948,-3.19177,18.7079,-8.89158,-11.291,-7.4828,44.729,18.1628,-4.17458,12.7046,4.38007,-8.2446,-35.7219,10.3908,-16.2051,-58.0683,62.1503,-9.89762,15.6927,-13.3612,-18.9113,-7.26144,45.9262,16.0766,-3.56676,14.0271,2.10396,-8.04376,-35.5819,9.60751,-17.2281,-57.6525,60.0338,-10.0249,15.446,-14.5065,-16.9078,-11.4312,45.805,16.531,-2.18531,13.0916,2.54545,-5.90078,-30.6213,12.421,-11.149,-49.2652,58.3786,-5.14754,16.2233,-12.7962,-12.551,-8.10249,44.6824,16.428,-3.26737,13.4429,4.21828,-6.91717,-33.679,13.0221,-14.1469,-50.7814,60.8953,-6.8243,15.6194,-15.2875,-12.287,1.60954,47.9268,18.1989,-1.44131,13.8448,3.02278,-7.96115,-36.1359,13.2949,-15.4695,-55.5776,66.7532,-9.2369,16.255,-22.036,-12.4941,11.3362,58.3439,21.3505,-3.07701,14.493,8.9701
-2.87777,-64.2691,49.7423,-13.4365,-105.642,142.458,-16.0653,38.7346,-19.1742,-41.2288,-13.2738,15.8975,53.6043,-13.4271,17.8283,0.818422,-3.51208,-58.4495,43.8772,-13.8134,-96.5278,127.6,-15.3291,34.867,-17.5341,-37.6396,-12.5608,13.87,48.6209,-11.7299,16.0531,0.6894,4.50498,-43.0651,60.2033,6.95623,-76.2229,147.647,2.62007,50.5803,-3.66425,-27.748,-2.72014,22.1524,425.24,-9.80567,20.9295,2.17688,-5.85761,-63.9961,43.1058,-18.3278,-108.641,135.066,-19.8339,36.1532,-21.8986,-43.1567,-15.0316,14.756,54.4124,-13.7132,18.4812,0.69763,-3.60883,-59.6225,44.612,-14.6668,-104.276,138.744,-17.4739,37.717,-21.1876,-43.0566,-14.7543,15.8634,58.2229,-15.1801,19.7435,0.906555,-6.22495,-64.0467,41.1919,-19.6879,-114.849,143.338,-22.3038,36.8116,-25.24,-50.0417,-17.4884,16.5597,62.9796,-17.7385,22.2788,0.73949,-6.19445,-62.8215,39.6835,-20.1284,-114.229,141.792,-22.7271,36.4875,-25.6925,-48.8102,-17.831,16.3259,62.3814,-17.314,22.3688,0.787155,-4.54463,-57.625,40.069,-15.7804,-103.561,133.296,-18.7829,36.1426,-20.9343,-42.4716,-14.9136,15.8018,58.0584,-15.3997,20.3765,0.85291,-4.10987,-62.9491,44.3268,-17.3121,-109.577,141.306,-19.3321,39.6531,-19.9195,-43.6464,-14.5736,16.7113,60.0633,-14.9811,21.0127,0.915788,-4.21263,-66.7473,47.7238,-18.0266,-117.013,152.458,-20.3809,44.1035,-17.1772,-43.8034,-14.5932,18.8508,65.0484,-15.3552,22.8925,1.24551
-4.91353,24.4985,-20.6757,7.3395,42.0419,-52.5633,12.881,-7.90279,20.1207,26.4749,13.0094,-2.0929,-13.6215,23.4216,-6.52893,2.62985,-5.09229,20.9054,-19.2906,5.631,36.927,-48.6428,11.5057,-6.98518,17.6069,22.7579,11.5468,-2.81757,-12.3006,21.8242,-5.8589,2.24329,-1.05314,27.1707,-8.97073,17.2659,49.3702,-36.9334,23.2831,2.29599,27.5498,31.6427,19.5506,2.33461,-9.80567,383.517,-4.71502,3.6431,-6.6701,20.2777,-22.6191,3.6947,37.5593,-54.1191,10.7341,-10.1518,18.7243,23.7461,11.9567,-3.23842,-14.7341,24.001,-7.26722,2.82546,-5.17191,20.5988,-20.7385,5.50887,39.9443,-52.9895,12.1626,-9.0447,18.7958,25.5503,13.1757,-2.86031,-15.09,26.7491,-8.09906,2.9805,-6.71332,18.5679,-24.2583,2.68658,39.209,-58.8544,10.7767,-12.3151,17.9211,25.5966,12.7527,-3.8557,-17.0403,28.8059,-10.0899,3.17376,-6.58662,17.3901,-23.9848,2.20663,38.2672,-58.6287,10.1439,-12.3714,17.8085,24.9723,13.0766,-3.89641,-17.1758,29.0309,-9.8053,3.20137,-5.4316,18.2193,-20.9876,4.32211,37.1133,-52.3962,10.7472,-9.74763,19.0435,25.29,13.0062,-2.94407,-15.1689,26.1667,-8.05409,2.79297,-4.94236,20.8918,-21.9602,5.20453,39.913,-55.441,11.8033,-8.99638,22.319,28.8929,13.333,-2.81493,-15.3355,27.3323,-8.0787,3.87157,-4.91731,22.6249,-22.5975,6.17456,43.0828,-59.5732,13.6812,-8.84586,29.0261,36.1452,14.9724,-3.01333,-16.2163,30.034,-7.76041,3.8057
-0.99568,-30.6484,20.0103,-7.1792,-49.3883,63.7233,-7.02449,17.4381,-6.88608,-12.1733,-4.15754,12.0614,18.5566,-7.62565,22.3996,0.421241,-1.4308,-28.1491,17.407,-7.40813,-44.8153,56.5269,-7.09872,15.811,-6.53811,-11.6931,-3.77671,10.4424,16.5726,-6.95703,20.1982,0.0854153,0.480936,-22.3228,23.9919,1.59877,-35.6677,66.5631,2.5724,24.6056,1.86591,-5.65745,2.52285,15.9206,20.9295,-4.71502,279.424,1.28488,-2.366,-30.8132,16.9089,-9.46812,-50.7768,59.8306,-8.97582,14.8615,-8.01853,-13.779,-4.95272,11.1803,18.449,-7.62938,23.2129,0.279295,-1.52976,-28.8129,17.589,-8.08557,-48.9676,61.6768,-7.96201,17.234,-7.77864,-13.7273,-5.00818,12.1791,19.2875,-8.38232,24.9754,0.12439,-2.67835,-31.0271,15.8178,-10.7926,-53.8469,63.3363,-10.1808,16.7809,-10.2976,-17.004,-6.33393,12.4027,21.102,-9.7318,28.1235,-0.571456,-2.70444,-30.5058,15.0359,-10.9421,-53.7919,62.5945,-10.2108,16.2702,-10.0812,-16.5729,-6.65072,12.483,21.0206,-9.72281,28.3139,-0.596361,-1.96175,-28.0799,15.5264,-8.49611,-48.7877,59.2826,-8.59135,15.8079,-7.84397,-13.427,-4.96627,12.0102,19.4874,-8.44416,25.8126,-0.113085,-1.51249,-30.3474,17.3493,-8.95919,-51.2802,62.7675,-8.88864,16.6623,-7.13272,-11.8852,-4.01163,12.8646,20.5171,-8.05665,25.8511,0.743423,-1.50514,-32.1603,18.8456,-9.22961,-54.227,67.488,-9.46467,17.443,-5.99326,-8.55424,-2.4316,14.851,22.0918,-8.49862,29.0732,1.41723
-1.52968,1.0985,-1.22863,2.56048,0.500968,-0.828195,0.742174,-4.40841,1.96458,13.0058,9.01854,3.84569,2.98631,1.9019,0.60747,9.18834,-1.73925,-0.399982,-1.89519,2.14727,1.48966,-2.64356,-0.939982,-3.67542,0.944162,9.60153,8.91309,2.87308,1.31906,0.48141,0.323697,7.3675,-2.06808,0.720827,0.190559,3.91564,3.04133,-0.018326,3.09191,0.289745,5.11098,12.3121,11.1693,5.50008,2.17688,3.6431,1.28488,245.695,-1.97347,-0.912598,-2.16908,1.81402,0.65266,-3.12409,0.129022,-9.78483,2.28054,10.9362,9.20618,2.83485,2.4188,2.86848,0.255293,9.62667,-2.03983,-0.00200689,-1.79029,1.74499,0.190706,-2.32714,0.226839,-3.29,2.35623,10.0681,7.57557,3.68958,-0.298437,2.47937,0.258647,10.0451,-2.21906,-0.565887,-2.53382,0.110414,0.212263,-3.47558,-0.0316426,-3.0257,-0.668901,8.69595,8.02548,1.75024,1.22028,3.20677,-1.05411,8.92911,-2.28074,-0.644218,-2.84698,0.307872,-0.289739,-3.43614,0.505013,-4.27518,1.21109,8.15441,7.06898,2.45485,1.80733,2.70064,-0.968695,9.22313,-1.94649,-0.781853,-2.11315,1.80718,-0.307221,-2.08486,0.335022,-6.00794,1.20258,10.1597,8.02276,3.3063,0.984471,2.67623,1.14218,9.28558,-1.63057,-0.135616,-2.52036,2.93052,0.614493,-2.49953,-0.587604,-9.39154,1.06042,17.8018,12.8511,4.76199,2.5305,3.87003,-0.335689,12.425,-1.60218,-0.0291967,-2.13943,3.54296,2.56713,-3.22522,-0.918993,-15.4922,-1.57956,29.1069,20.7514,8.42737,1.86134,2.89663,3.23399,16.2724
106.077,-11.3351,10.6634,0.597378,-10.9121,-4.49903,-9.97988,-8.6629,-6.31599,-6.91588,-14.6168,-7.14622,-6.12758,-7.80587,-0.990632,-1.84875,96.346,-6.89952,15.6821,6.13253,-6.32803,-0.430897,-3.09978,-3.287,-3.16162,-5.05756,-10.8657,-6.107,-4.58361,-5.01546,-0.364764,-1.63856,82.1624,-12.8656,6.11337,-3.74308,-13.2889,-8.11975,-9.94254,-10.9809,-8.10496,-7.81426,-13.9843,-8.22857,-5.85761,-6.6701,-2.366,-1.97347,1598.81,70.9276,108.643,99.8725,79.3774,70.589,58.4888,44.47,38.7245,22.6909,10.6056,6.94213,2.19696,-3.99988,0.925515,-1.98256,85.4403,-8.24142,11.1851,2.658,-9.04296,-4.18161,-7.14105,-9.23763,-8.24909,-8.25917,-13.8034,-7.73143,-5.96597,-6.49097,-2.33258,-2.08673,87.2977,-0.132345,19.617,11.2705,-0.879466,2.10345,-1.61206,-5.9576,-5.95484,-6.88307,-13.9786,-6.32748,-5.57662,-8.2847,-2.53437,-2.24242,80.2513,-2.0684,16.8651,8.90345,-2.56459,0.583949,-4.62128,-6.96676,-6.77764,-8.53383,-12.7943,-6.97391,-6.56198,-8.1891,-2.23905,-2.4083,80.2742,-2.96429,15.4955,8.55693,-3.89215,0.466268,-3.80657,-5.88869,-2.49035,-4.96527,-11.2912,-6.37743,-4.92052,-7.20499,-1.27517,-2.4577,95.6057,-0.544181,21.3007,13.7715,-0.995496,4.25759,-0.380859,0.323411,4.63135,1.07561,-11.5293,-5.11831,-4.0257,-5.82591,-0.583065,-0.424975,102.021,-0.405569,24.0035,15.4349,-0.126092,5.63413,2.4379,1.60297,16.9167,10.3725,-12.0097,-5.88265,-4.13089,-4.40238,1.26565,-1.88645
-9.93394,231.372,-105.698,15.6241,167.866,-242.327,25.0843,-60.1759,44.3993,69.9154,27.5472,-35.6291,-66.3163,21.1225,-29.62,-0.970928,-5.33424,211.528,-88.1603,20.8871,155.803,-212.293,29.1459,-49.6132,43.9442,64.428,26.3872,-31.9452,-58.1812,21.3422,-26.2755,-0.629474,-12.3051,192.992,-98.5402,8.21754,145.779,-224.556,19.7571,-60.5132,38.0257,64.1719,23.4357,-34.8598,-63.9961,20.2777,-30.8132,-0.912598,70.9276,1703.72,27.5972,148.802,285.343,-129.946,119.016,19.0537,106.867,115.008,64.1568,-12.7678,-55.5472,29.3512,-26.0944,-0.508707,-8.46058,208.98,-97.6946,16.5032,165.162,-237.289,26.7515,-61.9653,43.2853,71.6679,28.0252,-37.6932,-69.0779,23.7923,-34.0327,-0.926904,-1.57854,221.889,-89.3772,29.3026,183.965,-241.031,36.528,-61.232,52.9161,80.6706,34.3373,-38.4546,-77.3163,26.2947,-38.5278,-0.715312,-3.58145,211.528,-90.2654,24.9938,179.437,-242.94,31.9668,-61.8168,49.3041,78.1194,33.1806,-39.7999,-78.1043,27.1749,-38.8848,-0.835361,-4.11213,201.921,-86.7495,23.0522,165.348,-225.241,30.1907,-55.2936,48.1581,73.7678,30.2136,-35.4676,-69.8711,23.5318,-34.0507,-0.87065,-0.454632,227.205,-87.528,30.4826,182.196,-233.525,37.5046,-49.4105,58.3766,81.326,34.8756,-34.8645,-70.7534,26.1094,-32.529,-0.869879,-0.846328,241.738,-92.6321,32.9606,193.528,-249.349,42.4084,-48.2076,73.4804,91.7698,38.7507,-37.0446,-74.1029,29.7617,-35.6126,-1.27369
15.9984,-106.775,169.919,-48.2033,-131.828,157.997,-38.3032,38.6073,-33.6655,-57.5378,-36.5038,14.4444,44.7998,-23.7941,19.0685,-1.88444,18.2072,-89.6192,162.366,-36.5162,-112.465,147.963,-26.802,41.5647,-26.2063,-49.4416,-29.9539,13.3773,42.0346,-18.8112,17.8955,-1.69929,7.14405,-98.1499,142.422,-51.8487,-125.906,136.228,-38.5894,30.2109,-34.464,-57.5459,-35.3468,11.0946,43.1058,-22.6191,16.9089,-2.16908,108.643,27.5972,1863.5,115.927,21.1205,282.257,80.9397,134.221,48.1353,-0.1239,11.8774,43.1753,64.0888,-14.0434,26.8216,-0.474455,11.2865,-96.355,157.869,-48.0378,-127.663,154.742,-36.6479,37.6367,-37.4115,-60.7251,-36.4991,14.1834,49.0175,-24.1759,19.7098,-2.33663,18.2609,-86.1115,175.067,-36.5686,-120.981,175.436,-28.5849,47.3179,-33.9802,-62.2769,-36.8989,19.3528,55.8118,-27.9788,23.0713,-2.2312,14.2084,-87.5748,165.959,-40.7835,-123.874,170.633,-33.3221,44.4048,-36.1112,-63.5639,-36.6319,17.9762,53.8958,-28.0696,23.3404,-2.57796,14.188,-84.364,156.543,-36.1082,-117.098,157.125,-31.3295,42.0395,-28.6332,-54.8707,-32.742,16.1209,50.634,-24.7728,21.514,-2.67782,22.5627,-86.5527,179.657,-27.8352,-116.913,173.718,-25.3277,54.6276,-18.4361,-48.7656,-32.7717,19.3578,53.9547,-22.8876,23.1726,-0.237983,23.8216,-92.4094,192.966,-25.1455,-124.346,187.463,-24.3669,61.2764,-3.72456,-40.2421,-35.2711,20.4316,58.4301,-21.9416,27.1596,-2.13276
2.91527,17.2366,-50.8308,176.494,4.38714,-73.0545,2.51675,-26.7824,14.5494,19.5697,-0.516783,-13.7616,-17.6535,3.26368,-7.72727,2.28791,7.10798,21.1189,-37.1133,165.083,11.4265,-60.0131,9.52032,-17.7524,17.3037,19.3239,2.65791,-11.9122,-14.9956,4.62485,-6.45185,1.78159,-3.55475,7.74355,-52.5625,141.215,-2.91033,-73.9351,-1.81286,-29.165,9.7742,14.733,-2.14824,-15.1197,-18.3278,3.6947,-9.46812,1.81402,99.8725,148.802,115.927,1797.62,165.273,66.1079,129.462,75.2383,102.335,82.1687,52.3686,18.3075,1.66559,15.5699,0.245825,4.41046,0.802305,15.4826,-49.082,156.031,5.84362,-71.8498,4.60232,-26.9208,13.3996,18.3073,-0.359778,-14.8775,-19.4737,5.24714,-9.97832,2.4081,8.70734,28.0316,-37.0366,170.972,20.7027,-63.5792,16.3016,-20.1952,20.6718,24.2521,3.64641,-13.4791,-19.486,5.91479,-11.2545,2.1147,4.87579,22.6524,-41.2227,160.781,15.9222,-67.1421,11.171,-23.2978,18.4727,21.0827,2.63968,-14.5562,-20.4916,5.72591,-11.338,1.9959,4.66391,20.4546,-39.64,164.914,12.4667,-63.2146,9.72057,-22.0525,19.5382,22.1388,2.91512,-12.9801,-18.0536,5.07821,-8.72837,1.96439,10.9236,28.8306,-32.0564,204.493,21.1897,-60.31,16.5513,-15.716,29.1937,32.4068,7.17367,-10.5955,-16.4751,7.54097,-8.12931,4.65931,10.7172,29.5164,-31.3242,239.634,22.3935,-65.3572,19.1403,-17.5386,40.3977,44.9439,10.5447,-10.4945,-17.4823,9.15977,-6.3621,5.10642
-10.2791,174.818,-135.505,4.35889,442.394,-488.768,63.8799,-99.6875,80.3365,136.702,57.5618,-55.4447,-111.263,38.9344,-50.0147,0.882551,-4.69283,161.479,-114.815,12.3461,406,-434.483,63.6299,-84.9867,76.7916,124.119,53.9154,-49.2394,-99.4302,36.3373,-44.8096,0.724259,-13.528,143.291,-125.83,-2.97743,393.46,-451.052,54.4802,-96.0195,70.3162,126.439,50.8881,-53.3157,-108.641,37.5593,-50.7768,0.65266,79.3774,285.343,21.1205,165.273,1766.05,-346.627,179.267,-1.04246,162.321,197.76,108.36,-22.7739,-95.0731,52.7165,-42.8756,3.15823,-9.34373,157.652,-125.509,5.93135,434.758,-480.35,65.9862,-100.308,81.7405,139.885,58.1116,-58.0106,-119.065,43.0423,-56.5868,0.972461,-1.81215,171.224,-115.476,20.1838,471.154,-496.85,80.6601,-99.0757,95.0476,156.368,68.8269,-61.1851,-131.394,49.1109,-64.353,0.452932,-4.92478,161.633,-117.212,14.5517,461.148,-496.563,75.6573,-100.92,91.451,151.639,66.4317,-62.2046,-131.392,49.7249,-65.0246,0.506305,-5.19895,153.448,-112.66,13.079,427.432,-462.321,69.4973,-93.2575,84.5938,140.506,60.1853,-55.7804,-119.471,43.3589,-56.8157,0.935724,-1.83387,174.305,-116.175,20.8946,461.855,-482.35,77.7096,-92.7104,93.5831,152.475,68.8548,-55.5274,-121.414,46.2537,-56.389,1.34901,-3.43033,183.901,-124.909,20.9535,490.432,-522.131,84.7237,-98.5494,103.405,166.49,77.8343,-58.0461,-129.16,49.6403,-60.8868,3.0262
-3.05837,-250.307,159.878,-73.6911,-484.17,698.623,-145.439,124.274,-108.043,-182.936,-70.8469,62.7556,139.509,-54.526,60.6991,-2.95363,1.11726,-217.834,151.63,-59.9502,-433.325,637.727,-125.394,117.478,-93.2871,-161.249,-61.93,58.0959,127.47,-47.7086,55.1892,-2.59088,-7.34232,-220.271,134.071,-72.05,-445.334,632.992,-138.537,109.48,-102.142,-174.648,-68.7186,58.3303,135.066,-54.1191,59.8306,-3.12409,70.589,-129.946,282.257,66.1079,-346.627,1984.66,-44.8425,208.289,-33.5071,-125.2,-23.8446,92.6395,163.023,-43.5019,73.43,-0.441908,-4.09237,-226.389,148.411,-70.2218,-473.084,689.673,-145.938,124.403,-111.825,-187.397,-73.2042,64.9364,151.891,-60.3915,67.7518,-3.5307,1.91977,-220.123,163.451,-60.7134,-487.397,742.138,-146.478,139.83,-113.421,-200.577,-75.8281,74.9,168.465,-67.2202,79.1316,-3.70284,-1.08482,-217.231,155.255,-63.8888,-487.139,730.488,-148.276,137.453,-115.151,-198.076,-76.8804,73.6038,166.431,-67.0169,79.0334,-3.89579,-0.878456,-207.67,146.094,-60.5328,-456.485,677.442,-137.949,126.582,-104.136,-180.33,-69.8413,66.611,153.385,-60.0638,70.3635,-3.49097,4.15595,-223.054,166.826,-58.6607,-476.304,722.828,-137.98,142.059,-100.67,-184.155,-69.5064,71.5296,159.464,-59.4071,72.6236,-3.14221,3.74303,-238.345,177.284,-62.9135,-507.804,781.773,-149.407,154.196,-98.8108,-191.955,-74.0917,78.2326,171.982,-61.9618,79.0271,-3.69899
-5.42687,28.4661,-37.4702,5.40826,66.3245,-146.072,121.116,-45.4456,24.7365,38.5122,7.65455,-6.97233,-20.5212,10.7834,-7.13156,0.139063,-1.47974,29.9304,-27.1682,10.8888,64.6402,-128.015,116.271,-36.2617,25.5583,35.9423,8.37894,-6.47965,-17.0394,12.175,-5.9982,0.311821,-8.9622,18.648,-38.7192,-1.45947,54.2378,-139.091,108.963,-46.7827,19.5845,33.6921,5.722,-8.81274,-19.8339,10.7341,-8.97582,0.129022,58.4888,119.016,80.9397,129.462,179.267,-44.8425,1341.38,37.0744,93.4215,88.6884,50.9905,20.6193,-3.23453,22.7757,1.84681,3.31581,-6.41404,24.2699,-35.9238,4.83474,64.9714,-145.066,123.038,-47.618,22.2234,38.3745,8.45088,-8.2737,-20.696,13.3066,-9.47515,0.295333,-1.11859,32.8439,-27.1478,15.9118,77.9385,-144.684,138.947,-46.2518,29.5962,44.8727,11.8499,-5.68422,-22.4636,14.0342,-10.3236,1.24918,-3.89171,27.6913,-30.712,10.8955,74.5029,-145.952,132.331,-47.7834,26.64,42.3425,11.8056,-6.87418,-23.67,14.4758,-10.173,1.09957,-3.39508,26.7254,-29.5727,10.3144,68.2017,-136.405,122.994,-42.0768,28.1194,41.2639,10.7967,-6.42641,-20.3926,12.8164,-8.72528,0.362921,1.77064,35.503,-24.1243,18.5517,79.1386,-138.634,135.803,-34.8444,39.0087,48.6295,12.2072,-4.81443,-19.8742,14.9086,-7.25456,1.37458,1.74764,37.7027,-24.7173,20.4441,83.5492,-149.153,149.898,-32.6374,55.4405,59.3821,12.315,-5.89883,-20.137,18.3242,-7.29572,-0.269247
-6.34118,-62.3702,40.3168,-26.4987,-95.7219,124.339,-43.1652,145.391,-41.3554,-53.9212,-25.3029,16.6493,33.228,-8.15891,15.9872,-11.1615,-2.65242,-49.9039,43.0336,-20.0142,-85.2502,119.255,-31.9756,135.499,-32.4652,-44.5064,-24.0872,15.3506,34.3044,-2.42023,14.9831,-8.35115,-9.20736,-58.6537,29.0448,-29.524,-93.1748,110.55,-42.9017,125.565,-41.2846,-49.3643,-27.4829,14.4734,36.1532,-10.1518,14.8615,-9.78483,44.47,19.0537,134.221,75.2383,-1.04246,208.289,37.0744,1429.54,14.3321,-7.85596,10.2279,42.0837,50.0147,1.59903,26.2935,-8.91779,-7.03859,-58.4878,35.1193,-26.9388,-94.1726,122.306,-44.2399,140.863,-48.046,-51.4525,-25.6708,15.7918,44.8845,-10.0444,17.2175,-11.6082,-3.28638,-52.558,43.4451,-17.1446,-94.7516,138.391,-41.9013,151.938,-41.5477,-53.2533,-24.6943,23.9757,44.2001,-13.1664,22.5305,-8.77891,-5.51613,-55.3028,39.3774,-21.8298,-95.4919,134.355,-46.795,152.084,-48.1435,-51.4209,-24.4154,21.3395,41.5124,-10.5107,22.3386,-9.12067,-4.5927,-50.3179,36.9501,-20.801,-88.1968,122.043,-41.539,147.866,-38.6988,-47.0346,-23.7408,18.9286,41.9406,-10.6939,17.4822,-10.1364,1.33028,-48.8571,51.0996,-16.639,-85.7172,137.472,-33.6064,173.807,-27.2518,-55.3025,-26.8062,20.3078,42.4794,-9.36378,22.9683,-15.41,2.28082,-50.2895,57.1045,-14.7844,-93.7665,152.743,-30.8972,204.809,-4.55155,-65.2287,-36.8987,19.03,50.4754,-4.48313,18.7129,-21.3964
0.106846,48.8363,-34.5211,18.5925,84.7798,-106.532,20.2613,-43.0103,139.217,40.2775,14.0792,-9.34369,-22.8862,14.9423,-2.2697,2.46954,1.53143,45.9159,-24.8215,20.7613,77.5284,-97.0751,26.794,-32.7703,125.612,35.4011,14.7937,-12.199,-19.1877,19.0329,-1.17488,2.29056,-5.46933,35.74,-35.3626,9.20776,70.4954,-104.657,19.9321,-45.6706,123.417,32.5378,16.5014,-15.835,-21.8986,18.7243,-8.01853,2.28054,38.7245,106.867,48.1353,102.335,162.321,-33.5071,93.4215,14.3321,1730.65,71.4157,48.425,9.3304,-8.34555,24.5526,4.48053,6.9877,-5.30358,40.2344,-36.403,14.1096,80.1177,-109.406,21.3373,-48.7649,131.811,34.5327,19.6136,-12.8023,-25.5417,24.0748,-8.06572,2.89183,-2.89959,45.7325,-32.1053,20.7189,92.3266,-112.705,28.9007,-52.4719,142.281,39.2133,17.0681,-9.82768,-24.5105,21.4041,-10.4942,6.09858,-5.51767,40.4344,-34.586,17.3462,87.7201,-112.584,23.7481,-53.3576,141.045,34.8528,23.2417,-10.7618,-27.0085,20.7697,-8.30678,5.49656,-3.19842,40.5319,-30.9786,18.7787,80.2303,-102.165,21.902,-44.6072,142.163,39.8367,22.6219,-11.4664,-22.9128,20.8985,-6.51169,2.24595,6.78724,53.0018,-22.6438,31.3602,91.8854,-100.681,32.5277,-31.5993,169.047,56.1185,13.8421,-10.3575,-22.4358,23.6457,-5.26774,8.91756,9.96198,59.2704,-18.0585,38.4284,102.72,-107.29,44.5686,-26.2382,220.656,87.9458,7.74439,-17.5043,-24.121,32.1108,-0.160691,0.932208
-6.29162,76.9365,-61.2466,19.2971,138.797,-182.252,35.2818,-44.8149,30.2871,164.512,17.8524,-10.1956,-40.864,22.0598,-10.4419,12.536,-4.33149,68.8308,-52.1799,20.772,128.541,-166.1,33.8769,-36.6202,27.1186,142.668,18.2929,-11.7301,-38.3455,20.3068,-9.56593,9.66366,-8.77793,60.962,-56.9552,12.8884,121.801,-173.046,30.8729,-42.4149,26.579,147.663,17.327,-12.3148,-43.1567,23.7461,-13.779,10.9362,22.6909,115.008,-0.1239,82.1687,197.76,-125.2,88.6884,-7.85596,71.4157,1599.32,44.8249,4.63116,-31.5134,32.3735,-4.92692,16.0295,-8.69129,65.8892,-59.7923,16.3673,134.241,-183.38,35.0301,-45.7682,27.218,158.993,16.6354,-12.6305,-49.5476,27.4662,-14.708,13.2083,-6.03619,70.7742,-57.0163,20.4654,147.422,-191.006,41.8834,-46.278,26.6232,169.385,18.0004,-15.2126,-51.3169,29.6647,-19.2502,11.7864,-7.73648,65.8643,-58.3162,18.1606,143.134,-190.963,39.4015,-48.7355,28.4834,164.192,17.8934,-14.786,-51.2978,29.0074,-18.5561,11.8813,-6.49348,63.1633,-54.4091,19.7735,131.58,-174.847,36.1159,-46.5936,31.066,160.376,19.3544,-11.9428,-46.9698,26.7358,-12.5746,11.7211,-1.01932,75.8828,-52.9142,29.0102,146.755,-180.967,41.9124,-45.7504,42.0922,189.38,26.304,-8.78219,-44.8717,30.8555,-14.0936,19.1843,0.238617,82.2207,-52.8287,33.6013,161.34,-194.255,49.08,-53.4956,57.6361,236.085,38.6823,-5.35862,-48.6786,33.867,-7.42964,22.7875
-14.155,31.2902,-34.6994,0.937326,58.4444,-72.2942,11.349,-23.8858,19.69,18.9388,91.9671,-8.89227,-12.1608,14.8828,-5.51612,10.5508,-10.9784,28.4513,-30.3252,3.0294,56.2096,-62.7708,7.74427,-20.6181,19.4965,14.3,82.403,-7.85992,-12.2463,10.9732,-5.86972,7.9943,-13.3005,23.0898,-33.3484,-1.05412,50.0677,-69.2671,4.89589,-22.2867,18.6121,14.8564,80.9305,-5.47663,-15.0316,11.9567,-4.95272,9.20618,10.6056,64.1568,11.8774,52.3686,108.36,-23.8446,50.9905,10.2279,48.425,44.8249,996,6.33076,-4.93533,25.3958,1.23229,12.2606,-12.5624,25.3419,-33.8613,0.0484612,57.1177,-72.5472,8.76449,-23.2809,21.0522,16.6538,86.0405,-10.1455,-14.9271,12.0428,-5.171,11.067,-9.67775,29.4169,-30.7444,3.7358,62.018,-70.9111,11.7002,-21.0836,23.3757,13.8369,100.142,-14.0581,-18.9618,16.6978,-6.48929,7.21273,-10.5256,26.2316,-31.927,1.30844,60.5075,-73.3637,10.867,-22.245,22.422,15.2515,93.3976,-13.8451,-17.7897,18.233,-7.93643,7.91019,-10.3159,25.1829,-30.8623,3.15917,55.8935,-68.3028,10.9932,-23.0606,18.2022,17.4387,86.8206,-8.59775,-15.7641,13.9998,-3.45634,10.4309,-9.39682,32.0358,-29.6046,6.61634,67.4787,-69.4738,13.0401,-24.8971,19.2704,27.0796,109.799,-4.72651,-12.6227,18.2488,-3.75478,11.1468,-10.3262,34.542,-30.7062,8.39954,72.9512,-71.595,13.151,-29.6497,12.6464,38.2397,137.769,6.6599,-11.1154,16.8109,-2.02207,22.05
-7.44187,-37.0846,15.5844,-14.199,-55.7902,63.6445,-5.45398,17.6197,-9.9381,-13.1829,-7.75493,43.2456,16.1761,-1.53051,10.9182,3.25144,-5.53721,-32.1082,15.1958,-11.6713,-48.7165,59.5029,-5.49532,16.6534,-7.54714,-12.5014,-7.3921,39.7417,14.6144,-1.99742,9.46526,2.47873,-7.16332,-33.945,11.7001,-14.0432,-52.4052,56.22,-8.12811,14.9629,-9.16486,-13.4758,-10.3022,42.4855,14.756,-3.23842,11.1803,2.83485,6.94213,-12.7678,43.1753,18.3075,-22.7739,92.6395,20.6193,42.0837,9.3304,4.63116,6.33076,612.033,22.4876,4.83315,16.5158,4.58551,-6.71691,-35.1488,13.4001,-14.3902,-54.6592,61.9895,-7.11509,17.2943,-10.3635,-14.0343,-12.0385,44.6005,18.0146,-4.21808,12.839,3.42424,-5.09195,-33.405,16.2235,-12.0816,-56.6428,69.4025,-6.10842,20.2087,-9.38335,-17.0201,-9.64473,48.7055,17.8138,-3.33554,15,2.04102,-5.69496,-33.9281,14.5879,-13.5426,-56.6094,67.0998,-6.90138,19.7831,-10.6913,-15.5776,-12.8458,48.415,17.9456,-2.21789,14.2926,2.33798,-5.47236,-31.9494,13.5182,-11.9169,-52.6517,61.5407,-5.72573,18.1868,-10.4542,-12.9193,-10.976,45.539,17.1875,-3.25426,13.907,3.40172,-4.43447,-32.4037,17.9302,-10.8716,-51.0952,67.5762,-4.01877,21.1937,-9.36347,-10.9495,-2.70383,49.3443,19.2079,-1.34868,14.7059,2.68457,-4.75482,-34.0602,19.788,-10.5501,-54.3783,74.9792,-4.24419,24.1321,-10.9941,-9.14628,4.90355,58.6707,22.5012,-2.00539,15.7635,7.03502
-5.18916,-72.3949,48.8241,-18.2984,-117.481,148.86,-21.5968,36.3687,-23.2609,-42.1275,-15.4274,16.0472,57.0372,-15.3533,19.2831,2.83102,-4.09858,-64.2248,45.2181,-15.6324,-104.711,134.076,-19.0008,34.1144,-20.7553,-38.3804,-13.3642,14.0162,51.2493,-13.7739,17.3517,2.14674,-5.33671,-63.5099,41.8509,-17.6705,-107.306,133.113,-20.6268,32.943,-21.7468,-41.4585,-14.5436,14.5089,54.4124,-14.7341,18.449,2.4188,2.19696,-55.5472,64.0888,1.66559,-95.0731,163.023,-3.23453,50.0147,-8.34555,-31.5134,-4.93533,22.4876,512.536,-11.5452,23.4944,4.43932,-5.39173,-66.3806,44.5213,-18.3989,-115.083,145.204,-22.0775,36.3698,-24.8105,-45.0802,-16.4269,16.1519,60.2917,-16.4642,20.9755,2.94649,-4.54139,-66.1115,47.0951,-17.8195,-119.476,155.025,-22.0441,39.9425,-26.9284,-49.5787,-17.7072,17.7319,67.5838,-18.5814,23.7664,2.63336,-5.06118,-65.0302,44.8677,-18.2939,-119.174,153.454,-22.4673,38.8345,-26.3889,-49.0439,-17.7526,17.7836,67.1114,-18.7276,24.0065,2.66811,-4.56051,-61.9562,42.8103,-16.3803,-111.15,142.205,-21.0276,35.5224,-22.9168,-43.0655,-15.3585,16.4183,61.4722,-16.4807,22.1966,2.6311,-3.11577,-66.1725,48.869,-15.2606,-115.79,152.371,-20.4864,38.9595,-20.8811,-40.4039,-14.3083,18.1025,64.2805,-15.8255,22.2267,4.36903,-2.97129,-70.0229,53.115,-15.2658,-122.105,164.297,-21.0085,41.1395,-18.3179,-35.8533,-12.8163,20.7695,68.8755,-16.5249,25.9941,5.20814
-7.53097,24.4198,-23.6726,5.18153,42.8907,-57.2297,13.1803,-9.42879,17.2607,24.8223,19.341,-0.378208,-13.6755,25.6756,-7.50904,3.10681,-6.29777,22.0736,-21.0346,4.83756,38.824,-50.5556,11.3192,-8.34138,16.2303,21.3057,16.6628,-0.671853,-12.2332,23.1836,-7.09315,2.51867,-6.66011,19.568,-21.9549,3.91059,37.3829,-52.8004,10.2156,-9.86778,15.9603,22.6253,15.9635,0.495615,-13.7132,24.001,-7.62938,2.86848,-3.99988,29.3512,-14.0434,15.5699,52.7165,-43.5019,22.7757,1.59903,24.5526,32.3735,25.3958,4.83315,-11.5452,448.697,-4.87783,4.01338,-6.802,20.2646,-23.39,3.86297,41.2052,-57.0385,11.6545,-10.5898,16.5688,24.7499,16.8346,-1.10476,-13.9725,26.8157,-8.31797,3.42458,-6.16557,21.2761,-23.4476,4.97026,42.6719,-58.7046,12.5108,-11.4459,18.5944,24.8887,20.3687,-1.62364,-17.5474,30.4637,-9.60079,2.73014,-6.22111,19.6238,-23.2735,3.98083,42.2555,-59.3581,11.8315,-11.0498,17.3435,25.5234,18.2482,-1.85337,-17.3902,31.613,-10.0733,2.95078,-5.92313,19.5299,-22.0291,4.67279,39.5187,-54.9442,11.8005,-9.44681,16.3146,24.9057,17.202,-0.243324,-15.0672,27.1856,-8.00608,3.44114,-5.12913,23.6977,-21.3308,6.42334,45.6422,-56.5986,14.1045,-7.61603,19.1191,27.9331,23.9572,1.11714,-14.4951,29.3621,-7.3593,2.86139,-5.08946,26.1068,-21.5009,8.32236,49.1438,-58.5873,16.0668,-5.53651,22.3233,32.6669,31.369,4.86638,-13.7415,31.5127,-8.24684,5.77083
0.1292,-31.9495,21.0826,-7.76523,-52.475,66.5659,-7.73983,19.228,-4.11297,-10.2049,-5.27988,12.6378,19.7455,-7.85977,24.2927,0.712605,0.309584,-28.4667,19.8,-6.80681,-46.9485,59.3709,-6.56262,18.3407,-3.89129,-10.0808,-4.52862,10.4668,17.6928,-6.67615,21.8758,0.244399,-0.619375,-28.5102,17.8526,-7.92776,-48.3899,58.7356,-7.44917,16.924,-4.0052,-11.4293,-4.76944,11.0083,18.4812,-7.26722,23.2129,0.255293,0.925515,-26.0944,26.8216,0.245825,-42.8756,73.43,1.84681,26.2935,4.48053,-4.92692,1.23229,16.5158,23.4944,-4.87783,428.434,1.97905,-1.00837,-30.2229,18.3573,-8.73758,-52.0389,64.0695,-8.46263,18.4974,-6.06503,-12.6158,-5.77702,12.3667,20.3688,-7.92774,26.3969,0.360951,-0.791639,-30.3087,19.1282,-8.78957,-54.2767,68.0605,-8.38116,19.516,-7.24606,-14.8239,-6.76008,13.5571,23.0216,-9.51476,29.855,-0.0405674,-1.20378,-30.1055,18.0999,-9.01924,-54.297,67.3828,-8.8369,18.9769,-6.92542,-14.7447,-6.46693,13.5476,22.6579,-9.58465,30.2302,-0.153483,-0.69907,-28.2566,17.6501,-7.45219,-50.6158,62.9769,-8.20587,17.9973,-4.19393,-11.2086,-4.97745,12.6099,21.0185,-8.19094,27.6355,0.0437934,1.45612,-29.0321,21.6283,-5.8172,-51.5705,68.2098,-6.80281,21.1746,-0.501641,-7.24114,-4.4063,13.9601,22.4439,-7.3596,27.8878,1.75842,2.26895,-30.0195,24.669,-4.60623,-53.2564,74.1612,-5.60805,23.4685,5.94182,0.380764,-2.87555,15.803,24.3152,-6.95178,32.0744,1.78099
-1.14039,0.999506,-1.26893,2.81524,-0.0757814,-0.661636,0.136342,-5.29662,2.90943,16.1719,9.14922,4.03901,3.44102,1.73763,1.25181,10.6263,-1.13829,-0.413217,-1.49289,2.84257,1.4876,-2.99346,-1.28836,-4.09813,1.50895,11.9976,9.39571,2.68497,1.37198,0.240213,0.856207,8.42726,-1.40291,0.0340039,-0.869359,2.1924,0.159352,-3.32253,-0.183529,-3.11551,3.18616,12.0309,9.36258,3.36238,0.69763,2.82546,0.279295,9.62667,-1.98256,-0.508707,-0.474455,4.41046,3.15823,-0.441908,3.31581,-8.91779,6.9877,16.0295,12.2606,4.58551,4.43932,4.01338,1.97905,331.807,-1.91688,-0.125342,-1.81501,1.98945,-0.356303,-2.54013,-0.165393,-3.97071,3.08544,12.2526,7.96497,3.74132,-0.870407,2.95772,0.535717,11.5157,-1.69497,-0.12779,-1.85346,0.822589,0.84353,-3.36862,0.401623,-3.08831,-0.251401,11.2849,8.24008,1.73474,1.61587,3.64252,-0.998936,10.3345,-1.89382,-0.237309,-2.31023,1.16055,0.14889,-3.15486,0.961145,-4.72839,2.25729,10.2911,7.63603,2.59189,2.20852,2.80175,-0.748525,10.6037,-1.58849,-0.724153,-1.72034,2.54384,-0.465427,-1.8061,0.239013,-7.1108,2.45088,12.7288,8.74172,3.30192,1.05204,3.04519,1.70267,10.5438,-0.714568,0.378826,-1.76118,4.57196,0.780867,-1.92894,-0.479509,-10.7563,3.15968,22.827,13.4705,5.02258,2.92883,4.42358,-0.170961,14.8681,-0.44379,0.647841,-0.94733,5.60523,3.56756,-2.83798,-0.400244,-18.1734,1.69965,38.0203,22.0782,8.74749,1.86125,3.52331,4.63464,18.8242
99.5851,-4.06235,16.9361,8.04251,-2.97007,1.55226,-3.64972,-3.60892,-3.04428,-4.95397,-11.2631,-5.34405,-5.04469,-6.61053,-0.887821,-2.05844,86.8172,-5.55906,14.3552,5.22695,-5.69846,-0.696728,-3.21039,-3.56703,-4.07409,-6.06535,-10.5207,-5.94429,-4.58502,-4.86444,-0.852929,-1.946,84.2179,2.24142,21.9496,13.5891,3.77677,6.29147,2.98263,-0.181741,0.120788,-1.9285,-7.95263,-4.35231,-3.60883,-5.17191,-1.52976,-2.03983,85.4403,-8.46058,11.2865,0.802305,-9.34373,-4.09237,-6.41404,-7.03859,-5.30358,-8.69129,-12.5624,-6.71691,-5.39173,-6.802,-1.00837,-1.91688,1402.89,61.5148,91.8101,87.3779,68.6562,60.4766,49.6168,36.6395,28.8672,17.9965,7.54644,4.65935,0.808801,-3.40511,-1.3943,-3.02531,75.0205,-5.26479,11.2876,3.20217,-7.63735,-4.09288,-6.85505,-9.84352,-9.62437,-10.1512,-15.1068,-7.41647,-6.21552,-8.28076,-2.88435,-2.64199,71.0203,-4.47618,11.8991,3.97854,-6.41817,-3.04898,-7.21512,-8.88197,-8.97453,-10.197,-13.209,-7.35608,-6.68453,-7.87767,-2.43879,-2.70591,74.0854,-0.177653,17.0314,10.6187,-0.410763,2.96537,-0.85963,-3.08814,-1.48062,-4.20355,-9.34001,-5.04583,-4.17993,-6.37223,-1.12887,-2.5306,83.7421,-4.2591,14.2513,6.27569,-6.3312,-1.28657,-4.6871,-3.49808,-0.478989,-3.61928,-12.8426,-6.18004,-4.83946,-6.11457,-1.13854,-1.34428,89.2353,-5.35089,14.4972,5.12461,-8.47816,-2.76604,-5.26192,-4.38826,7.31508,1.44043,-15.0924,-7.97421,-5.57929,-5.45883,-0.427288,-2.85324
-2.14082,230.911,-91.4657,26.5512,171.291,-224.464,30.5607,-54.3229,45.3691,71.2097,28.3792,-33.2709,-63.2034,19.9371,-28.5475,-0.149928,-4.03832,203.429,-84.8849,20.8902,150.395,-204.664,26.4824,-50.3616,39.3222,61.659,24.3466,-31.6544,-57.1424,18.8724,-25.9678,-0.220501,3.53688,205.301,-70.8874,33.1678,163.566,-195.83,35.9571,-45.0808,46.4054,71.0645,29.5987,-29.7886,-59.6225,20.5988,-28.8129,-0.00200689,-8.24142,208.98,-96.355,15.4826,157.652,-226.389,24.2699,-58.4878,40.2344,65.8892,25.3419,-35.1488,-66.3806,20.2646,-30.2229,-0.125342,61.5148,1566.49,20.6266,138.51,270.267,-132.296,110.436,8.23674,98.0645,111.395,60.0113,-16.4065,-56.4079,28.5606,-29.5615,0.0838102,-6.20474,206.317,-94.8877,19.0392,168.335,-240.442,27.0679,-66.1998,43.1042,73.9356,28.4851,-40.3163,-76.3777,23.8086,-38.6457,-0.296377,-5.60632,199.92,-91.7754,19.0092,167.573,-238.431,26.284,-64.7246,42.704,72.6793,29.2269,-40.415,-76.3825,24.5503,-38.5304,-0.272966,-1.53966,197.267,-79.4191,26.8688,163.682,-212.894,32.0625,-52.9453,46.5142,72.4784,29.9758,-34.0567,-67.5635,22.4119,-32.9203,-0.118921,-3.79901,212.233,-92.4806,21.4871,166.759,-232.127,28.1485,-57.8037,47.6299,74.6323,28.8587,-36.8084,-70.4233,23.1774,-33.2498,0.254762,-5.81431,223.159,-101.807,18.67,173.161,-252.979,27.8154,-63.2172,55.5993,82.2028,29.9413,-40.891,-75.6226,25.3816,-36.1361,-0.288832
20.8825,-94.576,175.411,-37.0382,-116.495,162.51,-28.8384,42.1428,-31.5885,-54.5493,-30.9506,15.966,44.229,-22.6574,17.9042,-1.76752,16.186,-87.3533,155.977,-38.0145,-108.691,143.182,-27.7333,37.2207,-30.2194,-51.0484,-28.8814,12.954,39.7379,-19.6841,15.9662,-1.84721,23.2442,-72.0275,165.785,-22.3346,-94.0616,156.759,-16.9,45.5138,-22.9074,-46.9956,-24.7284,17.0367,44.612,-20.7385,17.589,-1.79029,11.1851,-97.6946,157.869,-49.082,-125.509,148.411,-35.9238,35.1193,-36.403,-59.7923,-33.8613,13.4001,44.5213,-23.39,18.3573,-1.81501,91.8101,20.6266,1696.12,102.345,14.9179,268.919,71.8429,123.57,34.5415,-6.41971,8.78025,40.9832,62.6936,-15.7795,24.4468,-1.44964,10.5085,-92.914,158.143,-48.7634,-128.655,160.187,-37.5958,37.4859,-42.8802,-67.8014,-38.7596,15.7469,51.6002,-28.8993,21.0143,-2.88528,9.83156,-90.209,154.26,-47.9605,-127.015,159.673,-37.9402,37.4573,-42.356,-66.6265,-37.6844,15.6171,50.7593,-28.5814,21.3874,-2.99981,15.0771,-78.7337,155.727,-32.429,-108.44,156.692,-26.495,42.258,-30.0731,-54.0633,-29.8343,16.8958,48.9433,-24.4162,20.5099,-2.45815,15.2879,-92.4875,162.862,-41.7104,-123.398,158.692,-33.9206,41.9476,-31.9122,-56.963,-34.5267,16.0638,49.6596,-24.5725,20.4875,-1.28111,13.8321,-102.25,169.571,-47.2778,-137.143,166.089,-40.0823,42.1052,-28.4984,-56.2123,-38.909,15.9214,52.5514,-25.5079,22.9414,-2.3448
11.9775,28.6066,-38.0567,181.145,18.1541,-60.7276,12.7804,-18.8324,19.7322,22.863,3.43098,-11.4643,-16.4793,3.85763,-7.8336,1.83012,8.20044,22.0286,-37.3362,157.642,12.7713,-58.6503,9.59337,-18.1396,15.7245,17.6707,2.09488,-11.9897,-15.5587,3.91495,-7.3513,1.22463,16.2116,33.8839,-21.6023,167.079,28.586,-45.7069,22.0703,-9.54211,24.4985,26.1486,7.62694,-8.61697,-14.6668,5.50887,-8.08557,1.74499,2.658,16.5032,-48.0378,156.031,5.93135,-70.2218,4.83474,-26.9388,14.1096,16.3673,0.0484612,-14.3902,-18.3989,3.86297,-8.73758,1.98945,87.3779,138.51,102.345,1670.84,158.703,60.3634,124.358,71.5589,95.4455,78.9594,49.2666,16.2759,-0.977371,15.5747,-2.79861,3.45359,2.39199,19.1011,-48.604,153.645,9.78299,-72.8666,6.96451,-27.7544,12.9613,17.8088,-0.778652,-16.4839,-21.5322,4.23783,-12.6533,1.2215,1.70312,17.9935,-47.5841,148.79,9.79091,-71.9887,6.15762,-27.5384,13.5423,16.9703,-0.0607051,-16.3431,-21.7454,4.5717,-12.3992,1.29203,7.72939,25.1742,-34.3494,163.244,19.252,-56.9791,15.0188,-18.0704,21.1478,23.1144,4.65938,-11.7433,-17.5475,5.01423,-8.95761,1.58869,6.54058,21.4656,-42.9978,181.615,11.7729,-68.5022,8.2437,-23.4617,20.1518,24.618,2.60187,-13.5952,-18.6383,5.59732,-9.76535,3.33835,3.78079,18.1712,-48.6704,204.748,6.2575,-79.5218,4.74956,-30.2276,24.6866,31.3557,2.75364,-15.3811,-20.9864,6.0828,-9.23176,3.61923
-1.66634,186.444,-121.038,19.4313,455.829,-475.986,74.9322,-89.3111,88.247,140.501,61.8469,-52.4969,-109.567,40.2897,-49.3885,-0.030691,-3.73784,163.155,-112.702,13.7618,407.857,-433.456,66.028,-82.7518,78.1232,123.179,53.6135,-48.8741,-99.076,36.8569,-44.9776,-0.142651,5.07107,168.506,-94.7489,29.2675,424.571,-425.111,78.6718,-75.3162,87.1,137.933,60.5178,-46.5439,-104.276,39.9443,-48.9676,0.190706,-9.04296,165.162,-127.663,5.84362,434.758,-473.084,64.9714,-94.1726,80.1177,134.241,57.1177,-54.6592,-115.083,41.2052,-52.0389,-0.356303,68.6562,270.267,14.9179,158.703,1782.92,-355.205,177.916,-4.90704,163.173,200.024,107.778,-26.0846,-98.6238,55.0936,-47.5238,2.23879,-7.83731,163.036,-125.409,9.80988,460.829,-504.562,72.9304,-104.942,90.3444,150.628,65.0279,-63.2114,-132.583,48.0646,-64.9963,-0.741943,-7.96818,157.125,-122.404,8.48253,456.391,-500.391,71.1428,-103.549,88.6992,148.172,64.1152,-63.4005,-132.124,49.3724,-65.3762,-0.581352,-2.33086,158.138,-106.689,19.2666,434.814,-456.311,75.2753,-87.1405,88.7067,142.145,62.0776,-54.0199,-118.148,43.9114,-56.4994,0.100728,-5.26041,168.451,-123.458,11.8487,454.214,-490.735,72.3222,-95.5034,89.4972,145.847,64.9411,-57.5417,-122.551,45.3328,-56.9091,-0.639803,-9.2401,174.643,-137.093,6.12002,474.482,-532.846,73.701,-104,96.2073,154.818,70.514,-61.946,-130.945,48.313,-62.8308,0.451637
2.67263,-244.857,171.058,-62.9498,-478.807,714.083,-139.77,129.391,-105.815,-180.519,-70.0991,64.3929,141.518,-55.2364,61.5214,-2.38314,0.414626,-220.709,152.076,-60.5258,-437.504,643.815,-127.989,116.181,-96.697,-162.809,-63.9673,57.7025,127.653,-49.5332,55.4045,-2.29993,7.52899,-201.934,160.306,-45.9978,-423.599,660.632,-121.214,125.299,-91.6811,-166,-61.7575,62.8948,138.744,-52.9895,61.6768,-2.32714,-4.18161,-237.289,154.742,-71.8498,-480.35,689.673,-145.066,122.306,-109.406,-183.38,-72.5472,61.9895,145.204,-57.0385,64.0695,-2.54013,60.4766,-132.296,268.919,60.3634,-355.205,1842.91,-53.8918,204.801,-42.685,-134.492,-29.6707,93.9155,169.76,-49.7213,77.2539,-0.351995,-3.87941,-230.171,155.18,-71.3259,-501.549,740.72,-156.535,133.618,-122.211,-206.186,-81.891,72.0823,167.998,-69.2429,78.3567,-3.41754,-4.24651,-223.51,151.226,-70.0006,-497.665,730.901,-153.91,133.462,-120.911,-202.486,-81.0426,71.8727,166.605,-69.3534,78.7328,-3.57377,0.81622,-206.798,151.362,-56.5927,-455.152,686.998,-135.827,128.387,-104.6,-180.602,-70.0621,66.9349,154.28,-60.7489,70.7698,-3.10142,-0.722825,-232.764,158.608,-68.6927,-491.607,722.934,-148.655,132.484,-110.357,-190.435,-76.6644,68.1659,158.139,-62.0481,71.2198,-2.35811,-3.87363,-252.356,163.757,-79.1062,-527.336,771.793,-164.345,138.155,-115.243,-201.321,-85.1279,72.2148,168.651,-65.8339,77.7216,-3.53084
-1.14833,36.1511,-29.4119,15.1693,77.3734,-141.112,130.556,-41.4931,26.5985,39.855,12.1337,-5.0672,-20.0428,11.7081,-7.67832,-0.0964187,-2.91814,29.9029,-28.9389,10.5032,66.5342,-129.855,117.389,-38.5796,22.912,33.9933,9.28764,-5.9717,-17.7285,11.7604,-7.08111,0.0273483,3.78994,37.5166,-17.0343,22.4876,77.7713,-121.076,127.924,-33.5885,29.0752,41.5156,14.041,-3.19177,-17.4739,12.1626,-7.96201,0.226839,-7.14105,26.7515,-36.6479,4.60232,65.9862,-145.938,123.038,-44.2399,21.3373,35.0301,8.76449,-7.11509,-22.0775,11.6545,-8.46263,-0.165393,49.6168,110.436,71.8429,124.358,177.916,-53.8918,1284.14,29.1901,86.9516,88.1815,51.7082,19.6207,-3.58503,23.9102,-0.733182,2.90216,-6.74043,26.1732,-36.6314,7.06557,71.3114,-155.025,133.96,-53.1079,22.8553,39.4507,10.3093,-7.75985,-24.7522,12.9569,-11.4797,0.378683,-6.94583,24.3163,-36.1203,5.76157,71.0254,-152.789,130.566,-52.3463,21.6182,38.8806,10.598,-8.22018,-25.2877,13.8265,-11.3809,0.363505,-2.17175,30.0878,-26.5018,14.5839,74.4049,-135.361,128.737,-40.5892,27.1774,41.0341,12.774,-5.26747,-20.6913,12.7292,-9.28015,0.174503,-3.23268,29.6584,-33.1022,9.58054,73.2195,-148.689,131.453,-42.9902,28.7558,40.8905,10.8372,-6.71749,-22.1525,13.3861,-8.83381,-0.108761,-6.12887,28.1127,-39.1386,5.50655,72.0614,-163.618,139.798,-45.1827,37.0447,44.9843,9.58632,-8.49236,-23.2433,15.5052,-10.2523,-1.02068
-3.88383,-60.1904,46.5462,-18.4845,-92.9595,133.835,-42.5058,142.802,-45.0009,-42.2663,-20.4773,19.0242,36.1918,-9.83115,17.8995,-3.83255,-5.05,-55.1661,40.6848,-19.8784,-87.0677,118.81,-38.6292,129.006,-41.0845,-38.5531,-20.1594,15.7846,33.8457,-6.69415,16.2014,-2.99938,0.527022,-46.4033,47.7975,-9.45086,-77.6011,127.636,-32.5463,134.351,-37.6083,-36.168,-16.7382,18.7079,37.717,-9.0447,17.234,-3.29,-9.23763,-61.9653,37.6367,-26.9208,-100.308,124.403,-47.618,140.863,-48.7649,-45.7682,-23.2809,17.2943,36.3698,-10.5898,18.4974,-3.97071,36.6395,8.23674,123.57,71.5589,-4.90704,204.801,29.1901,1262.33,3.26224,-2.48509,13.4971,41.0282,56.3788,-0.659449,27.0615,-1.35613,-8.73619,-61.6598,36.1182,-25.9002,-103.77,132.313,-51.5608,145.154,-55.6402,-50.8581,-25.5969,20.8903,43.4085,-14.0449,21.6498,-3.15592,-8.85607,-60.984,34.8241,-26.5797,-102.911,131.813,-52.7287,144.653,-57.0232,-49.5846,-24.3639,20.0367,42.0145,-13.0923,22.0299,-3.38121,-4.53769,-51.855,39.6628,-17.3282,-88.602,127.286,-42.8339,141.193,-44.5525,-40.8813,-19.7453,19.5008,41.1908,-11.1696,19.5404,-3.81581,-4.36797,-59.0158,41.5732,-23.0427,-97.5063,131.642,-45.967,152.285,-42.8524,-45.7462,-25.2473,19.035,41.3524,-10.994,21.1968,-4.68944,-6.45127,-65.0571,41.9985,-27.3522,-108.775,139.746,-50.1692,167.562,-33.4716,-47.6638,-32.1122,17.9754,45.5119,-9.09087,21.5918,-7.89565
-1.93942,52.6549,-33.2767,22.5548,92.9005,-107.582,24.9476,-45.1852,134.259,34.4162,22.7387,-7.41671,-23.4955,16.3634,-4.92206,2.22308,-3.70865,44.7172,-30.7327,17.8289,79.9036,-101.045,24.1884,-39.8535,119.03,28.4699,19.7735,-10.0067,-20.602,18.0409,-4.23114,2.01011,0.213869,48.2175,-23.7776,24.6186,88.6201,-94.7316,30.1156,-40.1046,125.375,33.1416,25.5512,-8.89158,-21.1876,18.7958,-7.77864,2.35623,-8.24909,43.2853,-37.4115,13.3996,81.7405,-111.825,22.2234,-48.046,131.811,27.218,21.0522,-10.3635,-24.8105,16.5688,-6.06503,3.08544,28.8672,98.0645,34.5415,95.4455,163.173,-42.685,86.9516,3.26224,1511.32,67.2496,55.6514,10.1634,-11.8616,30.9672,-1.05596,5.44668,-9.09751,40.4768,-41.5821,13.1532,87.9117,-121.775,22.1377,-60.3578,134.833,29.7397,22.0751,-10.7127,-28.1389,20.2659,-11.6545,4.30034,-9.55046,37.7004,-41.0044,12.0943,86.1862,-120.34,19.731,-59.3897,133.726,27.9883,25.5211,-11.2268,-29.5486,20.5233,-10.4574,4.01667,-4.84563,42.1757,-32.0978,19.5338,85.7013,-104.858,23.6976,-47.2455,134.427,33.6203,26.4346,-9.28131,-24.526,19.8478,-8.1193,2.27224,-1.70949,46.9573,-33.9958,20.6109,89.1926,-112.47,25.5573,-43.8102,149.787,40.6159,20.7913,-10.023,-25.3869,21.5774,-7.43502,5.57291,-2.00469,49.429,-35.5107,21.7091,94.0502,-122.673,30.7294,-42.8477,184.176,58.8972,18.1086,-14.4528,-26.8812,27.193,-5.4598,1.36301
-3.47853,83.6744,-58.3319,25.3294,148.909,-184.197,40.8371,-41.835,34.6878,169.255,17.1992,-10.5356,-42.4047,22.9965,-10.8802,11.2643,-4.90796,71.1268,-54.214,21.0748,132.855,-171.745,35.9098,-36.6965,28.722,145.687,16.1759,-12.9269,-39.9321,21.29,-10.0388,8.72912,-1.69933,73.3401,-46.6126,26.226,138.59,-167.622,42.4033,-34.8701,34.5958,155.922,19.8367,-11.291,-43.0566,25.5503,-13.7273,10.0681,-8.25917,71.6679,-60.7251,18.3073,139.885,-187.397,38.3745,-51.4525,34.5327,158.993,16.6538,-14.0343,-45.0802,24.7499,-12.6158,12.2526,17.9965,111.395,-6.41971,78.9594,200.024,-134.492,88.1815,-2.48509,67.2496,1595.48,40.9548,3.22346,-39.8884,36.4611,-8.52757,14.4883,-9.04083,69.3863,-63.8667,16.1076,147.959,-201.941,39.9566,-50.3856,25.7612,171.655,14.0918,-17.4283,-53.9916,29.8788,-20.6058,10.8911,-9.38968,66.2074,-62.8913,15.8254,145.375,-199.965,38.8423,-51.4674,28.4451,166.966,15.2584,-16.7689,-53.9823,29.262,-19.682,10.9194,-5.6396,67.2753,-54.0577,22.4995,138.834,-178.829,39.589,-45.2796,34.1286,164.45,18.4054,-13.0818,-48.6722,27.5865,-13.7644,10.4826,-3.06767,75.2743,-58.865,24.9073,147.161,-191.155,40.4004,-48.2021,41.824,189.016,20.546,-12.0348,-48.0796,30.6693,-15.5933,17.4537,-3.31664,79.8145,-61.5772,26.4844,158.911,-207.79,45.4818,-56.8302,57.2243,232.513,28.9241,-10.9837,-52.568,33.9443,-9.73058,19.5688
-12.5274,34.5528,-32.6932,4.28517,63.4103,-71.651,14.1117,-20.9328,24.3794,18.5855,89.007,-11.1833,-13.6005,14.6109,-5.61325,8.4173,-11.9633,28.6088,-31.9455,2.094,56.8009,-65.704,8.7394,-19.921,21.6047,13.5239,78.897,-10.8235,-13.5254,11.3427,-5.79828,6.45841,-8.05489,31.5052,-25.1238,8.21867,60.9355,-62.8799,13.4991,-15.7328,25.8641,17.5514,81.9045,-7.4828,-14.7543,13.1757,-5.00818,7.57557,-13.8034,28.0252,-36.4991,-0.359778,58.1116,-73.2042,8.45088,-25.6708,19.6136,16.6354,86.0405,-12.0385,-16.4269,16.8346,-5.77702,7.96497,7.54644,60.0113,8.78025,49.2666,107.778,-29.6707,51.7082,13.4971,55.6514,40.9548,967.986,1.76276,-6.61025,20.169,0.514614,11.3587,-12.3883,26.8539,-36.0747,-0.901883,60.0688,-77.7005,9.39881,-23.8327,23.7373,12.172,95.1437,-17.3585,-20.4667,16.3075,-7.7906,6.15737,-12.0299,25.2704,-35.4138,-1.47828,59.6365,-78.3545,9.5992,-24.0451,23.5967,13.3791,90.7554,-17.0435,-19.5655,17.3406,-8.69774,6.63328,-9.87754,27.1761,-30.34,4.05792,59.1218,-69.2372,12.5636,-21.4405,22.4623,16.6575,85.3201,-11.7816,-17.0411,14.3408,-4.8261,8.3194,-11.5291,29.6648,-34.5522,1.95042,63.8433,-75.4678,10.54,-26.1469,21.4135,22.1601,100.512,-10.3705,-15.6329,17.0575,-5.49063,9.09996,-13.7937,30.172,-38.303,0.620125,66.5813,-81.3012,8.96196,-31.7357,16.7361,30.449,121.178,-3.62816,-15.4451,16.2955,-4.27611,16.6636
-6.86974,-37.6463,18.0016,-12.4376,-56.6157,68.5796,-4.76885,18.3227,-9.95156,-11.7985,-8.76268,45.0332,17.0505,-2.07146,11.7028,4.09511,-6.6309,-34.7873,14.8674,-12.5658,-51.3423,61.3652,-6.68034,15.9879,-9.03503,-12.1695,-8.59854,40.859,14.8695,-2.84092,10.1557,3.12574,-4.23979,-30.9878,18.0552,-8.31595,-48.9185,63.9375,-4.02588,18.8703,-6.91857,-10.8189,-9.05934,44.729,15.8634,-2.86031,12.1791,3.68958,-7.73143,-37.6932,14.1834,-14.8775,-58.0106,64.9364,-8.2737,15.7918,-12.8023,-12.6305,-10.1455,44.6005,16.1519,-1.10476,12.3667,3.74132,4.65935,-16.4065,40.9832,16.2759,-26.0846,93.9155,19.6207,41.0282,10.1634,3.22346,1.76276,599.564,24.6842,0.759652,18.2155,6.18536,-6.99508,-37.4038,14.1601,-15.5187,-61.593,69.6838,-8.79935,18.6767,-12.4814,-17.8152,-12.487,49.4346,18.0303,-3.88083,15.1127,2.81592,-6.84526,-36.7401,13.5927,-15.7258,-60.9203,68.3981,-8.63731,18.3532,-12.6811,-16.513,-15.0356,49.4275,18.2992,-3.22689,14.5923,3.05913,-5.46724,-33.1268,14.8875,-11.5158,-54.2509,65.1171,-5.73266,17.7977,-11.0463,-12.7306,-11.9452,46.7586,17.4028,-3.54165,14.4299,4.04714,-6.28194,-36.623,15.5311,-13.9858,-56.9911,67.9294,-7.32923,17.1378,-12.5619,-11.4068,-6.1268,49.6476,18.9155,-2.26772,14.4251,4.08789,-7.69215,-39.8943,15.5105,-15.8441,-61.8866,73.0641,-9.35454,16.9622,-16.493,-9.12201,0.213598,58.054,21.2512,-3.34391,16.2285,8.19092
-5.05303,-72.8968,53.0092,-17.8585,-118.802,155.806,-18.4061,43.2215,-23.1327,-50.0564,-13.6063,17.8647,59.2152,-14.1959,19.0553,-0.47031,-4.88485,-65.2661,47.3633,-17.4147,-108.356,141.213,-17.3463,38.8441,-20.2639,-45.1202,-13.5175,15.9927,54.1633,-12.3568,17.024,-0.300543,-3.56066,-62.0107,47.3582,-14.5718,-106.699,143.157,-16.8981,39.4515,-20.1431,-46.0056,-14.0368,18.1628,58.2229,-15.09,19.2875,-0.298437,-5.96597,-69.0779,49.0175,-19.4737,-119.065,151.891,-20.696,44.8845,-25.5417,-49.5476,-14.9271,18.0146,60.2917,-13.9725,20.3688,-0.870407,0.808801,-56.4079,62.6936,-0.977371,-98.6238,169.76,-3.58503,56.3788,-11.8616,-39.8884,-6.61025,24.6842,561.275,-13.8765,25.1138,1.02122,-5.71132,-69.258,47.5499,-20.0348,-126.068,161.447,-23.2159,42.7836,-26.5431,-57.7171,-16.8721,19.749,70.0917,-19.6165,25.2083,-0.647248,-5.62191,-67.8203,46.3138,-20.3885,-124.457,159.59,-23.5751,43.3137,-28.0099,-55.3522,-18.2239,19.2146,69.4259,-18.4771,24.8582,-0.560504,-4.40395,-62.6668,45.3626,-16.9104,-113.683,148.54,-19.7086,42.7165,-23.9915,-49.4263,-15.8893,18.6568,64.9618,-17.2355,22.2541,-0.202783,-3.99848,-68.2669,50.7408,-18.9588,-119.327,157.907,-19.6873,47.9946,-23.1201,-53.1618,-13.4535,19.8959,67.1547,-16.5241,23.7475,-1.84558,-4.40319,-72.4286,54.4229,-19.6227,-128.16,171.654,-20.6827,55.8511,-20.6752,-57.3422,-12.3751,23.5214,73.9249,-16.8409,24.2843,-0.814011
-5.66856,26.6409,-24.5318,6.94187,46.0019,-60.336,13.428,-8.95962,23.8549,30.0502,12.2349,-3.20705,-15.742,26.1804,-7.12555,2.53948,-5.49697,23.1989,-22.0747,5.72349,40.6244,-55.7912,12.8274,-7.49268,20.88,26.0267,11.0468,-4.1784,-14.1108,24.7942,-6.33136,2.20663,-4.62234,22.8456,-20.892,6.45931,41.9123,-55.081,13.8118,-8.36878,22.1538,27.482,12.7679,-4.17458,-15.1801,26.7491,-8.38232,2.47937,-6.49097,23.7923,-24.1759,5.24714,43.0423,-60.3915,13.3066,-10.0444,24.0748,27.4662,12.0428,-4.21808,-16.4642,26.8157,-7.92774,2.95772,-3.40511,28.5606,-15.7795,15.5747,55.0936,-49.7213,23.9102,-0.659449,30.9672,36.4611,20.169,0.759652,-13.8765,452.517,-6.50304,4.11652,-6.35477,22.1736,-26.0034,4.33705,45.5295,-65.6949,13.4502,-12.8362,22.1581,30.2652,12.7653,-4.51765,-18.9441,32.7316,-11.4176,3.59649,-6.25184,21.0257,-25.4811,4.14384,44.6858,-65.0545,12.7046,-12.7998,22.2212,29.2028,13.9159,-4.62873,-19.3208,32.7394,-10.9556,3.50134,-5.21812,21.3985,-22.7153,5.72896,42.363,-58.6131,12.5724,-10.1174,23.7681,29.3127,13.5787,-4.10415,-17.1772,29.7475,-9.22547,2.6682,-4.17682,24.6253,-23.4478,7.19521,45.4439,-61.7621,14.2078,-8.47287,28.6382,33.8102,12.1275,-4.13617,-17.5061,30.9166,-9.22967,4.30872,-4.14146,26.5309,-24.0381,8.39898,49.1981,-66.6086,16.9906,-7.76556,38.9471,43.2234,12.2412,-5.49393,-18.6861,34.5409,-8.53492,3.14276
-1.86965,-35.3378,21.3672,-9.31931,-56.6957,70.6342,-8.64497,19.1064,-7.80144,-13.4754,-4.90041,13.5079,20.9109,-8.49693,25.4064,0.650008,-1.91673,-32.0654,19.0194,-9.04193,-51.1187,62.8335,-8.4512,17.5055,-7.36458,-12.9795,-4.39935,11.5361,18.636,-7.7546,22.8605,0.203523,-1.24333,-30.1743,19.4088,-7.70304,-50.7253,63.9842,-7.67803,18.0823,-6.36766,-13.6363,-4.21222,12.7046,19.7435,-8.09906,24.9754,0.258647,-2.33258,-34.0327,19.7098,-9.97832,-56.5868,67.7518,-9.47515,17.2175,-8.06572,-14.708,-5.171,12.839,20.9755,-8.31797,26.3969,0.535717,-1.3943,-29.5615,24.4468,-2.79861,-47.5238,77.2539,-0.733182,27.0615,-1.05596,-8.52757,0.514614,18.2155,25.1138,-6.50304,377.694,1.5758,-2.3249,-34.11,18.6775,-11.3127,-59.7585,71.8156,-10.6972,19.4436,-10.8009,-18.3244,-6.72214,14.2364,23.9795,-10.6604,31.8569,-0.439463,-2.27037,-33.3294,18.097,-11.143,-59.4577,71.138,-10.626,18.9702,-10.497,-17.8734,-7.11056,14.2507,23.82,-10.7658,31.9979,-0.540113,-1.68054,-31.0067,18.0963,-8.98816,-54.5423,66.9053,-9.40496,18.0275,-8.26067,-14.557,-5.43443,13.5421,21.9487,-9.35232,29.1514,-0.0435508,-1.00972,-33.3614,20.3724,-9.30529,-57.1136,70.986,-9.5066,19.1574,-7.05963,-12.3871,-4.33908,14.5948,23.1758,-8.85814,29.2025,1.08113,-1.15862,-35.5199,22.0012,-9.55545,-60.2943,76.322,-9.98647,20.21,-5.16609,-7.85346,-2.41551,16.8898,25.0447,-9.19461,33.0504,1.83889
-1.83752,1.03715,-1.7676,2.71029,0.263813,-1.22274,0.577824,-5.4921,2.19176,15.4839,10.6447,4.52336,3.53947,2.21625,0.743997,10.9744,-1.92793,-0.576134,-2.34888,2.44166,1.58877,-3.31362,-1.33121,-4.56337,0.980783,11.3942,10.5194,3.33138,1.50402,0.496231,0.363799,8.77582,-1.73149,0.332534,-1.03994,2.57658,0.822849,-3.24889,0.181187,-3.00678,2.87806,11.8642,10.4447,4.38007,0.906555,2.9805,0.12439,10.0451,-2.08673,-0.926904,-2.33663,2.4081,0.972461,-3.5307,0.295333,-11.6082,2.89183,13.2083,11.067,3.42424,2.94649,3.42458,0.360951,11.5157,-3.02531,0.0838102,-1.44964,3.45359,2.23879,-0.351995,2.90216,-1.35613,5.44668,14.4883,11.3587,6.18536,1.02122,4.11652,1.5758,338.8,-2.28834,-0.366103,-2.65722,0.471494,0.573587,-3.87354,0.153763,-3.45634,-0.688551,10.5455,9.62107,2.12113,1.48275,3.82627,-1.23648,10.6552,-2.34921,-0.364387,-2.92161,0.838977,0.0847481,-3.76473,0.816145,-4.93486,1.58235,9.83795,8.47241,2.92713,2.15212,3.16809,-1.18165,10.9805,-1.98427,-0.660311,-2.21691,2.436,-0.18269,-2.33986,0.437027,-7.19569,1.44615,12.1427,9.5131,3.86706,1.11321,3.12235,1.32491,11.0423,-1.56556,0.115675,-2.68777,3.83185,0.940526,-2.80209,-0.636248,-11.2164,1.33753,21.3978,15.2995,5.64288,2.98924,4.56263,-0.440838,14.8426,-1.58609,0.181348,-2.27893,4.53142,3.27375,-3.66876,-0.988659,-18.5411,-1.74922,35.0548,24.7859,10.0465,2.19771,3.42252,3.89422,19.4454
89.1772,-12.5472,5.40553,-4.12024,-13.7769,-8.48436,-12.3237,-11.4213,-10.5581,-10.2496,-14.6377,-7.75564,-6.53681,-7.45246,-1.80408,-2.09622,80.476,-9.52389,8.01974,-1.33739,-11.3659,-6.18135,-8.23299,-8.33713,-8.59669,-8.93216,-12.0662,-7.13239,-5.45952,-5.56036,-1.40185,-1.9215,71.1232,-11.7327,3.52041,-5.62008,-14.1175,-9.91022,-11.5511,-12.5285,-10.9475,-10.3926,-13.8592,-8.2446,-6.22495,-6.71332,-2.67835,-2.21906,87.2977,-1.57854,18.2609,8.70734,-1.81215,1.91977,-1.11859,-3.28638,-2.89959,-6.03619,-9.67775,-5.09195,-4.54139,-6.16557,-0.791639,-1.69497,75.0205,-6.20474,10.5085,2.39199,-7.83731,-3.87941,-6.74043,-8.73619,-9.09751,-9.04083,-12.3883,-6.99508,-5.71132,-6.35477,-2.3249,-2.28834,1537.59,66.6493,96.3622,92.2657,73.8298,64.0217,52.7548,38.0654,28.8922,18.0984,7.25059,5.47447,0.248441,-5.2098,-1.85644,-3.47485,72.1638,0.869336,17.7415,10.3736,-0.042244,2.12836,-2.40483,-5.18327,-6.55621,-7.86872,-10.7933,-5.9546,-5.87199,-7.38467,-2.1195,-2.58119,72.772,0.841526,17.1814,10.5101,-0.500712,2.60872,-1.39384,-3.84512,-3.10533,-5.08247,-9.22378,-5.06946,-4.44952,-6.33821,-1.27185,-2.36371,84.5384,1.30484,20.0491,12.4177,-0.134554,3.63706,-0.4845,-1.11792,0.256301,-2.35606,-10.2842,-4.92132,-4.38769,-5.84057,-1.09647,-1.27328,90.4692,2.45114,23.5615,15.439,2.32352,6.45775,2.79717,1.12627,9.13685,4.27131,-9.92857,-4.9691,-4.1067,-4.73303,0.241797,-2.19067
-9.26911,223.291,-106.573,11.9063,159.885,-240.23,19.6355,-64.6628,37.2622,65.3501,23.8438,-37.0889,-66.3044,18.8537,-30.26,-0.56943,-7.26909,200.678,-93.6009,13.0841,144.844,-214.685,20.4948,-56.7668,34.7586,58.5983,22.0425,-33.885,-59.2276,18.2716,-27.1496,-0.4576,-9.38469,189.189,-95.8644,8.24262,142.022,-220.223,17.0784,-62.0787,32.7962,60.9004,21.3856,-35.7219,-64.0467,18.5679,-31.0271,-0.565887,-0.132345,221.889,-86.1115,28.0316,171.224,-220.123,32.8439,-52.558,45.7325,70.7742,29.4169,-33.405,-66.1115,21.2761,-30.3087,-0.12779,-5.26479,206.317,-92.914,19.1011,163.036,-230.171,26.1732,-61.6598,40.4768,69.3863,26.8539,-37.4038,-69.258,22.1736,-34.11,-0.366103,66.6493,1745.37,27.8392,152.014,293.467,-138.37,121.732,9.74605,107.376,122.205,66.6694,-17.811,-64.5577,31.0614,-34.9447,-0.349917,0.163451,210.722,-83.6559,29.4262,179.769,-233.787,33.7373,-59.888,47.6124,76.9083,32.7141,-39.074,-76.4876,25.4392,-38.7601,-0.33336,0.927517,202.098,-78.8282,28.7308,167.013,-215.448,32.6812,-53.6611,46.5314,72.8563,30.3653,-34.5758,-68.7101,22.5445,-33.6653,-0.217436,2.55703,223.688,-83.8868,32.229,178.85,-227.317,35.6285,-53.0299,52.0545,78.4878,32.7065,-35.3741,-70.4878,23.9202,-33.3874,0.115986,3.10293,239.244,-87.1887,36.6183,192.716,-241.337,41.7574,-53.1452,64.0925,89.2015,37.4349,-37.1032,-74.2204,27.0305,-35.6346,0.0513672
10.5216,-111.827,161.897,-58.5158,-137.228,151.007,-43.9211,30.9072,-44.1235,-64.9566,-38.4063,12.0211,42.601,-25.1129,16.7101,-2.31283,10.5601,-97.8701,149.464,-50.9198,-121.729,137.663,-36.811,30.4307,-38.3736,-57.6926,-33.3919,10.8453,39.0222,-21.5998,15.333,-2.18882,6.06139,-98.5107,139.555,-55.8305,-126.591,133.951,-41.6137,26.1399,-41.9137,-62.5646,-36.4094,10.3908,41.1919,-24.2583,15.8178,-2.53382,19.617,-89.3772,175.067,-37.0366,-115.476,163.451,-27.1478,43.4451,-32.1053,-57.0163,-30.7444,16.2235,47.0951,-23.4476,19.1282,-1.85346,11.2876,-94.8877,158.143,-48.604,-125.409,155.18,-36.6314,36.1182,-41.5821,-63.8667,-36.0747,14.1601,47.5499,-26.0034,18.6775,-2.65722,96.3622,27.8392,1804.8,113.719,21.265,296.046,81.4114,136.953,37.5351,-8.23053,9.53576,46.8246,70.6514,-19.7042,28.4031,-2.19908,16.1949,-83.7525,169.157,-38.0408,-118.766,173.51,-30.317,45.1961,-38.6842,-64.6722,-35.2113,18.2455,53.2869,-28.8723,22.3621,-3.10045,17.1206,-79.4028,161.185,-33.0945,-110.38,161.263,-27.2214,43.0254,-32.3206,-56.7443,-30.9943,17.0457,49.8302,-25.3666,20.6366,-2.63786,21.3976,-86.1166,177.868,-32.6071,-115.87,172.218,-26.7765,48.7297,-29.6596,-55.9553,-32.1457,18.4286,51.8117,-24.9813,21.2015,-1.46542,23.3749,-90.3901,192.418,-29.872,-120.563,188.416,-25.223,55.0273,-22.3007,-52.0371,-32.7667,20.9165,56.3554,-25.1491,24.5112,-2.10661
1.35,15.0097,-58.5931,160.929,1.13735,-79.5014,-0.753973,-30.6465,9.35711,13.0178,-3.62366,-16.3992,-20.1585,2.48223,-9.97717,0.234275,2.00905,14.4886,-50.6156,145.691,2.16585,-70.4769,1.86503,-25.7443,9.6247,11.6019,-2.4974,-15.0446,-17.817,3.26741,-8.86686,0.11075,-1.71521,9.82871,-54.881,134.727,-1.64586,-75.3128,-1.77913,-30.3145,7.06985,11.2434,-4.19528,-16.2051,-19.6879,2.68658,-10.7926,0.110414,11.2705,29.3026,-36.5686,170.972,20.1838,-60.7134,15.9118,-17.1446,20.7189,20.4654,3.7358,-12.0816,-17.8195,4.97026,-8.78957,0.822589,3.20217,19.0392,-48.7634,153.645,9.80988,-71.3259,7.06557,-25.9002,13.1532,16.1076,-0.901883,-15.5187,-20.0348,4.33705,-11.3127,0.471494,92.2657,152.014,113.719,1804.58,178.373,69.9809,140.543,81.7719,106.289,86.8565,55.3921,18.6992,-1.20319,16.6784,-3.96203,1.94651,8.37325,28.2078,-38.1613,163.101,22.3248,-64.1922,15.6924,-20.1876,19.9072,20.8376,3.36799,-14.4723,-21.2943,5.60593,-12.2842,0.388464,9.72833,27.9337,-34.6201,164.897,21.0043,-58.645,16.0592,-17.3154,21.3158,21.7874,4.01163,-12.3299,-18.2954,4.98995,-9.9214,0.531239,13.1721,32.4338,-33.2698,192.442,24.464,-60.6213,18.4706,-14.8163,26.0735,26.3363,5.7986,-11.8126,-18.1875,6.25995,-9.61547,1.55735,14.4334,35.5428,-31.0353,222.512,28.5536,-62.4055,23.4129,-13.331,36.3111,34.9335,9.22074,-11.1662,-18.4664,7.93751,-9.05818,1.87415
-11.6159,181.387,-145.378,1.33138,462.276,-516.278,63.8324,-107.634,82.504,141.93,55.7683,-60.5504,-118.241,39.6548,-53.0412,0.33085,-9.55602,162.62,-129.461,3.53577,417.56,-464.482,59.5508,-95.8657,75.3043,126.671,50.7107,-55.2698,-106.589,36.6988,-47.7899,0.204152,-11.991,152.55,-130.186,-1.29902,415.864,-473.562,58.3779,-100.511,74.1874,132.896,51.4664,-58.0683,-114.849,39.209,-53.8469,0.212263,-0.879466,183.965,-120.981,20.7027,471.154,-487.397,77.9385,-94.7516,92.3266,147.422,62.018,-56.6428,-119.476,42.6719,-54.2767,0.84353,-7.63735,168.335,-128.655,9.78299,460.829,-501.549,71.3114,-103.77,87.9117,147.959,60.0688,-61.593,-126.068,45.5295,-59.7585,0.573587,73.8298,293.467,21.265,178.373,1908.81,-392.874,201.427,-5.22394,184.919,230.309,122.475,-31.3608,-117.375,64.1162,-58.1933,2.99079,-2.01604,174.273,-117.944,21.0572,491.182,-516.896,83.4462,-103.202,99.495,161.557,69.554,-65.3635,-137.828,51.819,-68.3474,0.521795,-0.620523,167.45,-110.92,21.5193,457.746,-478.126,78.1668,-94.0849,93.6158,150.472,63.773,-58.5632,-125.271,46.0079,-59.7875,0.625979,0.603081,185.572,-119.511,24.9204,488.237,-504.92,82.591,-97.2151,100.174,160.715,68.0145,-60.1031,-128.512,47.8686,-60.1626,1.51024,1.00934,198.543,-125.054,28.7084,520.378,-543.7,93.5153,-101.934,113.002,177.117,75.8311,-63.8488,-137.025,51.8749,-64.2517,1.89682
-6.95363,-271.325,165.95,-83.2658,-522.142,744.019,-159.111,127.319,-122.617,-200.44,-77.1259,65.5089,147.771,-59.257,63.339,-3.37646,-5.35823,-240.649,151.713,-73.9567,-471.682,675.242,-143.142,116.656,-108.953,-178.577,-69.2021,60.0897,134.035,-53.1304,57.1943,-3.05236,-8.08221,-235.239,142.848,-76.7258,-475.578,678.434,-149.903,114.958,-113.583,-189.351,-73.7321,62.1503,143.338,-58.8544,63.3363,-3.47558,2.10345,-241.031,175.436,-63.5792,-496.85,742.138,-144.684,138.391,-112.705,-191.006,-70.9111,69.4025,155.025,-58.7046,68.0605,-3.36862,-4.09288,-240.442,160.187,-72.8666,-504.562,740.72,-155.025,132.313,-121.775,-201.941,-77.7005,69.6838,161.447,-65.6949,71.8156,-3.87354,64.0217,-138.37,296.046,69.9809,-392.874,2098.24,-58.5753,233.882,-48.6418,-157.314,-31.6825,111.275,199.117,-59.8146,94.389,-1.24925,0.530277,-229.042,169.49,-63.9874,-516.55,785.311,-155.598,147.908,-124.198,-211.981,-80.9075,79.1053,177.745,-72.2238,83.8712,-4.39157,1.83706,-217.488,161.446,-58.8395,-481.232,729.23,-143.071,136.721,-113.078,-193.461,-73.0824,71.9811,163.567,-64.6386,74.5669,-3.68111,3.62592,-238.225,177.733,-62.6409,-509.256,775.296,-148.943,147.377,-115.242,-201.597,-74.0969,75.8102,169.079,-65.0083,76.174,-4.03055,4.4486,-252.643,191.093,-64.5777,-539.146,838.238,-159.485,160.468,-117.998,-212.801,-77.7779,83.8424,182.351,-68.6171,82.6218,-3.90105
-9.72696,26.7776,-45.2205,1.2972,68.3034,-163.055,127.49,-53.6375,20.4587,37.077,6.48752,-9.08423,-23.4022,10.7267,-8.98322,-0.125311,-8.04478,24.8527,-39.0336,2.5677,62.6306,-147.155,118.518,-46.8888,19.3271,33.2528,5.96605,-8.9279,-20.3677,11.2733,-7.94478,0.0404103,-10.2658,20.104,-42.2382,-1.42788,59.2119,-151.586,117.572,-51.8678,17.3808,33.9613,5.6819,-9.89762,-22.3038,10.7767,-10.1808,-0.0316426,-1.61206,36.528,-28.5849,16.3016,80.6601,-146.478,138.947,-41.9013,28.9007,41.8834,11.7002,-6.10842,-22.0441,12.5108,-8.38116,0.401623,-6.85505,27.0679,-37.5958,6.96451,72.9304,-156.535,133.96,-51.5608,22.1377,39.9566,9.39881,-8.79935,-23.2159,13.4502,-10.6972,0.153763,52.7548,121.732,81.4114,140.543,201.427,-58.5753,1332.57,32.9795,100.484,102.383,59.1009,23.6118,-5.67377,27.1538,-1.02213,4.44899,-2.71891,32.5971,-29.8631,15.4877,83.8869,-155.632,146.293,-50.1472,27.9689,45.5104,13.5699,-7.12482,-25.6853,15.0605,-11.4492,0.966093,-1.23653,32.8555,-26.8834,16.538,79.3993,-144.351,137.159,-43.5485,29.2533,43.9882,12.7828,-6.37057,-22.3922,13.4744,-10.0126,0.328413,1.00819,38.369,-26.3223,20.1246,86.4926,-151.321,146.604,-40.9534,35.6348,48.2358,12.6179,-6.02947,-22.7882,14.6782,-9.1329,0.845552,2.02123,42.3232,-25.3731,24.0476,93.7533,-160.41,162.489,-38.8202,49.2208,57.1834,13.3426,-6.73504,-23.2336,17.6728,-9.50148,-0.498613
-12.8163,-75.7603,36.7159,-33.3198,-112.383,132.731,-56.5231,142.332,-59.7046,-51.5081,-25.2453,17.5255,36.9575,-12.2974,17.6358,-3.26506,-11.0648,-66.61,34.6284,-29.5921,-101.082,120.335,-49.2604,130.22,-52.6521,-45.5338,-23.0801,15.5019,34.5365,-9.40193,16.0816,-2.59302,-12.367,-67.2181,30.0976,-31.7799,-103.339,118.464,-52.6484,128.799,-55.8307,-48.7204,-24.3599,15.6927,36.8116,-12.3151,16.7809,-3.0257,-5.9576,-61.232,47.3179,-20.1952,-99.0757,139.83,-46.2518,151.938,-52.4719,-46.278,-21.0836,20.2087,39.9425,-11.4459,19.516,-3.08831,-9.84352,-66.1998,37.4859,-27.7544,-104.942,133.618,-53.1079,145.154,-60.3578,-50.3856,-23.8327,18.6767,42.7836,-12.8362,19.4436,-3.45634,38.0654,9.74605,136.953,81.7719,-5.22394,233.882,32.9795,1288.92,1.6358,-4.27174,16.4818,50.2936,64.2309,-3.43449,33.338,0.80921,-6.33147,-60.5103,43.6008,-21.3026,-102.968,147.352,-51.6517,158.344,-60.5224,-51.0734,-22.966,23.0572,45.8681,-14.1837,23.5742,-2.72873,-4.86167,-55.8755,42.6481,-18.3356,-94.6417,136.402,-46.9693,148.744,-52.4655,-45.4077,-20.7724,20.7946,43.2951,-12.7882,20.499,-3.10554,-3.2207,-59.5754,49.5547,-18.0878,-98.5125,146.667,-46.0304,162.548,-49.5038,-47.4779,-22.7364,22.0686,44.66,-12.2314,22.2459,-3.67478,-2.2888,-61.7443,55.5473,-16.4972,-103.868,160.562,-46.1735,180.12,-41.7232,-48.1062,-26.1457,23.2478,49.3903,-10.8767,23.3522,-5.76768
-9.97042,48.0267,-46.6114,11.9251,90.3713,-125.475,19.9029,-53.0035,136.827,25.2559,19.8656,-10.8803,-27.7705,17.2063,-7.46006,-1.11504,-8.99322,43.4912,-39.9253,11.002,79.3567,-113.464,22.1001,-45.8263,123.459,22.3358,17.2366,-12.1783,-23.2939,19.4651,-6.38106,-0.44909,-11.0207,37.7651,-43.8767,7.16512,78.289,-116.634,18.9873,-53.5781,123.26,22.5643,19.0799,-13.3612,-25.24,17.9211,-10.2976,-0.668901,-5.95484,52.9161,-33.9802,20.6718,95.0476,-113.421,29.5962,-41.5477,142.281,26.6232,23.3757,-9.38335,-26.9284,18.5944,-7.24606,-0.251401,-9.62437,43.1042,-42.8802,12.9613,90.3444,-122.211,22.8553,-55.6402,134.833,25.7612,23.7373,-12.4814,-26.5431,22.1581,-10.8009,-0.688551,28.8922,107.376,37.5351,106.289,184.919,-48.6418,100.484,1.6358,1544.86,71.7117,61.2961,14.232,-14.0983,32.442,-2.53176,5.28192,-7.57882,44.9901,-38.5823,18.547,98.884,-123.688,26.1081,-57.708,146.01,28.5065,28.5739,-10.6112,-31.4931,22.7204,-11.1738,1.57121,-5.21929,46.2756,-34.2703,20.2427,93.0071,-112.84,26.0705,-47.5534,142.505,30.3893,26.4755,-10.1216,-26.4782,20.6869,-10.2485,-0.447425,-0.438698,55.1546,-31.0491,26.1365,102.421,-115.757,33.1967,-38.4111,161.206,35.1735,22.6092,-9.94197,-27.2065,22.7025,-7.94903,0.557864,2.13419,62.1043,-27.5469,33.1093,112.347,-120.442,43.3664,-29.6586,199.949,48.6801,19.8093,-13.7015,-26.9885,29.3019,-8.30072,-4.46334
-10.118,82.3134,-73.5529,17.1545,152.364,-208.739,36.2193,-51.8589,31.0304,174.253,9.40424,-16.207,-49.1562,22.8282,-13.5503,9.80623,-9.41668,71.9554,-65.4663,16.3687,138.07,-192.418,34.3487,-44.4566,26.279,151.909,10.3203,-17.611,-45.707,21.6218,-12.1552,7.69646,-10.6985,67.6862,-65.7274,12.8269,136.287,-194.892,34.5783,-47.8744,27.6132,158.527,11.7316,-18.9113,-50.0417,25.5966,-17.004,8.69595,-6.88307,80.6706,-62.2769,24.2521,156.368,-200.577,44.8727,-53.2533,39.2133,169.385,13.8369,-17.0201,-49.5787,24.8887,-14.8239,11.2849,-10.1512,73.9356,-67.8014,17.8088,150.628,-206.186,39.4507,-50.8581,29.7397,171.655,12.172,-17.8152,-57.7171,30.2652,-18.3244,10.5455,18.0984,122.205,-8.23053,86.8565,230.309,-157.314,102.383,-4.27174,71.7117,1519.71,40.1803,-0.268281,-45.8989,40.9282,-14.8632,13.7886,-8.32442,74.9016,-65.0256,21.2189,162.111,-214.087,45.3465,-53.5101,32.4746,179.922,13.9332,-19.0718,-59.1236,30.6333,-21.9078,10.5568,-6.38807,72.7334,-59.3034,23.3194,150.431,-195.203,41.9136,-49.8684,35.6687,173.205,15.1386,-17.2662,-54.4867,28.9766,-16.8996,9.25058,-2.90442,83.4355,-61.6612,29.8923,161.991,-205.17,45.9602,-50.6036,45.4183,198.314,14.5374,-16.1262,-54.0771,31.5288,-18.5749,16.6016,-1.11845,90.8673,-61.4515,35.1688,178.271,-220.828,54.4428,-57.6797,63.4803,241.039,19.4234,-17.3819,-59.5221,35.3756,-12.8884,16.5051
-19.454,32.5423,-42.734,-2.761,63.9361,-84.7517,11.3712,-27.8408,18.426,13.7925,100.461,-11.9916,-15.4394,16.4187,-7.78036,9.06136,-16.9702,28.1784,-39.9872,-2.70064,59.0703,-74.6821,5.80966,-26.0555,17.8165,9.6707,88.9068,-10.4754,-15.1179,11.9789,-8.04384,6.9019,-16.3946,25.6341,-39.0597,-2.39456,56.6926,-78.129,5.50172,-25.0963,18.4498,11.7196,88.5724,-7.26144,-17.4884,12.7527,-6.33393,8.02548,-13.9786,34.3373,-36.8989,3.64641,68.8269,-75.8281,11.8499,-24.6943,17.0681,18.0004,100.142,-9.64473,-17.7072,20.3687,-6.76008,8.24008,-15.1068,28.4851,-38.7596,-0.778652,65.0279,-81.891,10.3093,-25.5969,22.0751,14.0918,95.1437,-12.487,-16.8721,12.7653,-6.72214,9.62107,7.25059,66.6694,9.53576,55.3921,122.475,-31.6825,59.1009,16.4818,61.2961,40.1803,1012.75,0.650157,-10.5284,26.4058,0.0410762,8.99206,-11.9078,30.2428,-35.5902,1.84295,69.3898,-82.1324,13.136,-23.577,24.3885,13.862,103.782,-16.2232,-20.8476,20.02,-9.53473,6.63938,-11.3369,30.0245,-33.5176,4.30232,65.5217,-76.0958,13.9512,-23.5487,18.9728,14.886,95.8267,-10.6344,-18.4851,15.0793,-5.57382,9.25606,-12.8278,35.0659,-35.1151,4.58136,75.4532,-79.7451,14.3442,-26.9497,17.2413,20.1559,119.276,-7.48016,-16.0181,18.8944,-5.48913,8.20407,-13.5403,38.4401,-36.1174,6.83943,81.4431,-81.4722,14.4321,-30.0849,7.39105,25.1597,147.63,3.95693,-14.1865,17.1031,-5.6999,19.3229
-9.19647,-44.4642,16.3653,-18.1392,-66.1123,72.3737,-7.78084,20.3977,-10.8054,-17.4477,-15.0143,47.4732,17.371,-2.79288,12.3484,1.92398,-8.00225,-39.5715,14.8444,-16.5386,-59.4638,66.0783,-7.71994,18.5633,-9.09639,-16.239,-14.1491,43.2478,15.8263,-2.66526,10.8791,1.52635,-8.14528,-39.3871,13.3157,-16.7066,-60.7579,65.1196,-8.80383,17.9204,-9.79801,-16.89,-15.8826,45.9262,16.5597,-3.8557,12.4027,1.75024,-6.32748,-38.4546,19.3528,-13.4791,-61.1851,74.9,-5.68422,23.9757,-9.82768,-15.2126,-14.0581,48.7055,17.7319,-1.62364,13.5571,1.73474,-7.41647,-40.3163,15.7469,-16.4839,-63.2114,72.0823,-7.75985,20.8903,-10.7127,-17.4283,-17.3585,49.4346,19.749,-4.51765,14.2364,2.12113,5.47447,-17.811,46.8246,18.6992,-31.3608,111.275,23.6118,50.2936,14.232,-0.268281,0.650157,645.911,28.6401,1.67883,22.4524,3.94265,-5.95165,-38.4515,17.6269,-14.7905,-64.6211,78.1847,-7.00078,23.8224,-10.4792,-18.4364,-18.2154,54.4646,20.2998,-3.48081,16.2936,1.73931,-5.20227,-35.5428,17.3329,-12.505,-59.3519,72.4164,-5.64414,22.6596,-9.40076,-15.8563,-16.1379,50.2334,19.2113,-3.99933,14.9789,2.13256,-4.94236,-37.7962,20.5366,-12.9662,-60.5148,77.9054,-4.67745,25.7823,-8.25919,-15.4399,-11.8798,53.457,20.6754,-2.73312,15.8756,1.52837,-4.67931,-39.1422,23.3868,-12.053,-63.6678,86.1371,-3.99983,30.0936,-7.24219,-14.6031,-8.31437,61.0094,23.6504,-2.86839,16.8484,3.82993
-6.84258,-84.2183,55.5805,-22.3821,-136.184,171.099,-24.8236,43.2918,-26.5688,-51.8383,-20.0899,17.7247,65.1958,-17.6409,21.9112,1.39578,-6.22837,-75.3074,50.5175,-20.5037,-122.802,153.668,-22.1954,39.8104,-24.0392,-46.9098,-18.061,15.3683,58.9427,-15.461,19.7602,1.10171,-6.30967,-73.0962,48.2683,-20.6788,-123.691,154.31,-22.9907,39.2283,-24.5626,-49.8781,-18.6631,16.0766,62.9796,-17.0403,21.102,1.22028,-5.57662,-77.3163,55.8118,-19.486,-131.394,168.465,-22.4636,44.2001,-24.5105,-51.3169,-18.9618,17.8138,67.5838,-17.5474,23.0216,1.61587,-6.21552,-76.3777,51.6002,-21.5322,-132.583,167.998,-24.7522,43.4085,-28.1389,-53.9916,-20.4667,18.0303,70.0917,-18.9441,23.9795,1.48275,0.248441,-64.5577,70.6514,-1.20319,-117.375,199.117,-5.67377,64.2309,-14.0983,-45.8989,-10.5284,28.6401,571.756,-17.2222,31.8141,3.56441,-5.55106,-74.6836,52.2773,-20.9728,-137.332,177.727,-25.3104,46.3978,-29.6187,-58.0123,-21.8863,20.2737,77.2831,-21.6517,27.7437,1.65055,-4.7499,-70.4587,50.4595,-18.4639,-127.336,164.946,-23.2915,43.5136,-25.3744,-51.6398,-19.3798,18.4033,70.9795,-19.1322,24.9296,1.30699,-3.78482,-76.2503,56.6063,-18.5804,-133.885,175.985,-22.9109,48.121,-23.2193,-51.2404,-20.0381,19.7658,73.6798,-18.7479,25.4579,2.38002,-3.21247,-80.1655,61.9709,-18.1401,-141.204,190.319,-23.0104,52.9725,-18.8836,-49.2048,-20.844,21.6454,79.2348,-19.1357,28.6431,2.11748
-9.63749,27.1516,-30.7146,4.61916,49.15,-70.1236,13.0085,-13.7278,20.6395,30.244,16.2942,-3.32311,-17.8057,29.1964,-9.02031,3.4164,-8.62336,24.009,-27.6275,4.08894,44.2755,-63.7115,11.7165,-12.0815,18.4147,26.2241,14.5725,-3.75936,-16.2053,26.7037,-8.23651,2.84311,-8.27644,22.4622,-27.4327,3.63311,43.8112,-64.6282,11.6169,-13.1054,18.9268,27.3503,15.1179,-3.56676,-17.7385,28.8059,-9.7318,3.20677,-8.2847,26.2947,-27.9788,5.91479,49.1109,-67.2202,14.0342,-13.1664,21.4041,29.6647,16.6978,-3.33554,-18.5814,30.4637,-9.51476,3.64252,-8.28076,23.8086,-28.8993,4.23783,48.0646,-69.2429,12.9569,-14.0449,20.2659,29.8788,16.3075,-3.88083,-19.6165,32.7316,-10.6604,3.82627,-5.2098,31.0614,-19.7042,16.6784,64.1162,-59.8146,27.1538,-3.43449,32.442,40.9282,26.4058,1.67883,-17.2222,454.831,-9.1753,5.49289,-7.32896,23.5393,-28.4574,4.83235,50.5458,-72.2528,14.1095,-14.8928,21.6277,31.2789,17.7974,-4.35564,-21.6313,36.5411,-12.6034,3.98249,-6.81897,23.2124,-26.356,5.58871,47.225,-66.2433,13.3224,-13.3375,21.0518,30.198,16.6974,-3.57198,-19.6319,32.4603,-10.6118,3.62757,-6.6494,26.7309,-27.4162,7.07142,51.6354,-69.5093,14.9281,-12.8297,24.1735,34.4056,18.8201,-3.04361,-19.609,33.9739,-10.6157,4.5852,-6.47318,29.2414,-27.958,8.79249,56.2231,-73.9949,17.2786,-12.9702,29.4387,41.7141,22.2808,-2.35581,-20.6234,36.7848,-10.5798,5.35901
-3.37764,-42.1947,22.8386,-12.9084,-66.6444,79.78,-10.9223,21.7002,-10.962,-19.7141,-6.79034,14.8071,23.3019,-9.91966,28.3561,-0.778666,-2.94965,-37.6064,20.7103,-11.9128,-59.9628,71.9675,-10.2266,19.8274,-9.74848,-18.079,-6.36441,13.0385,21.0747,-8.96118,25.4831,-0.927974,-2.99534,-36.7855,19.615,-11.797,-60.7445,71.9686,-10.7872,19.4718,-9.89259,-19.3243,-6.91199,14.0271,22.2788,-10.0899,28.1235,-1.05411,-2.53437,-38.5278,23.0713,-11.2545,-64.353,79.1316,-10.3236,22.5305,-10.4942,-19.2502,-6.48929,15,23.7664,-9.60079,29.855,-0.998936,-2.88435,-38.6457,21.0143,-12.6533,-64.9963,78.3567,-11.4797,21.6498,-11.6545,-20.6058,-7.7906,15.1127,25.2083,-11.4176,31.8569,-1.23648,-1.85644,-34.9447,28.4031,-3.96203,-58.1933,94.389,-1.02213,33.338,-2.53176,-14.8632,0.0410762,22.4524,31.8141,-9.1753,410.149,-0.100526,-2.38283,-37.9315,21.3774,-12.3635,-67.6906,82.9862,-11.758,23.1771,-12.3403,-22.3226,-8.45445,16.5537,27.2385,-12.4522,36.6284,-1.86944,-1.99679,-35.5147,20.747,-10.756,-62.5707,77.0374,-10.695,21.8605,-10.7415,-19.619,-7.31076,15.3933,25.1229,-11.3039,32.7572,-1.36089,-1.44173,-38.1349,23.7878,-11.0502,-64.9615,82.3822,-10.216,24.2649,-9.57953,-19.1075,-5.73428,16.6222,26.4014,-10.8153,33.3774,-1.19247,-1.02786,-39.8544,26.3887,-10.5806,-68.3809,89.6803,-10.2999,27.3301,-7.98386,-17.6988,-4.241,19.1885,28.9404,-11.2687,36.4909,-0.594714
-2.22509,0.416635,-2.66835,1.78245,-0.596713,-2.03102,0.326257,-4.0935,4.39846,13.9637,6.35125,3.0756,2.72254,2.01307,0.44148,9.58058,-2.17902,-0.680101,-2.62284,1.77553,0.50652,-3.98818,-0.437108,-3.04858,2.95913,10.6714,6.70965,1.85645,1.19808,1.08646,0.263443,7.85294,-2.25621,-0.259052,-2.11545,1.26046,-0.324454,-3.98309,0.458402,-2.49595,4.30472,10.6033,7.04941,2.10396,0.73949,3.17376,-0.571456,8.92911,-2.24242,-0.715312,-2.2312,2.1147,0.452932,-3.70284,1.24918,-8.77891,6.09858,11.7864,7.21273,2.04102,2.63336,2.73014,-0.0405674,10.3345,-2.64199,-0.296377,-2.88528,1.2215,-0.741943,-3.41754,0.378683,-3.15592,4.30034,10.8911,6.15737,2.81592,-0.647248,3.59649,-0.439463,10.6552,-3.47485,-0.349917,-2.19908,1.94651,2.99079,-1.24925,4.44899,0.80921,5.28192,13.7886,8.99206,3.94265,3.56441,5.49289,-0.100526,340.816,-2.53861,-0.371171,-3.22978,0.700681,-0.165071,-3.97663,1.37243,-3.86188,3.88855,9.57881,6.00401,2.19761,1.9953,3.11503,-1.44012,10.6093,-2.12087,-0.537448,-2.42243,1.92257,-0.531813,-2.6318,0.680346,-5.47365,4.36111,11.3653,6.74466,2.35909,0.994336,3.38875,0.32776,9.89197,-1.5021,0.203663,-2.60263,3.53985,0.0298056,-2.82308,0.30227,-7.88855,5.63621,19.3559,8.93941,3.52288,2.32789,4.34229,-1.08873,13.549,-1.14229,0.56391,-1.82465,4.50591,2.36841,-3.82798,0.784201,-13.3544,6.38136,31.7791,14.1078,5.43296,1.27358,4.03937,2.67365,15.8902
85.0001,-9.21073,8.36798,-0.369198,-9.56944,-4.9933,-8.5425,-8.43446,-8.36229,-8.49081,-12.234,-6.30808,-5.536,-6.50751,-1.34696,-1.92849,77.0097,-6.32123,10.7344,2.06301,-7.3449,-2.97075,-5.12228,-5.84094,-6.70293,-7.31883,-10.0723,-5.87119,-4.65743,-4.94403,-1.07136,-1.77847,66.8402,-10.8589,3.20852,-5.61013,-13.7725,-9.80878,-11.4444,-12.4072,-11.234,-10.807,-13.498,-8.04376,-6.19445,-6.58662,-2.70444,-2.28074,80.2513,-3.58145,14.2084,4.87579,-4.92478,-1.08482,-3.89171,-5.51613,-5.51767,-7.73648,-10.5256,-5.69496,-5.06118,-6.22111,-1.20378,-1.89382,71.0203,-5.60632,9.83156,1.70312,-7.96818,-4.24651,-6.94583,-8.85607,-9.55046,-9.38968,-12.0299,-6.84526,-5.62191,-6.25184,-2.27037,-2.34921,72.1638,0.163451,16.1949,8.37325,-2.01604,0.530277,-2.71891,-6.33147,-7.57882,-8.32442,-11.9078,-5.95165,-5.55106,-7.32896,-2.38283,-2.53861,1464.35,58.7604,85.9153,82.9241,67.2038,58.0885,46.6811,34.8296,25.7144,15.5971,8.07495,4.9495,-0.159833,-4.54408,-1.21066,-3.33351,67.3682,-0.824718,14.1906,7.47201,-2.65335,0.556593,-2.95187,-4.97971,-4.68571,-6.11637,-9.39382,-5.13669,-4.54995,-6.11686,-1.29989,-2.33175,77.9286,-0.257208,17.2486,9.55691,-1.99533,1.74742,-1.85779,-2.48674,-1.80126,-3.96463,-10.4171,-5.12892,-4.6068,-5.8095,-1.23347,-1.56691,85.6406,2.99113,22.7091,14.6415,2.45793,6.03341,2.37564,0.804648,6.63073,2.14423,-9.60678,-4.85583,-4.15623,-4.808,-0.128968,-2.34887
-6.16346,220.072,-98.3223,16.9804,159.813,-228.151,22.8629,-59.9521,37.9384,65.1252,24.6553,-34.9044,-63.5482,18.5227,-29.0346,-0.321329,-3.58275,198.618,-85.3417,18.5539,145.626,-203.491,23.621,-52.3707,35.4453,58.5696,22.9167,-31.792,-56.9225,17.689,-26.1067,-0.277258,-9.24835,182.514,-93.9621,6.53345,135.75,-214.702,14.7042,-61.9815,29.4531,57.3823,19.4484,-35.5819,-62.8215,17.3901,-30.5058,-0.644218,-2.0684,211.528,-87.5748,22.6524,161.633,-217.231,27.6913,-55.3028,40.4344,65.8643,26.2316,-33.9281,-65.0302,19.6238,-30.1055,-0.237309,-4.47618,199.92,-90.209,17.9935,157.125,-223.51,24.3163,-60.984,37.7004,66.2074,25.2704,-36.7401,-67.8203,21.0257,-33.3294,-0.364387,0.869336,210.722,-83.7525,28.2078,174.273,-229.042,32.5971,-60.5103,44.9901,74.9016,30.2428,-38.4515,-74.6836,23.5393,-37.9315,-0.371171,58.7604,1585.25,23.0505,140.953,279.103,-135.761,113.259,7.94616,100.581,114.975,64.3973,-17.9516,-62.7552,30.5661,-33.8099,-0.0718114,-0.0577317,194.076,-78.2921,25.566,159.702,-210.408,29.8491,-54.0388,42.806,69.1013,28.3985,-34.1924,-67.1277,21.4683,-32.8955,-0.174667,0.741357,214.446,-83.611,28.8049,170.763,-222.278,32.1414,-54.3914,47.1515,74.0271,29.9849,-35.3588,-69.1459,22.4264,-33.0542,0.0710135,4.14411,232.923,-83.1813,36.8634,187.861,-233.12,40.5356,-53.0779,59.1393,85.0995,35.4535,-36.5224,-72.613,25.3989,-34.9809,0.0830781
14.5717,-102.789,165.011,-49.2472,-126.287,153.431,-36.7029,35.2661,-38.8273,-60.5612,-34.4985,13.554,42.5848,-23.5729,16.8379,-2.31642,15.2555,-88.8539,153.277,-41.5841,-111.222,140.735,-30.0477,34.5672,-33.3178,-53.5315,-29.9387,12.3161,39.062,-20.2676,15.3624,-2.181,5.95981,-96.2109,135.087,-55.7302,-125.153,129.445,-41.9451,24.306,-42.0642,-62.3778,-36.4305,9.60751,39.6835,-23.9848,15.0359,-2.84698,16.8651,-90.2654,165.959,-41.2227,-117.212,155.255,-30.712,39.3774,-34.586,-58.3162,-31.927,14.5879,44.8677,-23.2735,18.0999,-2.31023,11.8991,-91.7754,154.26,-47.5841,-122.404,151.226,-36.1203,34.8241,-41.0044,-62.8913,-35.4138,13.5927,46.3138,-25.4811,18.097,-2.92161,17.7415,-83.6559,169.157,-38.1613,-117.944,169.49,-29.8631,43.6008,-38.5823,-65.0256,-35.5902,17.6269,52.2773,-28.4574,21.3774,-3.22978,85.9153,23.0505,1694.85,104.665,17.727,284.268,75.2125,130.98,34.9069,-9.22263,9.98542,45.2878,68.0119,-18.7271,28.2276,-2.2884,15.7989,-78.5542,155.284,-34.3068,-109.352,155.789,-27.7236,41.1294,-32.5364,-56.3337,-30.717,16.4439,48.401,-24.772,20.0282,-2.79603,19.5121,-85.361,171.503,-33.9427,-114.696,166.424,-27.5606,46.6459,-30.2612,-56.2882,-32.0647,17.4722,50.0862,-24.5719,20.4546,-2.05856,25.0445,-84.9513,190.696,-26.0493,-114.384,186.216,-22.3433,56.2708,-20.7043,-51.3758,-31.0899,20.9704,55.2566,-24.3496,23.7194,-2.57574
5.95581,20.6694,-50.4564,163.53,7.91228,-71.1876,4.56728,-25.9436,13.1461,16.7827,-1.29054,-14.5241,-18.6358,2.89172,-8.98327,0.861038,7.71318,21.0446,-41.3409,150.161,9.87438,-62.0843,7.51159,-20.6683,13.3811,15.3177,0.0852698,-13.2693,-16.5459,3.53895,-7.98647,0.583006,-2.05791,8.37241,-55.8491,128.008,-4.90515,-75.9257,-4.45717,-32.2478,4.89258,9.96683,-5.56779,-17.2281,-20.1284,2.20663,-10.9421,0.307872,8.90345,24.9938,-40.7835,160.781,14.5517,-63.8888,10.8955,-21.8298,17.3462,18.1606,1.30844,-13.5426,-18.2939,3.98083,-9.01924,1.16055,3.97854,19.0092,-47.9605,148.79,8.48253,-70.0006,5.76157,-26.5797,12.0943,15.8254,-1.47828,-15.7258,-20.3885,4.14384,-11.143,0.838977,10.3736,29.4262,-38.0408,163.101,21.0572,-63.9874,15.4877,-21.3026,18.547,21.2189,1.84295,-14.7905,-20.9728,4.83235,-12.3635,0.700681,82.9241,140.953,104.665,1770.74,169.579,65.6642,132.302,77.0305,101.536,82.5596,53.841,17.567,-1.69427,16.7097,-3.62926,2.55985,8.92335,26.1598,-35.4659,158.288,18.6042,-58.4554,14.1908,-18.8462,19.9019,21.2977,3.31516,-12.6343,-18.3237,4.82707,-9.63578,0.87685,11.5501,29.6637,-35.2276,183.847,20.9176,-61.0697,15.5873,-17.5541,23.8677,25.9076,3.98233,-12.5973,-18.4491,5.78635,-9.84186,2.22289,16.9176,38.019,-27.1901,218.376,31.0756,-58.2943,24.9673,-13.3499,36.7327,37.7018,9.13018,-10.9769,-18.3309,7.79126,-8.48901,2.53883
-6.29941,186.1,-136.4,9.40677,466.413,-504.614,68.9772,-101.535,85.34,142.45,58.8957,-57.9763,-116.1,40.2486,-52.3496,0.0672063,-3.27843,168.407,-119.815,12.1227,422.373,-452.034,65.0995,-89.8805,78.5579,127.544,53.5324,-52.5324,-104.43,37.2014,-47.2254,0.00175461,-12.2923,149.673,-131.083,-4.00575,410.342,-472.512,55.4011,-101.569,71.1373,129.219,50.0204,-57.6525,-114.229,38.2672,-53.7919,-0.289739,-2.56459,179.437,-123.874,15.9222,461.148,-487.139,74.5029,-95.4919,87.7201,143.134,60.5075,-56.6094,-119.174,42.2555,-54.297,0.14889,-6.41817,167.573,-127.015,9.79091,456.391,-497.665,71.0254,-102.911,86.1862,145.375,59.6365,-60.9203,-124.457,44.6858,-59.4577,0.0847481,-0.042244,179.769,-118.766,22.3248,491.182,-516.55,83.8869,-102.968,98.884,162.111,69.3898,-64.6211,-137.332,50.5458,-67.6906,-0.165071,67.2038,279.103,17.727,169.579,1849.54,-388.833,194.2,-6.37194,179.89,221.369,121.272,-31.2409,-116.184,64.2041,-57.9239,2.60275,-0.771747,165.549,-110.521,20.441,452.458,-475.89,77.5373,-92.8469,91.5271,147.688,63.2569,-57.6827,-124.015,45.3659,-59.4014,0.28357,-0.143234,182.885,-119.467,23.0241,481.469,-501.981,81.8738,-96.1745,97.221,156.552,68.1746,-59.3401,-127.392,47.219,-59.6336,0.379946,4.08367,200.881,-119.208,32.9513,520.672,-534.323,95.8973,-96.1906,112.589,173.581,78.8003,-61.0286,-134.527,51.6504,-63.8913,1.36448
-1.63206,-263.834,171.972,-75.128,-512.196,744.422,-152.686,130.887,-117.057,-195.1,-76.0127,65.9247,147.477,-58.7969,63.5675,-3.13641,0.45987,-232.906,158.72,-64.9498,-461.413,673.925,-135.031,121.028,-103.684,-173.457,-67.5945,60.5102,133.829,-52.4306,57.5261,-2.82169,-8.09763,-234.941,140.656,-78.0751,-473.634,668.457,-149.407,113.298,-113.327,-188.243,-75.049,60.0338,141.792,-58.6287,62.5945,-3.43614,0.583949,-242.94,170.633,-67.1421,-496.563,730.488,-145.952,134.355,-112.584,-190.963,-73.3637,67.0998,153.454,-59.3581,67.3828,-3.15486,-3.04898,-238.431,159.673,-71.9887,-500.391,730.901,-152.789,131.813,-120.34,-199.965,-78.3545,68.3981,159.59,-65.0545,71.138,-3.76473,2.12836,-233.787,173.51,-64.1922,-516.896,785.311,-155.632,147.352,-123.688,-214.087,-82.1324,78.1847,177.727,-72.2528,82.9862,-3.97663,58.0885,-135.761,284.268,65.6642,-388.833,2036.76,-58.3148,230.119,-48.5255,-153.051,-33.4307,109.239,196.146,-59.4655,93.6559,-0.900617,1.73836,-216.716,159.833,-59.0711,-477.403,721.577,-142.32,135.437,-111.273,-191.511,-73.6694,70.6337,162.215,-64.2013,74.0201,-3.62031,3.10097,-238.254,175.428,-62.9403,-505.804,764.115,-148.459,146.067,-113.073,-198.965,-76.5933,74.0003,167.501,-64.8372,75.3252,-3.30872,7.24902,-248.15,193.761,-59.6263,-531.437,832.94,-154.771,161.151,-111.734,-206.495,-79.7971,82.1164,180.88,-67.7435,82.645,-3.87626
-6.94472,30.641,-39.4756,7.10791,72.5665,-155.955,129.519,-51.0754,20.9485,38.6863,9.16365,-7.74165,-22.4075,10.8238,-8.77,0.649105,-4.44945,29.2502,-32.9164,9.02458,68.1209,-139.657,120.09,-44.3475,20.1072,34.9007,8.72707,-7.3556,-19.6488,10.8846,-7.78693,0.621837,-11.8393,17.8516,-44.3754,-4.14703,55.8537,-150.915,112.707,-54.0479,13.7864,32.0225,5.45013,-10.0249,-22.7271,10.1439,-10.2108,0.505013,-4.62128,31.9668,-33.3221,11.171,75.6573,-148.276,132.331,-46.795,23.7481,39.4015,10.867,-6.90138,-22.4673,11.8315,-8.8369,0.961145,-7.21512,26.284,-37.9402,6.15762,71.1428,-153.91,130.566,-52.7287,19.731,38.8423,9.5992,-8.63731,-23.5751,12.7046,-10.626,0.816145,-2.40483,33.7373,-30.317,15.6924,83.4462,-155.598,146.293,-51.6517,26.1081,45.3465,13.136,-7.00078,-25.3104,14.1095,-11.758,1.37243,46.6811,113.259,75.2125,132.302,194.2,-58.3148,1256.33,29.9034,94.8115,97.6413,58.7506,22.4187,-6.64405,26.9019,-1.09989,4.78714,-2.29919,31.2578,-27.925,14.9716,77.2565,-142.769,134.066,-45.458,25.9038,42.467,12.7937,-6.38598,-22.6735,12.9447,-9.98904,0.929531,-1.6421,35.0575,-29.2906,17.0085,82.8457,-149.963,141.709,-45.0494,30.3509,46.4561,13.1736,-6.16026,-22.9999,14.0051,-9.4581,1.53784,1.99436,42.7416,-24.0132,25.5198,94.1907,-156.665,160.597,-41.4592,43.042,56.5045,16.3851,-5.36403,-23.172,16.6932,-9.40279,1.03829
-8.54767,-69.8426,42.2302,-27.3421,-105.297,135.769,-51.1444,145.94,-55.5187,-51.2606,-23.3677,18.3788,36.9119,-11.362,17.3244,-4.64722,-6.22624,-60.0441,40.885,-23.1197,-94.3724,124.998,-43.6574,133.975,-48.0759,-44.6155,-21.5734,16.6204,35.0387,-8.14803,15.8229,-3.59835,-12.6193,-67.3115,28.1352,-33.6457,-104.602,116.758,-53.2367,127.128,-55.7187,-50.5958,-25.5092,15.446,36.4875,-12.3714,16.2702,-4.27518,-6.96676,-61.8168,44.4048,-23.2978,-100.92,137.453,-47.7834,152.084,-53.3576,-48.7355,-22.245,19.7831,38.8345,-11.0498,18.9769,-4.72839,-8.88197,-64.7246,37.4573,-27.5384,-103.549,133.462,-52.3463,144.653,-59.3897,-51.4674,-24.0451,18.3532,43.3137,-12.7998,18.9702,-4.93486,-5.18327,-59.888,45.1961,-20.1876,-103.202,147.908,-50.1472,158.344,-57.708,-53.5101,-23.577,23.8224,46.3978,-14.8928,23.1771,-3.86188,34.8296,7.94616,130.98,77.0305,-6.37194,230.119,29.9034,1291.16,-0.00441671,-6.04761,16.0332,48.8387,61.9055,-2.56494,32.8676,-0.689127,-4.52095,-54.7192,42.2474,-18.493,-93.6995,135.603,-46.2471,149.133,-51.3709,-46.6011,-21.1281,20.7553,43.1497,-12.7302,19.8569,-4.36915,-3.35875,-59.0659,48.6916,-19.1994,-97.8018,145.945,-45.2193,163.973,-48.1908,-50.5685,-22.9466,21.9342,44.3413,-12.0303,22.3197,-6.01782,0.172899,-57.3543,58.9852,-12.9856,-99.2575,163.489,-41.6598,186.654,-36.8082,-52.1719,-25.5216,24.0639,50.2879,-9.95493,22.4931,-8.33773
-6.00885,51.0218,-41.6305,17.3033,93.2514,-119.983,21.5661,-52.3041,137.983,31.1424,20.5004,-10.2113,-26.704,16.4413,-6.51438,1.12585,-4.84103,46.4821,-34.5567,17.1368,83.3075,-108.945,24.1675,-44.2663,124.257,27.3341,18.9113,-11.6397,-22.8594,18.5419,-5.41143,1.25486,-11.2499,35.8374,-44.7226,5.77815,75.2049,-117.312,16.7578,-55.5498,121.238,24.7682,19.0338,-14.5065,-25.6925,17.8085,-10.0812,1.21109,-6.77764,49.3041,-36.1112,18.4727,91.451,-115.151,26.64,-48.1435,141.045,28.4834,22.422,-10.6913,-26.3889,17.3435,-6.92542,2.25729,-8.97453,42.704,-42.356,13.5423,88.6992,-120.911,21.6182,-57.0232,133.726,28.4451,23.5967,-12.6811,-28.0099,22.2212,-10.497,1.58235,-6.55621,47.6124,-38.6842,19.9072,99.495,-124.198,27.9689,-60.5224,146.01,32.4746,24.3885,-10.4792,-29.6187,21.6277,-12.3403,3.88855,25.7144,100.581,34.9069,101.536,179.89,-48.5255,94.8115,-0.00441671,1528.78,71.1057,62.9849,12.2799,-15.7428,32.3133,-1.85672,6.94674,-5.02794,45.2092,-34.0366,20.5674,91.4474,-111.594,24.8428,-50.4518,141.433,33.0911,26.5215,-10.7627,-26.7764,20.5172,-9.64468,1.40647,-0.877186,52.8278,-32.4237,26.1222,99.3525,-115.314,30.7703,-43.5516,159.83,41.2532,21.8195,-10.4649,-27.0735,22.5653,-8.21452,4.50442,3.83937,62.5453,-25.4162,36.604,113.5,-118.246,43.3842,-36.3613,199.84,61.2488,20.6931,-13.825,-27.6332,29.0516,-6.3302,-0.328737
-8.46692,84.0228,-68.6891,19.9914,153.364,-202.479,38.8779,-48.2536,30.7776,170.068,13.017,-14.357,-47.6689,23.43,-13.6169,9.16169,-7.2105,74.3773,-60.5193,19.5396,139.438,-185.128,36.6195,-41.1655,26.8907,148.574,13.1991,-15.3761,-44.0243,21.9715,-12.2905,7.20966,-11.7972,65.4902,-66.14,10.8014,132.391,-192.329,32.7939,-47.5667,25.4162,153.481,12.5219,-16.9078,-48.8102,24.9723,-16.5729,8.15441,-8.53383,78.1194,-63.5639,21.0827,151.639,-198.076,42.3425,-51.4209,34.8528,164.192,15.2515,-15.5776,-49.0439,25.5234,-14.7447,10.2911,-10.197,72.6793,-66.6265,16.9703,148.172,-202.486,38.8806,-49.5846,27.9883,166.966,13.3791,-16.513,-55.3522,29.2028,-17.8734,9.83795,-7.86872,76.9083,-64.6722,20.8376,161.557,-211.981,45.5104,-51.0734,28.5065,179.922,13.862,-18.4364,-58.0123,31.2789,-22.3226,9.57881,15.5971,114.975,-9.22263,82.5596,221.369,-153.051,97.6413,-6.04761,71.1057,1556.82,42.692,0.757081,-45.5682,39.3225,-13.6232,12.5405,-6.63263,71.5487,-58.5223,22.381,147.699,-191.918,41.3642,-48.0275,33.0702,168.24,16.1176,-15.6519,-53.1104,28.3378,-16.6086,8.73922,-4.20147,81.234,-61.4951,27.4677,159.236,-202.066,45.1472,-48.5275,41.7596,191.257,18.1963,-14.1838,-52.4953,31.2902,-17.6337,14.6943,-0.924529,91.0846,-58.6013,35.5947,177.479,-214.086,55.2294,-52.1478,58.9422,231.379,25.914,-13.212,-56.5487,35.0084,-13.024,15.838
-14.3005,35.5493,-38.3397,1.37563,66.2555,-80.8368,12.763,-24.2989,24.7509,16.8374,94.1586,-13.7443,-15.9461,15.2777,-6.96194,7.89992,-12.1227,31.4159,-34.7824,1.89616,61.2297,-71.9184,9.27297,-21.6946,23.1661,12.9193,84.0815,-12.5574,-15.261,12.2205,-6.91688,6.11016,-15.0221,25.1119,-38.9434,-3.4918,54.8577,-78.4999,5.72401,-24.4218,21.607,12.8015,83.7217,-11.4312,-17.831,13.0766,-6.65072,7.06898,-12.7943,33.1806,-36.6319,2.63968,66.4317,-76.8804,11.8056,-24.4154,23.2417,17.8934,93.3976,-12.8458,-17.7526,18.2482,-6.46693,7.63603,-13.209,29.2269,-37.6844,-0.0607051,64.1152,-81.0426,10.598,-24.3639,25.5211,15.2584,90.7554,-15.0356,-18.2239,13.9159,-7.11056,8.47241,-10.7933,32.7141,-35.2113,3.36799,69.554,-80.9075,13.5699,-22.966,28.5739,13.9332,103.782,-18.2154,-21.8863,17.7974,-8.45445,6.00401,8.07495,64.3973,9.98542,53.841,121.272,-33.4307,58.7506,16.0332,62.9849,42.692,1000.39,-1.47643,-9.85299,26.9099,-2.15464,9.38521,-9.77491,30.5887,-32.2231,4.97784,65.087,-75.0767,13.9547,-22.3884,24.7658,16.642,91.6367,-13.5011,-18.7862,15.243,-6.02696,7.99403,-10.7533,34.9329,-34.2855,5.56028,73.0413,-78.9101,14.6348,-24.4245,25.7902,23.2444,108.794,-11.116,-16.7805,18.5262,-5.9664,8.56422,-9.49395,40.5459,-32.253,10.6202,81.9403,-79.6468,17.9689,-25.7032,24.7083,32.7579,131.826,-3.19775,-15.8075,18.2824,-4.99982,16.1504
-7.71965,-42.9846,18.1733,-15.9955,-64.5024,73.8567,-7.02999,20.2824,-10.6152,-15.8054,-14.2075,47.7065,17.6059,-2.99133,12.4219,2.68391,-6.43283,-38.0736,16.7758,-14.107,-57.4445,67.4519,-6.88861,18.7633,-8.89311,-14.8001,-13.0482,43.6079,15.8639,-3.00431,10.9828,2.11073,-8.66899,-40.2887,12.3478,-17.6352,-61.7209,64.0789,-9.82457,16.763,-10.7489,-16.4202,-15.5198,45.805,16.3259,-3.89641,12.483,2.45485,-6.97391,-39.7999,17.9762,-14.5562,-62.2046,73.6038,-6.87418,21.3395,-10.7618,-14.786,-13.8451,48.415,17.7836,-1.85337,13.5476,2.59189,-7.35608,-40.415,15.6171,-16.3431,-63.4005,71.8727,-8.22018,20.0367,-11.2268,-16.7689,-17.0435,49.4275,19.2146,-4.62873,14.2507,2.92713,-5.9546,-39.074,18.2455,-14.4723,-65.3635,79.1053,-7.12482,23.0572,-10.6112,-19.0718,-16.2232,54.4646,20.2737,-4.35564,16.5537,2.19761,4.9495,-17.9516,45.2878,17.567,-31.2409,109.239,22.4187,48.8387,12.2799,0.757081,-1.47643,664.002,28.204,2.06693,21.6498,4.62441,-5.20403,-35.7299,17.2549,-12.3828,-59.4074,72.2469,-5.97865,21.3385,-10.0902,-15.2453,-15.7798,50.1148,18.9585,-4.11598,15.0589,2.79939,-5.5018,-38.6553,19.5836,-13.2369,-61.1106,77.3434,-5.51194,23.5877,-9.32844,-13.7781,-11.1415,53.5202,20.678,-2.71187,15.7749,2.7785,-4.41724,-38.8532,23.7737,-10.8982,-62.6898,86.4816,-3.95506,27.4524,-8.51545,-11.2223,-6.44903,61.6161,23.5227,-3.00248,17.3614,5.44958
-6.76895,-83.278,55.7603,-21.5115,-134.698,170.488,-24.5076,42.0556,-28.1042,-51.5367,-18.4586,17.9518,64.9273,-17.6133,21.4898,2.01644,-5.89264,-74.2795,50.7841,-19.3381,-120.892,153.48,-22.1468,38.7497,-25.2115,-46.6026,-16.4301,15.8905,58.5509,-15.833,19.3587,1.56203,-7.29842,-73.7055,46.704,-21.6238,-123.914,152.393,-24.1403,37.5901,-26.4713,-50.1173,-17.7234,16.531,62.3814,-17.1758,21.0206,1.80733,-6.56198,-78.1043,53.8958,-20.4916,-131.392,166.431,-23.67,41.5124,-27.0085,-51.2978,-17.7897,17.9456,67.1114,-17.3902,22.6579,2.20852,-6.68453,-76.3825,50.7593,-21.7454,-132.124,166.605,-25.2877,42.0145,-29.5486,-53.9823,-19.5655,18.2992,69.4259,-19.3208,23.82,2.15212,-5.87199,-76.4876,53.2869,-21.2943,-137.828,177.745,-25.6853,45.8681,-31.4931,-59.1236,-20.8476,20.2998,77.2831,-21.6313,27.2385,1.9953,-0.159833,-62.7552,68.0119,-1.69427,-116.184,196.146,-6.64405,61.9055,-15.7428,-45.5682,-9.85299,28.204,568.157,-17.5168,31.4335,3.74897,-5.06075,-70.3791,49.7896,-18.558,-126.695,163.657,-23.6053,41.843,-27.4935,-51.855,-18.5543,18.5888,70.2781,-19.3149,24.7371,1.89546,-4.99463,-76.9472,54.8587,-19.4851,-133.638,174.088,-23.8878,45.1693,-26.5546,-51.3241,-17.8392,20.1812,73.2067,-18.808,25.1714,3.00576,-4.12882,-80.2349,60.8183,-18.3437,-140.117,188.968,-23.9383,49.3338,-24.6027,-49.4612,-16.9325,23.052,78.7419,-19.6915,28.4419,3.66389
-8.42234,29.0641,-29.1572,6.03738,51.3993,-69.6501,14.8284,-11.8777,21.4138,29.265,18.4544,-2.51313,-17.7211,30.0435,-9.41049,2.73775,-7.43538,25.9329,-26.1737,5.3665,46.0683,-62.4322,13.2979,-10.4739,19.6093,25.4838,16.102,-2.75314,-15.7982,27.5759,-8.63641,2.34257,-8.21279,22.8513,-27.594,3.6202,44.4305,-64.7303,12.0752,-12.3803,19.2874,26.7366,16.0567,-2.18531,-17.314,29.0309,-9.72281,2.70064,-8.1891,27.1749,-28.0696,5.72591,49.7249,-67.0169,14.4758,-10.5107,20.7697,29.0074,18.233,-2.21789,-18.7276,31.613,-9.58465,2.80175,-7.87767,24.5503,-28.5814,4.5717,49.3724,-69.3534,13.8265,-13.0923,20.5233,29.262,17.3406,-3.22689,-18.4771,32.7394,-10.7658,3.16809,-7.38467,25.4392,-28.8723,5.60593,51.819,-72.2238,15.0605,-14.1837,22.7204,30.6333,20.02,-3.48081,-21.6517,36.5411,-12.4522,3.11503,-4.54408,30.5661,-18.7271,16.7097,64.2041,-59.4655,26.9019,-2.56494,32.3133,39.3225,26.9099,2.06693,-17.5168,493.772,-9.44408,4.67325,-6.44609,24.1723,-26.0477,6.09546,48.4046,-66.362,14.2164,-11.6698,21.1423,29.5279,17.6955,-2.60437,-19.2299,32.6377,-10.7515,3.11028,-6.37887,27.6551,-26.9868,7.10402,53.3929,-69.4354,16.1971,-10.0404,24.4846,32.6802,21.7351,-1.68044,-19.0107,34.6217,-10.0893,3.10764,-5.7192,31.1283,-26.4861,9.92975,58.4192,-72.2845,19.3355,-7.81021,30.2947,38.3636,26.6543,0.238722,-19.0951,37.5679,-10.9367,4.4988
-1.91236,-41.3439,24.1648,-11.7253,-66.2203,80.9508,-10.6895,22.4852,-9.08721,-18.1919,-8.38539,14.3983,23.294,-10.2678,28.7927,-0.762634,-1.66289,-36.8494,22.183,-10.703,-59.5447,72.6638,-9.45777,20.9076,-8.22292,-16.6893,-7.46905,12.4668,21.1099,-8.94054,26.0018,-0.890739,-2.74138,-37.0518,19.7245,-12.0275,-61.3222,71.9673,-10.5989,19.7939,-8.59698,-18.3403,-7.75928,13.0916,22.3688,-9.8053,28.3139,-0.968695,-2.23905,-38.8848,23.3404,-11.338,-65.0246,79.0334,-10.173,22.3386,-8.30678,-18.5561,-7.93643,14.2926,24.0065,-10.0733,30.2302,-0.748525,-2.43879,-38.5304,21.3874,-12.3992,-65.3762,78.7328,-11.3809,22.0299,-10.4574,-19.682,-8.69774,14.5923,24.8582,-10.9556,31.9979,-1.18165,-2.1195,-38.7601,22.3621,-12.2842,-68.3474,83.8712,-11.4492,23.5742,-11.1738,-21.9078,-9.53473,16.2936,27.7437,-12.6034,36.6284,-1.44012,-1.21066,-33.8099,28.2276,-3.62926,-57.9239,93.6559,-1.09989,32.8676,-1.85672,-13.6232,-2.15464,21.6498,31.4335,-9.44408,382.648,-0.0533452,-1.47668,-35.3248,21.3379,-10.346,-62.7309,77.5534,-10.6906,22.0379,-8.87268,-18.4891,-8.18289,14.6975,25.1193,-11.1739,32.8842,-1.41272,-0.867935,-38.269,24.0632,-10.5914,-65.695,82.8244,-10.0544,24.7799,-6.67368,-16.9438,-8.07382,15.9254,26.4807,-10.6456,33.5412,-0.474428,0.0468586,-39.4259,27.528,-9.37355,-68.2992,90.2793,-9.29218,28.0046,-2.51878,-13.4115,-7.82276,17.569,28.6807,-10.709,37.233,-0.772597
-2.05368,0.713331,-2.51219,2.07651,-0.251558,-2.04207,0.469916,-4.32436,4.03178,13.9598,7.10089,3.26762,2.76374,2.10135,0.224982,9.84544,-2.03253,-0.442553,-2.54418,2.06865,0.862681,-3.87744,-0.435951,-3.27496,2.6988,10.6409,7.36888,2.14718,1.21334,1.06327,0.0542218,8.07341,-2.45322,-0.396928,-2.40759,1.16524,-0.335088,-4.20603,0.312781,-2.7249,3.96578,10.6676,7.59938,2.54545,0.787155,3.20137,-0.596361,9.22313,-2.4083,-0.835361,-2.57796,1.9959,0.506305,-3.89579,1.09957,-9.12067,5.49656,11.8813,7.91019,2.33798,2.66811,2.95078,-0.153483,10.6037,-2.70591,-0.272966,-2.99981,1.29203,-0.581352,-3.57377,0.363505,-3.38121,4.01667,10.9194,6.63328,3.05913,-0.560504,3.50134,-0.540113,10.9805,-2.58119,-0.33336,-3.10045,0.388464,0.521795,-4.39157,0.966093,-2.72873,1.57121,10.5568,6.63938,1.73931,1.65055,3.98249,-1.86944,10.6093,-3.33351,-0.0718114,-2.2884,2.55985,2.60275,-0.900617,4.78714,-0.689127,6.94674,12.5405,9.38521,4.62441,3.74897,4.67325,-0.0533452,339.357,-2.12778,-0.438285,-2.4794,2.06488,-0.333691,-2.75567,0.732643,-5.71897,3.85297,11.3205,7.19205,2.60807,0.989822,3.35821,0.229672,10.2001,-1.74107,0.0848359,-2.95077,3.42908,0.221037,-3.03945,0.241186,-8.30971,4.89083,19.379,10.1297,3.95288,2.4702,4.46062,-1.10827,13.8066,-1.35089,0.585871,-2.02509,4.55781,2.66544,-3.81418,0.72713,-13.8409,4.98958,31.6404,16.0025,6.30931,1.50617,4.01321,2.59962,16.5278
89.9267,-5.14848,12.974,4.23381,-5.72462,-1.63566,-6.1204,-5.78023,-4.99012,-6.02025,-11.6671,-5.85069,-5.22258,-6.47129,-1.15153,-1.89203,79.6832,-4.01444,14.0753,5.62747,-4.41201,0.0574561,-2.23439,-2.68897,-3.15841,-4.78238,-8.91978,-5.05552,-3.84336,-4.20051,-0.43247,-1.56594,72.5744,-3.66313,12.5466,4.1816,-4.56756,-1.4752,-3.73071,-5.61619,-4.42962,-5.30194,-10.0851,-5.90078,-4.54463,-5.4316,-1.96175,-1.94649,80.2742,-4.11213,14.188,4.66391,-5.19895,-0.878456,-3.39508,-4.5927,-3.19842,-6.49348,-10.3159,-5.47236,-4.56051,-5.92313,-0.69907,-1.58849,74.0854,-1.53966,15.0771,7.72939,-2.33086,0.81622,-2.17175,-4.53769,-4.84563,-5.6396,-9.87754,-5.46724,-4.40395,-5.21812,-1.68054,-1.98427,72.772,0.927517,17.1206,9.72833,-0.620523,1.83706,-1.23653,-4.86167,-5.21929,-6.38807,-11.3369,-5.20227,-4.7499,-6.81897,-1.99679,-2.12087,67.3682,-0.0577317,15.7989,8.92335,-0.771747,1.73836,-2.29919,-4.52095,-5.02794,-6.63263,-9.77491,-5.20403,-5.06075,-6.44609,-1.47668,-2.12778,1500.7,55.2215,80.9905,78.1692,61.5109,54.3287,44.0244,32.7528,27.8309,17.0002,7.43634,4.56451,0.834482,-3.98947,-0.610728,-3.05911,77.3455,-2.12298,14.9028,7.4784,-4.25483,0.0738485,-3.24488,-2.55017,0.154518,-2.46434,-11.0834,-5.31596,-4.28396,-5.42808,-0.912157,-1.04468,83.9682,-0.0576475,19.3431,11.3879,-1.11954,3.40869,0.634929,0.388319,10.5196,5.07491,-10.7196,-5.35151,-3.86836,-4.07694,0.50257,-2.10073
-1.88145,215.168,-88.8305,21.0647,157.453,-214.568,25.4424,-53.2365,40.3866,63.8964,24.7495,-32.5341,-60.3426,18.282,-27.5106,-0.921224,-1.27819,193.468,-77.2021,21.9315,143.161,-190.132,26.9114,-45.2715,38.6817,58.2811,23.5599,-29.0663,-53.1682,18.3577,-24.2201,-0.517069,-1.55046,185.018,-76.8165,19.8275,142.931,-193.645,25.1029,-49.3824,37.5899,61.1861,23.3666,-30.6213,-57.625,18.2193,-28.0799,-0.781853,-2.96429,201.921,-84.364,20.4546,153.448,-207.67,26.7254,-50.3179,40.5319,63.1633,25.1829,-31.9494,-61.9562,19.5299,-28.2566,-0.724153,-0.177653,197.267,-78.7337,25.1742,158.138,-206.798,30.0878,-51.855,42.1757,67.2753,27.1761,-33.1268,-62.6668,21.3985,-31.0067,-0.660311,0.841526,202.098,-79.4028,27.9337,167.45,-217.488,32.8555,-55.8755,46.2756,72.7334,30.0245,-35.5428,-70.4587,23.2124,-35.5147,-0.537448,-0.824718,194.076,-78.5542,26.1598,165.549,-216.716,31.2578,-54.7192,45.2092,71.5487,30.5887,-35.7299,-70.3791,24.1723,-35.3248,-0.438285,55.2215,1610.16,20.1498,126.529,246.964,-119.905,101.69,8.87769,92.3225,102.784,55.9272,-14.8969,-53.6082,25.9899,-28.1134,-0.668255,-1.04297,202.404,-83.5526,23.0748,159.587,-215.625,28.7026,-51.2419,46.5903,69.8443,27.7696,-34.0513,-65.8734,21.9355,-31.0216,-0.671886,0.370339,217.924,-85.311,28.4029,173.186,-227.676,35.2669,-49.6271,59.7267,79.9328,31.9172,-35.6487,-68.9503,25.1818,-33.3013,-1.01145
18.6256,-92.7004,162.016,-40.3682,-115.162,149.297,-31.8401,36.4087,-32.9374,-54.2403,-32.2567,13.3748,40.824,-22.3235,16.4156,-1.97494,17.5616,-80.5396,150.542,-33.33,-100.86,137.959,-24.2783,37.0244,-27.0012,-47.02,-26.8061,12.7431,38.0899,-18.3446,15.576,-1.67339,15.1646,-78.5682,144.2,-35.3887,-102.715,136.135,-26.9567,34.022,-29.3028,-50.71,-28.9695,12.421,40.069,-20.9876,15.5264,-2.11315,15.4955,-86.7495,156.543,-39.64,-112.66,146.094,-29.5727,36.9501,-30.9786,-54.4091,-30.8623,13.5182,42.8103,-22.0291,17.6501,-1.72034,17.0314,-79.4191,155.727,-34.3494,-106.689,151.362,-26.5018,39.6628,-32.0978,-54.0577,-30.34,14.8875,45.3626,-22.7153,18.0963,-2.21691,17.1814,-78.8282,161.185,-34.6201,-110.92,161.446,-26.8834,42.6481,-34.2703,-59.3034,-33.5176,17.3329,50.4595,-26.356,20.747,-2.42243,14.1906,-78.2921,155.284,-35.4659,-110.521,159.833,-27.925,42.2474,-34.0366,-58.5223,-32.2231,17.2549,49.7896,-26.0477,21.3379,-2.4794,80.9905,20.1498,1717.22,95.0882,13.8759,248.529,66.146,114.555,34.4339,-5.01308,8.36727,38.6216,59.821,-15.7843,24.3455,-1.87232,16.5833,-84.9682,157.585,-36.4875,-114.394,152.928,-30.0752,41.4987,-28.3892,-52.7653,-32.8263,15.3542,47.1965,-23.2055,19.4767,-1.15796,19.3595,-87.7264,172.526,-31.9804,-117.601,168.562,-27.6453,48.474,-18.6651,-47.1112,-33.5347,17.519,51.5706,-22.8498,22.9013,-2.13042
11.4032,25.5033,-38.0342,178.097,13.521,-62.0111,8.64981,-20.5821,17.5771,21.2866,2.13568,-11.7465,-16.1709,3.36016,-7.45705,2.11197,11.3378,24.5975,-30.0891,162.226,15.5096,-52.743,12.2384,-14.273,18.4331,19.7743,4.18986,-10.3017,-13.8133,4.59708,-6.13863,1.72358,8.87198,22.1165,-32.4794,151.942,13.3688,-56.3585,10.1722,-17.9952,16.9994,20.0737,2.96427,-11.149,-15.7804,4.32211,-8.49611,1.80718,8.55693,23.0522,-36.1082,164.914,13.079,-60.5328,10.3144,-20.801,18.7787,19.7735,3.15917,-11.9169,-16.3803,4.67279,-7.45219,2.54384,10.6187,26.8688,-32.429,163.244,19.2666,-56.5927,14.5839,-17.3282,19.5338,22.4995,4.05792,-11.5158,-16.9104,5.72896,-8.98816,2.436,10.5101,28.7308,-33.0945,164.897,21.5193,-58.8395,16.538,-18.3356,20.2427,23.3194,4.30232,-12.505,-18.4639,5.58871,-10.756,1.92257,7.47201,25.566,-34.3068,158.288,20.441,-59.0711,14.9716,-18.493,20.5674,22.381,4.97784,-12.3828,-18.558,6.09546,-10.346,2.06488,78.1692,126.529,95.0882,1852.91,147.42,57.1614,116.448,66.7556,92.5589,76.4116,48.1355,16.1195,-0.0658896,14.4627,-1.24486,3.26122,9.6568,24.5631,-34.8721,189.229,15.2142,-61.9817,11.1506,-19.1652,23.7001,27.6793,5.10695,-11.4669,-16.7002,6.3731,-8.47317,4.09135,12.196,29.1764,-29.3309,227.936,21.2323,-62.2766,17.3872,-17.6024,36.565,41.4094,10.4899,-9.87434,-16.8204,8.32107,-6.43808,4.90399
-3.05639,177.066,-122.095,13.2523,437.114,-466.138,67.9601,-90.9164,81.5936,132.973,56.4612,-52.9811,-107.527,37.929,-48.6764,-0.409118,-1.01346,160.304,-106.529,16.3376,398.664,-418.426,65.9439,-79.1829,76.3893,120.149,51.9028,-47.2722,-96.0526,35.5174,-43.5615,-0.19299,-2.18386,152.497,-105.473,13.5577,396.889,-424.263,65.4438,-82.8623,75.631,126.849,52.5886,-49.2652,-103.561,37.1133,-48.7877,-0.307221,-3.89215,165.348,-117.098,12.4667,427.432,-456.485,68.2017,-88.1968,80.2303,131.58,55.8935,-52.6517,-111.15,39.5187,-50.6158,-0.465427,-0.410763,163.682,-108.44,19.252,434.814,-455.152,74.4049,-88.602,85.7013,138.834,59.1218,-54.2509,-113.683,42.363,-54.5423,-0.18269,-0.500712,167.013,-110.38,21.0043,457.746,-481.232,79.3993,-94.6417,93.0071,150.431,65.5217,-59.3519,-127.336,47.225,-62.5707,-0.531813,-2.65335,159.702,-109.352,18.6042,452.458,-477.403,77.2565,-93.6995,91.4474,147.699,65.087,-59.4074,-126.695,48.4046,-62.7309,-0.333691,61.5109,246.964,13.8759,147.42,1779.59,-336.026,167.851,-4.89202,154.569,189.4,102.256,-25.6521,-97.89,52.5051,-47.2187,1.87744,-3.59661,165.051,-117.424,13.8286,442.518,-474.238,71.5373,-92.1343,86.9118,141.355,61.8072,-56.2402,-119.133,43.5034,-55.5961,-0.672754,-2.73542,178.099,-121.495,18.6397,472.114,-507.337,81.6865,-93.8402,98.9487,154.224,70.214,-58.5251,-125.944,47.3463,-60.395,0.280424
1.75879,-240.275,163.107,-65.1377,-470.863,693.229,-139.043,122.994,-104.345,-175.816,-69.4944,61.8389,137.272,-54.1073,59.8763,-1.90251,3.37404,-211.578,151.754,-54.8371,-422.537,628.919,-122.181,115.242,-91.6442,-155.891,-60.8462,56.7539,124.698,-47.8419,54.4209,-1.78963,1.30644,-205.476,144.49,-57.1076,-424.823,634.848,-128.067,113.506,-95.0293,-165.539,-63.9918,58.3786,133.296,-52.3962,59.2826,-2.08486,0.466268,-225.241,157.125,-63.2146,-462.321,677.442,-136.405,122.043,-102.165,-174.847,-68.3028,61.5407,142.205,-54.9442,62.9769,-1.8061,2.96537,-212.894,156.692,-56.9791,-456.311,686.998,-135.361,127.286,-104.858,-178.829,-69.2372,65.1171,148.54,-58.6131,66.9053,-2.33986,2.60872,-215.448,161.263,-58.645,-478.126,729.23,-144.351,136.402,-112.84,-195.203,-76.0958,72.4164,164.946,-66.2433,77.0374,-2.6318,0.556593,-210.408,155.789,-58.4554,-475.89,721.577,-142.769,135.603,-111.594,-191.918,-75.0767,72.2469,163.657,-66.362,77.5534,-2.75567,54.3287,-119.905,248.529,57.1614,-336.026,1928.29,-50.3662,194.589,-38.2579,-126.385,-27.8072,91.0399,166.681,-48.5424,77.5944,-0.115396,1.51718,-223.497,157.792,-63.0212,-475.013,705.23,-142.393,130.885,-104.098,-181.619,-73.122,67.1725,154.495,-59.7193,69.6994,-1.32747,3.04188,-235.882,171.322,-63.6279,-501.003,763.899,-150.469,141.981,-102.349,-186.119,-77.4926,73.4778,166.116,-62.3234,77.3342,-2.22737
-2.91389,32.662,-32.4113,10.839,72.4101,-141.69,124.145,-43.8861,22.6559,37.1303,11.4251,-5.69851,-20.1152,11.0298,-8.0356,0.216278,-0.677093,31.7624,-25.4565,13.5134,67.4503,-124.385,116.399,-36.9478,22.6864,34.0171,10.7789,-5.03287,-17.1737,11.3449,-7.09283,0.312556,-2.18337,28.2987,-27.127,10.9223,65.6384,-129.1,116.795,-40.3589,21.4215,35.754,10.5947,-5.14754,-18.7829,10.7472,-8.59135,0.335022,-3.80657,30.1907,-31.3295,9.72057,69.4973,-137.949,122.994,-41.539,21.902,36.1159,10.9932,-5.72573,-21.0276,11.8005,-8.20587,0.239013,-0.85963,32.0625,-26.495,15.0188,75.2753,-135.827,128.737,-42.8339,23.6976,39.589,12.5636,-5.73266,-19.7086,12.5724,-9.40496,0.437027,-1.39384,32.6812,-27.2214,16.0592,78.1668,-143.071,137.159,-46.9693,26.0705,41.9136,13.9512,-5.64414,-23.2915,13.3224,-10.695,0.680346,-2.95187,29.8491,-27.7236,14.1908,77.5373,-142.32,134.066,-46.2471,24.8428,41.3642,13.9547,-5.97865,-23.6053,14.2164,-10.6906,0.732643,44.0244,101.69,66.146,116.448,167.851,-50.3662,1349.48,27.9701,83.9655,84.984,50.8075,19.7762,-4.39892,22.4806,-0.53168,3.29971,-2.43405,30.5631,-30.6397,11.4229,73.5252,-142.768,129.341,-42.2766,27.2085,40.615,12.8513,-5.706,-21.4258,13.1735,-8.60196,0.248049,-1.20289,34.9617,-29.0193,16.0349,80.4989,-150.956,144.298,-39.3396,38.3985,47.9258,15.681,-4.83117,-21.2557,15.6294,-9.39947,0.14395
-4.97792,-60.4276,43.1974,-21.8171,-92.6871,127.33,-42.4734,141.524,-44.1006,-47.4237,-22.4574,17.5666,34.3022,-9.1858,16.641,-6.86921,-2.58666,-50.3887,43.3577,-17.1618,-82.8626,119.246,-34.0187,130.815,-36.909,-40.3215,-21.0025,15.7467,33.5692,-5.06445,15.3088,-5.22519,-4.36143,-52.1034,37.8134,-19.3991,-84.3347,116.857,-37.9683,127.67,-40.5662,-42.5732,-21.7193,16.2233,36.1426,-9.74763,15.8079,-6.00794,-5.88869,-55.2936,42.0395,-22.0525,-93.2575,126.582,-42.0768,147.866,-44.6072,-46.5936,-23.0606,18.1868,35.5224,-9.44681,17.9973,-7.1108,-3.08814,-52.9453,42.258,-18.0704,-87.1405,128.387,-40.5892,141.193,-47.2455,-45.2796,-21.4405,17.7977,42.7165,-10.1174,18.0275,-7.19569,-3.84512,-53.6611,43.0254,-17.3154,-94.0849,136.721,-43.5485,148.744,-47.5534,-49.8684,-23.5487,22.6596,43.5136,-13.3375,21.8605,-5.47365,-4.97971,-54.0388,41.1294,-18.8462,-92.8469,135.437,-45.458,149.133,-50.4518,-48.0275,-22.3884,21.3385,41.843,-11.6698,22.0379,-5.71897,32.7528,8.87769,114.555,66.7556,-4.89202,194.589,27.9701,1263.22,8.25111,-4.37605,11.7653,40.6851,55.0737,-1.65406,26.3131,-3.6719,-2.80932,-54.9142,43.9268,-21.2757,-92.192,131.316,-41.1006,157.721,-38.1303,-50.6888,-26.0954,18.8699,40.8465,-10.612,21.2952,-9.23817,-0.914826,-55.1013,51.4388,-17.5896,-96.7679,146.641,-38.6947,182.325,-21.8748,-54.7242,-32.5425,18.854,47.0835,-7.32916,19.9524,-13.4026
1.27977,52.4279,-31.5461,22.0578,90.1934,-105.093,24.3404,-40.5106,139.568,37.1931,17.0964,-8.32596,-23.0306,15.9638,-3.23322,1.05473,1.91661,48.3628,-23.6348,22.467,80.9208,-95.6393,28.7459,-32.0684,125.686,32.5307,16.2179,-11.0284,-19.2667,19.4697,-2.34822,1.17963,-1.14287,42.9546,-28.0272,17.5446,79.9898,-98.1535,26.4271,-40.6294,126.425,32.7734,19.6782,-12.7962,-20.9343,19.0435,-7.84397,1.20258,-2.49035,48.1581,-28.6332,19.5382,84.5938,-104.136,28.1194,-38.6988,142.163,31.066,18.2022,-10.4542,-22.9168,16.3146,-4.19393,2.45088,-1.48062,46.5142,-30.0731,21.1478,88.7067,-104.6,27.1774,-44.5525,134.427,34.1286,22.4623,-11.0463,-23.9915,23.7681,-8.26067,1.44615,-3.10533,46.5314,-32.3206,21.3158,93.6158,-113.078,29.2533,-52.4655,142.505,35.6687,18.9728,-9.40076,-25.3744,21.0518,-10.7415,4.36111,-4.68571,42.806,-32.5364,19.9019,91.5271,-111.273,25.9038,-51.3709,141.433,33.0702,24.7658,-10.0902,-27.4935,21.1423,-8.87268,3.85297,27.8309,92.3225,34.4339,92.5589,154.569,-38.2579,83.9655,8.25111,1773.13,71.6262,53.0791,9.17598,-9.90394,29.3882,0.371987,3.81126,3.77178,50.6159,-27.1157,25.9449,90.0526,-105.588,30.1301,-33.3847,163.01,47.1387,14.3571,-10.8344,-23.6472,22.7376,-5.98663,5.62771,8.01844,58.8781,-20.6295,35.3032,102.48,-109.373,43.1571,-24.7933,212.329,73.675,9.49862,-16.5945,-24.2811,30.9181,-2.68099,-1.65218
-2.46191,82.0152,-57.3371,24.1287,145.029,-181.013,39.5229,-40.3365,36.8272,169.452,16.1179,-10.2449,-41.1858,22.7164,-9.72222,11.5084,-1.59723,72.6627,-49.2468,24.0163,132.589,-166.272,37.7452,-32.9833,32.1055,146.661,16.2287,-12.6055,-38.5359,21.5786,-8.94987,8.86291,-3.65558,68.1376,-50.0599,20.4444,130.598,-168.996,38.2401,-36.6567,34.0672,153.742,17.7265,-12.551,-42.4716,25.29,-13.427,10.1597,-4.96527,73.7678,-54.8707,22.1388,140.506,-180.33,41.2639,-47.0346,39.8367,160.376,17.4387,-12.9193,-43.0655,24.9057,-11.2086,12.7288,-4.20355,72.4784,-54.0633,23.1144,142.145,-180.602,41.0341,-40.8813,33.6203,164.45,16.6575,-12.7306,-49.4263,29.3127,-14.557,12.1427,-5.08247,72.8563,-56.7443,21.7874,150.472,-193.461,43.9882,-45.4077,30.3893,173.205,14.886,-15.8563,-51.6398,30.198,-19.619,11.3653,-6.11637,69.1013,-56.3337,21.2977,147.688,-191.511,42.467,-46.6011,33.0911,168.24,16.642,-15.2453,-51.855,29.5279,-18.4891,11.3205,17.0002,102.784,-5.01308,76.4116,189.4,-126.385,84.984,-4.37605,71.6262,1785.28,41.7452,3.03012,-36.3803,35.087,-6.10039,13.1473,-0.283507,76.4699,-54.366,27.857,146.494,-184.872,42.2308,-43.7427,47.8582,192.07,20.4049,-11.0828,-46.0276,31.2989,-14.3144,18.3538,2.63278,85.057,-51.501,35.2405,163.557,-196.544,52.1393,-48.302,70.0999,241.484,29.9702,-9.35968,-49.8049,35.5504,-7.49968,19.8702
-11.9338,33.8657,-32.8086,3.58503,61.7621,-71.3158,13.2742,-21.0109,25.0352,20.2015,88.3575,-10.7509,-13.0588,14.5551,-5.00497,9.05166,-9.33396,30.5044,-28.6962,4.86576,58.131,-63.3224,10.1053,-18.2091,23.2853,15.514,79.0439,-10.3511,-13.0248,11.4135,-5.35103,6.85135,-9.73724,27.932,-28.5788,3.92562,55.9392,-65.9446,10.2241,-18.1144,24.532,17.2262,80.228,-8.10249,-14.9136,13.0062,-4.96627,8.02276,-11.2912,30.2136,-32.742,2.91512,60.1853,-69.8413,10.7967,-23.7408,22.6219,19.3544,86.8206,-10.976,-15.3585,17.202,-4.97745,8.74172,-9.34001,29.9758,-29.8343,4.65938,62.0776,-70.0621,12.774,-19.7453,26.4346,18.4054,85.3201,-11.9452,-15.8893,13.5787,-5.43443,9.5131,-9.22378,30.3653,-30.9943,4.01163,63.773,-73.0824,12.7828,-20.7724,26.4755,15.1386,95.8267,-16.1379,-19.3798,16.6974,-7.31076,6.74466,-9.39382,28.3985,-30.717,3.31516,63.2569,-73.6694,12.7937,-21.1281,26.5215,16.1176,91.6367,-15.7798,-18.5543,17.6955,-8.18289,7.19205,7.43634,55.9272,8.36727,48.1355,102.256,-27.8072,50.8075,11.7653,53.0791,41.7452,1053.96,2.53303,-6.9092,21.2433,1.97501,11.2969,-9.65266,31.0231,-31.9828,4.42708,64.8036,-72.8918,11.9478,-24.494,24.4092,25.9212,101.045,-9.30943,-14.6013,17.6587,-4.8329,10.243,-9.37583,34.9291,-31.3427,7.84665,72.0302,-74.8638,13.9951,-27.5788,23.6846,38.3277,123.532,-1.49921,-13.9327,17.3588,-2.82513,17.8825
-6.83421,-37.4466,17.6183,-13.0477,-56.5331,67.6875,-4.54255,18.9751,-9.446,-12.3906,-7.80913,45.2429,17.1226,-1.55578,11.6661,3.721,-5.00487,-32.6608,16.7861,-10.8495,-49.5666,62.5209,-5.19706,17.5223,-7.63038,-12.218,-7.71349,41.225,15.1326,-2.29395,9.95813,2.76705,-5.44347,-32.6906,15.4772,-11.0928,-51.1589,61.3952,-5.74449,17.6671,-7.67082,-12.0766,-9.49256,44.6824,15.8018,-2.94407,12.0102,3.3063,-6.37743,-35.4676,16.1209,-12.9801,-55.7804,66.611,-6.42641,18.9286,-11.4664,-11.9428,-8.59775,45.539,16.4183,-0.243324,12.6099,3.30192,-5.04583,-34.0567,16.8958,-11.7433,-54.0199,66.9349,-5.26747,19.5008,-9.28131,-13.0818,-11.7816,46.7586,18.6568,-4.10415,13.5421,3.86706,-5.06946,-34.5758,17.0457,-12.3299,-58.5632,71.9811,-6.37057,20.7946,-10.1216,-17.2662,-10.6344,50.2334,18.4033,-3.57198,15.3933,2.35909,-5.13669,-34.1924,16.4439,-12.6343,-57.6827,70.6337,-6.38598,20.7553,-10.7627,-15.6519,-13.5011,50.1148,18.5888,-2.60437,14.6975,2.60807,4.56451,-14.8969,38.6216,16.1195,-25.6521,91.0399,19.7762,40.6851,9.17598,3.03012,2.53303,701.757,24.5155,1.48288,19.0463,5.60741,-5.26269,-34.9881,17.0191,-12.8105,-54.9482,68.7248,-5.6921,19.909,-10.8187,-11.463,-4.19692,50.4694,19.5071,-1.70406,14.934,3.28405,-4.99287,-35.8734,19.9586,-11.4364,-57.233,76.9448,-5.3317,22.8327,-12.4081,-8.74255,3.58665,59.9646,22.6709,-2.44841,16.3502,7.61555
-4.78919,-74.5138,52.7376,-18.2766,-121.367,157.18,-20.288,41.5839,-22.7698,-46.8751,-15.6106,17.3755,59.862,-15.2021,19.9766,1.08327,-3.59512,-65.762,48.7867,-15.9501,-108.928,142.234,-17.9536,38.3717,-20.1431,-42.4413,-14.4408,15.1739,54.2096,-13.3784,17.8048,0.79359,-4.2526,-64.4782,46.1093,-16.5274,-110.047,142.336,-18.9148,37.678,-20.7299,-44.57,-15.1195,16.428,58.0584,-15.1689,19.4874,0.984471,-4.92052,-69.8711,50.634,-18.0536,-119.471,153.385,-20.3926,41.9406,-22.9128,-46.9698,-15.7641,17.1875,61.4722,-15.0672,21.0185,1.05204,-4.17993,-67.5635,48.9433,-17.5475,-118.148,154.28,-20.6913,41.1908,-24.526,-48.6722,-17.0411,17.4028,64.9618,-17.1772,21.9487,1.11321,-4.44952,-68.7101,49.8302,-18.2954,-125.271,163.567,-22.3922,43.2951,-26.4782,-54.4867,-18.4851,19.2113,70.9795,-19.6319,25.1229,0.994336,-4.54995,-67.1277,48.401,-18.3237,-124.015,162.215,-22.6735,43.1497,-26.7764,-53.1104,-18.7862,18.9585,70.2781,-19.2299,25.1193,0.989822,0.834482,-53.6082,59.821,-0.0658896,-97.89,166.681,-4.39892,55.0737,-9.90394,-36.3803,-6.9092,24.5155,623.139,-13.6547,26.3406,2.5617,-3.30743,-69.1263,51.35,-17.5649,-121.289,159.659,-20.5828,45.2509,-21.2594,-47.7095,-15.6762,19.0795,67.5512,-16.6357,23.6335,1.30421,-2.57769,-72.1528,56.8256,-16.4509,-127.78,173.852,-20.2354,51.3117,-16.9017,-46.5954,-14.8512,21.9763,73.364,-16.9053,25.9766,1.74352
-7.54213,25.366,-25.9719,5.45053,44.9947,-61.3349,12.7927,-10.4518,20.8071,28.2016,14.1188,-2.75675,-15.6342,26.2944,-7.5616,2.81898,-6.16682,23.0738,-22.5248,5.47389,40.8429,-55.5541,12.0863,-8.86068,18.5675,24.4755,12.5612,-3.47891,-14.2143,24.2656,-6.99198,2.31722,-6.32403,21.2292,-22.9366,4.57378,40.2662,-56.4125,11.923,-10.1237,19.1154,25.5717,13.4536,-3.26737,-15.3997,26.1667,-8.44416,2.67623,-7.20499,23.5318,-24.7728,5.07821,43.3589,-60.0638,12.8164,-10.6939,20.8985,26.7358,13.9998,-3.25426,-16.4807,27.1856,-8.19094,3.04519,-6.37223,22.4119,-24.4162,5.01423,43.9114,-60.7489,12.7292,-11.1696,19.8478,27.5865,14.3408,-3.54165,-17.2355,29.7475,-9.35232,3.12235,-6.33821,22.5445,-25.3666,4.98995,46.0079,-64.6386,13.4744,-12.7882,20.6869,28.9766,15.0793,-3.99933,-19.1322,32.4603,-11.3039,3.38875,-6.11686,21.4683,-24.772,4.82707,45.3659,-64.2013,12.9447,-12.7302,20.5172,28.3378,15.243,-4.11598,-19.3149,32.6377,-11.1739,3.35821,-3.98947,25.9899,-15.7843,14.4627,52.5051,-48.5424,22.4806,-1.65406,29.3882,35.087,21.2433,1.48288,-13.6547,447.657,-6.51453,4.21686,-5.50014,23.906,-24.3224,6.1606,45.5287,-62.1417,13.5511,-10.1315,24.1221,31.4637,15.2287,-3.14224,-17.4116,30.5817,-9.25897,3.97468,-5.10984,26.4611,-24.3032,8.14629,49.9264,-65.8866,16.2366,-9.35707,31.2209,39.0016,17.4133,-3.08063,-18.2781,33.5359,-9.09112,4.00994
-0.945426,-35.6428,22.5269,-8.78124,-57.733,72.9948,-8.613,19.6059,-6.85861,-11.2171,-3.56261,14.5843,22.0523,-8.48901,26.5702,1.73802,-0.330607,-31.715,21.0238,-7.56545,-51.2311,65.0766,-8.18026,18.342,-6.56142,-11.4405,-3.1789,12.1906,19.3109,-7.95231,23.6662,0.904699,-1.00133,-31.2112,19.7555,-8.0526,-52.3966,65.0178,-8.2258,18.1511,-5.9158,-12.2946,-3.25772,13.4429,20.3765,-8.05409,25.8126,1.14218,-1.27517,-34.0507,21.514,-8.72837,-56.8157,70.3635,-8.72528,17.4822,-6.51169,-12.5746,-3.45634,13.907,22.1966,-8.00608,27.6355,1.70267,-1.12887,-32.9203,20.5099,-8.95761,-56.4994,70.7698,-9.28015,19.5404,-8.1193,-13.7644,-4.8261,14.4299,22.2541,-9.22547,29.1514,1.32491,-1.27185,-33.6653,20.6366,-9.9214,-59.7875,74.5669,-10.0126,20.499,-10.2485,-16.8996,-5.57382,14.9789,24.9296,-10.6118,32.7572,0.32776,-1.29989,-32.8955,20.0282,-9.63578,-59.4014,74.0201,-9.98904,19.8569,-9.64468,-16.6086,-6.02696,15.0589,24.7371,-10.7515,32.8842,0.229672,-0.610728,-28.1134,24.3455,-1.24486,-47.2187,77.5944,-0.53168,26.3131,0.371987,-6.10039,1.97501,19.0463,26.3406,-6.51453,466.654,2.19471,0.17555,-33.2018,22.0135,-7.76918,-57.4024,73.651,-9.05731,19.6498,-5.33152,-8.70761,-2.1112,15.984,24.5199,-8.35623,30.4144,2.68706,0.986571,-34.2515,25.2427,-6.46191,-59.1173,80.2356,-8.46643,20.7182,-1.99441,-1.01411,1.54839,19.1571,26.4648,-8.69498,35.0399,3.93828
-2.54975,0.611479,-2.36862,1.95706,0.0650536,-1.80609,0.633632,-5.06915,1.74225,13.4656,10.0996,4.25349,3.20662,2.33521,0.362118,10.0905,-2.1317,-0.37583,-2.45626,2.11853,1.52663,-3.26081,-1.10711,-4.29442,0.74793,9.85095,9.74103,3.1603,1.32596,0.615871,-0.0798484,8.07695,-2.27841,-0.062924,-1.7895,1.78389,0.407342,-3.56387,-0.0245938,-3.01382,2.29016,10.2897,9.58562,4.21828,0.85291,2.79297,-0.113085,9.28558,-2.4577,-0.87065,-2.67782,1.96439,0.935724,-3.49097,0.362921,-10.1364,2.24595,11.7211,10.4309,3.40172,2.6311,3.44114,0.0437934,10.5438,-2.5306,-0.118921,-2.45815,1.58869,0.100728,-3.10142,0.174503,-3.81581,2.27224,10.4826,8.3194,4.04714,-0.202783,2.6682,-0.0435508,11.0423,-2.36371,-0.217436,-2.63786,0.531239,0.625979,-3.68111,0.328413,-3.10554,-0.447425,9.25058,9.25606,2.13256,1.30699,3.62757,-1.36089,9.89197,-2.33175,-0.174667,-2.79603,0.87685,0.28357,-3.62031,0.929531,-4.36915,1.40647,8.73922,7.99403,2.79939,1.89546,3.11028,-1.41272,10.2001,-3.05911,-0.668255,-1.87232,3.26122,1.87744,-0.115396,3.29971,-3.6719,3.81126,13.1473,11.2969,5.60741,2.5617,4.21686,2.19471,359.788,-2.06377,-0.0499299,-2.99293,3.02383,0.915049,-3.04098,-0.442013,-9.99925,0.707099,18.4558,14.4134,5.34747,2.74005,4.28927,-0.603473,13.3999,-1.95802,0.238085,-2.45026,3.89108,3.10653,-3.52464,-0.731691,-16.2182,-2.53452,29.8659,23.129,9.50053,2.14543,3.17584,2.9471,17.7019
105.6,-3.89374,17.7977,7.57226,-4.71107,1.23011,-4.41861,-1.96724,2.44434,-0.261962,-12.1049,-4.96046,-4.32824,-6.29412,0.799671,-1.3659,94.9125,-2.04633,20.1328,9.47892,-3.76691,1.95584,0.227321,1.47915,2.91492,-0.853376,-9.79753,-5.70307,-3.21276,-3.25415,1.00591,-1.35426,82.9856,-5.71155,13.3628,3.10056,-7.42333,-2.89095,-4.16974,-5.25088,0.0702235,-2.21912,-11.3475,-6.91717,-4.10987,-4.94236,-1.51249,-1.63057,95.6057,-0.454632,22.5627,10.9236,-1.83387,4.15595,1.77064,1.33028,6.78724,-1.01932,-9.39682,-4.43447,-3.11577,-5.12913,1.45612,-0.714568,83.7421,-3.79901,15.2879,6.54058,-5.26041,-0.722825,-3.23268,-4.36797,-1.70949,-3.06767,-11.5291,-6.28194,-3.99848,-4.17682,-1.00972,-1.56556,84.5384,2.55703,21.3976,13.1721,0.603081,3.62592,1.00819,-3.2207,-0.438698,-2.90442,-12.8278,-4.94236,-3.78482,-6.6494,-1.44173,-1.5021,77.9286,0.741357,19.5121,11.5501,-0.143234,3.10097,-1.6421,-3.35875,-0.877186,-4.20147,-10.7533,-5.5018,-4.99463,-6.37887,-0.867935,-1.74107,77.3455,-1.04297,16.5833,9.6568,-3.59661,1.51718,-2.43405,-2.80932,3.77178,-0.283507,-9.65266,-5.26269,-3.30743,-5.50014,0.17555,-2.06377,2152.82,65.4715,98.0715,93.5215,69.9122,64.1371,52.5914,46.2082,47.2195,31.4637,7.64749,6.74738,3.25854,-1.43425,1.77366,-0.0512618,101.914,5.08875,29.1605,19.9658,3.00211,8.75647,6.96472,9.43487,33.2813,22.1014,-10.9592,-4.77363,-1.83625,-1.03262,3.63041,-1.52441
-2.76203,236.783,-97.9276,23.0015,173.079,-235.763,29.0718,-56.2395,49.3043,74.9598,29.4988,-34.116,-65.0302,21.3607,-28.6475,-0.0206925,-0.087328,214.352,-83.1704,25.1948,157.937,-208.981,30.913,-47.3172,46.6497,67.2324,27.3032,-31.6228,-57.5998,21.451,-25.6711,-0.00915503,-5.52088,198.878,-90.1272,15.9118,151.572,-218.176,24.5109,-56.2101,42.8912,68.6949,25.7633,-33.679,-62.9491,20.8918,-30.3474,-0.135616,-0.544181,227.205,-86.5527,28.8306,174.305,-223.054,35.503,-48.8571,53.0018,75.8828,32.0358,-32.4037,-66.1725,23.6977,-29.0321,0.378826,-4.2591,212.233,-92.4875,21.4656,168.451,-232.764,29.6584,-59.0158,46.9573,75.2743,29.6648,-36.623,-68.2669,24.6253,-33.3614,0.115675,1.30484,223.688,-86.1166,32.4338,185.572,-238.225,38.369,-59.5754,55.1546,83.4355,35.0659,-37.7962,-76.2503,26.7309,-38.1349,0.203663,-0.257208,214.446,-85.361,29.6637,182.885,-238.254,35.0575,-59.0659,52.8278,81.234,34.9329,-38.6553,-76.9472,27.6551,-38.269,0.0848359,-2.12298,202.404,-84.9682,24.5631,165.051,-223.497,30.5631,-54.9142,50.6159,76.4699,31.0231,-34.9881,-69.1263,23.906,-33.2018,-0.0499299,65.4715,2133.07,17.5333,142.238,281.484,-146.054,113.652,13.1905,113.534,123.898,65.5795,-15.9855,-59.3917,32.0446,-28.6668,0.960406,4.19202,244.515,-88.1023,37.1506,195.263,-246.23,44.2086,-47.2536,80.4097,100.761,40.5228,-36.0981,-73.1521,30.758,-34.0558,0.449935
20.4101,-101.032,176.927,-40.7845,-126.102,163.077,-33.539,43.5517,-29.3867,-55.5155,-33.8393,16.0927,45.7462,-22.7911,19.5854,-2.23996,21.3392,-85.9275,166.775,-32.4992,-110.153,150.823,-24.4564,44.4374,-23.6591,-48.8989,-28.9796,13.9629,42.6586,-17.99,18.0378,-2.07624,12.3721,-91.471,150.371,-43.6347,-119.532,142.456,-33.2157,35.1971,-29.7208,-55.0968,-33.004,13.0221,44.3268,-21.9602,17.3493,-2.52036,21.3007,-87.528,179.657,-32.0564,-116.175,166.826,-24.1243,51.0996,-22.6438,-52.9142,-29.6046,17.9302,48.869,-21.3308,21.6283,-1.76118,14.2513,-92.4806,162.862,-42.9978,-123.458,158.608,-33.1022,41.5732,-33.9958,-58.865,-34.5522,15.5311,50.7408,-23.4478,20.3724,-2.68777,20.0491,-83.8868,177.868,-33.2698,-119.511,177.733,-26.3223,49.5547,-31.0491,-61.6612,-35.1151,20.5366,56.6063,-27.4162,23.7878,-2.60263,17.2486,-83.611,171.503,-35.2276,-119.467,175.428,-29.2906,48.6916,-32.4237,-61.4951,-34.2855,19.5836,54.8587,-26.9868,24.0632,-2.95077,14.9028,-83.5526,157.585,-34.8721,-117.424,157.792,-30.6397,43.9268,-27.1157,-54.366,-31.9828,17.0191,51.35,-24.3224,22.0135,-2.99293,98.0715,17.5333,2269.4,108.717,6.44233,279.906,71.2086,135.957,49.3424,-0.260431,7.41322,44.2546,68.706,-14.6397,29.0743,-0.400352,26.9931,-88.8344,197.251,-20.46,-122.25,190.364,-22.15,66.7924,1.14816,-39.7904,-33.0969,21.9931,59.873,-20.8303,27.5085,-2.88447
11.986,25.7668,-39.6341,212.947,12.3565,-67.1685,8.26335,-21.5232,23.6998,28.1694,1.92814,-12.1087,-16.4457,4.01049,-6.27828,3.62136,13.9198,26.5093,-28.8631,193.481,15.6874,-57.9217,13.2855,-13.9581,23.6336,24.9603,3.99924,-11.8854,-14.5023,5.60633,-5.38553,2.69887,4.68556,16.2818,-41.1606,171.112,5.42936,-68.3581,5.37692,-23.6588,18.6141,22.4981,1.07165,-14.1469,-17.3121,5.20453,-8.95919,2.93052,13.7715,30.4826,-27.8352,204.493,20.8946,-58.6607,18.5517,-16.639,31.3602,29.0102,6.61634,-10.8716,-15.2606,6.42334,-5.8172,4.57196,6.27569,21.4871,-41.7104,181.615,11.8487,-68.6927,9.58054,-23.0427,20.6109,24.9073,1.95042,-13.9858,-18.9588,7.19521,-9.30529,3.83185,12.4177,32.229,-32.6071,192.442,24.9204,-62.6409,20.1246,-18.0878,26.1365,29.8923,4.58136,-12.9662,-18.5804,7.07142,-11.0502,3.53985,9.55691,28.8049,-33.9427,183.847,23.0241,-62.9403,17.0085,-19.1994,26.1222,27.4677,5.56028,-13.2369,-19.4851,7.10402,-10.5914,3.42908,7.4784,23.0748,-36.4875,189.229,13.8286,-63.0212,11.4229,-21.2757,25.9449,27.857,4.42708,-12.8105,-17.5649,6.1606,-7.76918,3.02383,93.5215,142.238,108.717,2389.56,158.102,56.6499,124.237,73.6622,112.017,96.4121,52.4881,17.7384,1.22549,18.7626,-0.449153,8.70136,18.213,36.1689,-20.2612,292.017,27.8511,-62.7306,24.4481,-13.8476,57.4582,61.5812,12.6481,-9.70908,-16.4316,11.9516,-3.85397,7.3268
-5.23441,187.216,-131.112,12.5517,463.791,-497.31,73.0257,-95.3062,89.1524,144.372,65.2892,-53.7175,-112.609,42.1652,-50.51,0.846264,-1.1537,170.984,-112.669,17.232,422.19,-444.865,70.3803,-82.2231,83.9546,129.487,59.1664,-48.5127,-100.669,39.3227,-45.6335,0.610772,-8.29147,155.03,-120.491,6.00924,413.716,-457.304,63.1556,-91.906,79.3753,134.359,57.195,-50.7814,-109.577,39.913,-51.2802,0.614493,-0.995496,182.196,-116.913,21.1897,461.855,-476.304,79.1386,-85.7172,91.8854,146.755,67.4787,-51.0952,-115.79,45.6422,-51.5705,0.780867,-6.3312,166.759,-123.398,11.7729,454.214,-491.607,73.2195,-97.5063,89.1926,147.161,63.8433,-56.9911,-119.327,45.4439,-57.1136,0.940526,-0.134554,178.85,-115.87,24.464,488.237,-509.256,86.4926,-98.5125,102.421,161.991,75.4532,-60.5148,-133.885,51.6354,-64.9615,0.0298056,-1.99533,170.763,-114.696,20.9176,481.469,-505.804,82.8457,-97.8018,99.3525,159.236,73.0413,-61.1106,-133.638,53.3929,-65.695,0.221037,-4.25483,159.587,-114.394,15.2142,442.518,-475.013,73.5252,-92.192,90.0526,146.494,64.8036,-54.9482,-121.289,45.5287,-57.4024,0.915049,69.9122,281.484,6.44233,158.102,2222.34,-387.189,180.054,-7.16652,171.425,212.145,120.472,-26.1469,-105.662,59.7266,-48.1895,2.50493,0.568573,194.558,-122.628,26.8605,509.932,-533.069,92.3666,-91.0307,115.111,174.369,88.9601,-54.4641,-129.245,53.5616,-61.4148,3.15884
1.41716,-256.099,171.955,-70.4956,-500.508,730.638,-147.049,132.562,-107.547,-185.16,-73.5348,66.0399,145.995,-56.738,64.1977,-2.22751,4.25396,-224.59,160.962,-59.0565,-448.289,666.137,-129.181,124.103,-94.2351,-164.381,-64.637,60.1849,132.886,-49.5606,58.2908,-2.08554,-3.00925,-224.29,145.93,-68.4838,-457.013,664.159,-139.932,117.769,-101.257,-176.869,-69.9144,60.8953,141.306,-55.441,62.7675,-2.49953,4.25759,-233.525,173.718,-60.31,-482.35,722.828,-138.634,137.472,-100.681,-180.967,-69.4738,67.5762,152.371,-56.5986,68.2098,-1.92894,-1.28657,-232.127,158.692,-68.5022,-490.735,722.934,-148.689,131.642,-112.47,-191.155,-75.4678,67.9294,157.907,-61.7621,70.986,-2.80209,3.63706,-227.317,172.218,-60.6213,-504.92,775.296,-151.321,146.667,-115.757,-205.17,-79.7451,77.9054,175.985,-69.5093,82.3822,-2.82308,1.74742,-222.278,166.424,-61.0697,-501.981,764.115,-149.963,145.945,-115.314,-202.066,-78.9101,77.3434,174.088,-69.4354,82.8244,-3.03945,0.0738485,-215.625,152.928,-61.9817,-474.238,705.23,-142.768,131.316,-105.588,-184.872,-72.8918,68.7248,159.659,-62.1417,73.651,-3.04098,64.1371,-146.054,279.906,56.6499,-387.189,2342.58,-62.3135,218.32,-37.8514,-138.487,-34.1095,99.7299,182.485,-51.2578,83.8632,1.05,7.0415,-245.757,187.532,-61.7514,-526.965,812.512,-152.781,160.072,-95.2162,-190.445,-79.6314,79.9945,178.598,-63.6722,83.5394,-2.75372
-3.12978,33.6222,-34.5349,9.82029,74.0328,-147.628,130.135,-42.9082,28.7701,40.2082,10.8099,-5.64951,-20.6489,12.4316,-7.25868,-0.748436,-0.113118,33.6696,-25.8225,13.2978,69.4793,-130.697,123.394,-34.9787,28.7751,36.9321,10.0301,-5.62337,-16.9551,13.8059,-6.28908,-0.36371,-6.205,24.1794,-34.8048,4.06522,61.8543,-140.432,118.586,-43.9213,24.1507,36.4116,8.24848,-6.8243,-19.3321,11.8033,-8.88864,-0.587604,-0.380859,37.5046,-25.3277,16.5513,77.7096,-137.98,135.803,-33.6064,32.5277,41.9124,13.0401,-4.01877,-20.4864,14.1045,-6.80281,-0.479509,-4.6871,28.1485,-33.9206,8.2437,72.3222,-148.655,131.453,-45.967,25.5573,40.4004,10.54,-7.32923,-19.6873,14.2078,-9.5066,-0.636248,-0.4845,35.6285,-26.7765,18.4706,82.591,-148.943,146.604,-46.0304,33.1967,45.9602,14.3442,-4.67745,-22.9109,14.9281,-10.216,0.30227,-1.85779,32.1414,-27.5606,15.5873,81.8738,-148.459,141.709,-45.2193,30.7703,45.1472,14.6348,-5.51194,-23.8878,16.1971,-10.0544,0.241186,-3.24488,28.7026,-30.0752,11.1506,71.5373,-142.393,129.341,-41.1006,30.1301,42.2308,11.9478,-5.6921,-20.5828,13.5511,-9.05731,-0.442013,52.5914,113.652,71.2086,124.237,180.054,-62.3135,1693.13,35.9577,99.998,93.1897,52.0108,20.5202,-4.38234,25.959,1.37677,2.14267,3.18071,41.6687,-23.5331,22.3993,88.9581,-152.353,158.08,-27.5225,60.0156,57.5761,15.3402,-4.22954,-19.3881,19.8844,-7.97244,-1.98342
-0.278871,-60.3143,49.1294,-21.2244,-95.7612,136.824,-41.3708,158.426,-34.5649,-48.7579,-26.2651,18.9394,36.5271,-8.02678,18.9126,-10.7355,1.74578,-49.289,50.4296,-16.5789,-87.5866,128.341,-30.0173,147.468,-27.385,-40.965,-25.208,16.1785,37.3149,-1.28193,17.6936,-8.02515,-4.51198,-56.7473,37.5442,-24.5975,-93.0886,121.649,-39.4001,137.536,-34.9407,-44.8834,-27.0575,15.6194,39.6531,-8.99638,16.6623,-9.39154,0.323411,-49.4105,54.6276,-15.716,-92.7104,142.059,-34.8444,173.807,-31.5993,-45.7504,-24.8971,21.1937,38.9595,-7.61603,21.1746,-10.7563,-3.49808,-57.8037,41.9476,-23.4617,-95.5034,132.484,-42.9902,152.285,-43.8102,-48.2021,-26.1469,17.1378,47.9946,-8.47287,19.1574,-11.2164,-1.11792,-53.0299,48.7297,-14.8163,-97.2151,147.377,-40.9534,162.548,-38.4111,-50.6036,-26.9497,25.7823,48.121,-12.8297,24.2649,-7.88855,-2.48674,-54.3914,46.6459,-17.5541,-96.1745,146.067,-45.0494,163.973,-43.5516,-48.5275,-24.4245,23.5877,45.1693,-10.0404,24.7799,-8.30971,-2.55017,-51.2419,41.4987,-19.1652,-92.1343,130.885,-42.2766,157.721,-33.3847,-43.7427,-24.494,19.909,45.2509,-10.1315,19.6498,-9.99925,46.2082,13.1905,135.957,73.6622,-7.16652,218.32,35.9577,1794.26,32.3537,-10.1517,2.76562,42.944,60.0773,0.836394,33.0983,-11.1137,8.41871,-48.1659,66.7249,-8.70731,-95.034,165.199,-27.2469,221.215,15.2045,-51.1298,-40.8006,19.5809,54.5712,-1.62162,22.8068,-21.3025
8.40761,59.4307,-27.0799,27.5536,96.4688,-105.218,28.8906,-33.4291,161.605,49.0461,15.6085,-7.4629,-22.2253,17.9492,0.147167,0.963736,7.78748,54.4284,-18.237,27.1498,84.9567,-97.2585,35.7221,-23.6799,145.242,42.3585,15.1539,-12.1653,-17.6003,24.0552,1.14797,1.24048,0.53147,44.182,-28.9166,16.6528,80.3852,-103.465,29.3328,-38.7838,143.745,40.8352,18.5868,-15.2875,-19.9195,22.319,-7.13272,1.06042,4.63135,58.3766,-18.4361,29.1937,93.5831,-100.67,39.0087,-27.2518,169.047,42.0922,19.2704,-9.36347,-20.8811,19.1191,-0.501641,3.15968,-0.478989,47.6299,-31.9122,20.1518,89.4972,-110.357,28.7558,-42.8524,149.787,41.824,21.4135,-12.5619,-23.1201,28.6382,-7.05963,1.33753,0.256301,52.0545,-29.6596,26.0735,100.174,-115.242,35.6348,-49.5038,161.206,45.4183,17.2413,-8.25919,-23.2193,24.1735,-9.57953,5.63621,-1.80126,47.1515,-30.2612,23.8677,97.221,-113.073,30.3509,-48.1908,159.83,41.7596,25.7902,-9.32844,-26.5546,24.4846,-6.67368,4.89083,0.154518,46.5903,-28.3892,23.7001,86.9118,-104.098,27.2085,-38.1303,163.01,47.8582,24.4092,-10.8187,-21.2594,24.1221,-5.33152,0.707099,47.2195,113.534,49.3424,112.017,171.425,-37.8514,99.998,32.3537,2500.7,100.44,41.9915,9.83633,-7.91916,36.5659,4.87401,10.4932,20.1041,72.0499,-6.72982,50.5854,115.257,-103.805,59.2206,-3.46242,269.4,106.467,5.09163,-17.5843,-20.5339,40.0971,3.02977,-2.99499
3.60835,89.2293,-55.577,30.5454,152.69,-184.944,41.4258,-43.7343,47.4073,202.119,22.6054,-7.17836,-39.123,23.9464,-5.50481,20.542,3.09498,77.1634,-47.5271,30.1041,140.501,-173.762,39.5805,-33.9162,40.1901,172.12,24.0706,-11.8314,-38.2558,22.7185,-5.04735,15.6688,-2.15851,70.2578,-51.4626,21.9586,134.469,-179.349,38.774,-40.2627,42.4305,178.307,25.1663,-12.287,-43.6464,28.8929,-11.8852,17.8018,1.07561,81.326,-48.7656,32.4068,152.475,-184.155,48.6295,-55.3025,56.1185,189.38,27.0796,-10.9495,-40.4039,27.9331,-7.24114,22.827,-3.61928,74.6323,-56.963,24.618,145.847,-190.435,40.8905,-45.7462,40.6159,189.016,22.1601,-11.4068,-53.1618,33.8102,-12.3871,21.3978,-2.35606,78.4878,-55.9553,26.3363,160.715,-201.597,48.2358,-47.4779,35.1735,198.314,20.1559,-15.4399,-51.2404,34.4056,-19.1075,19.3559,-3.96463,74.0271,-56.2882,25.9076,156.552,-198.965,46.4561,-50.5685,41.2532,191.257,23.2444,-13.7781,-51.3241,32.6802,-16.9438,19.379,-2.46434,69.8443,-52.7653,27.6793,141.355,-181.619,40.615,-50.6888,47.1387,192.07,25.9212,-11.463,-47.7095,31.4637,-8.70761,18.4558,31.4637,123.898,-0.260431,96.4121,212.145,-138.487,93.1897,-10.1517,100.44,2623.54,55.2296,8.97181,-33.1473,44.7847,-5.41781,35.6073,11.8055,95.4884,-44.0151,50.5864,180.052,-200.3,60.3316,-60.558,97.9378,318.448,49.4717,-2.35095,-48.8662,42.6857,2.48914,36.877
-14.5598,36.5736,-34.594,4.28546,66.6696,-75.6944,15.6329,-25.9614,18.4401,23.4308,111.615,-4.58841,-10.526,18.2449,-5.80051,14.7079,-11.7622,31.9888,-31.9293,5.02384,63.5859,-65.3215,8.30824,-23.5078,18.851,16.6231,99.0912,-3.50392,-11.443,12.2624,-6.69841,11.0497,-13.464,27.2095,-33.1963,2.83951,57.8454,-71.9759,6.67325,-23.0867,19.038,19.2258,96.4591,1.60954,-14.5736,13.333,-4.01163,12.8511,-11.5293,34.8756,-32.7717,7.17367,68.8548,-69.5064,12.2072,-26.8062,13.8421,26.304,109.799,-2.70383,-14.3083,23.9572,-4.4063,13.4705,-12.8426,28.8587,-34.5267,2.60187,64.9411,-76.6644,10.8372,-25.2473,20.7913,20.546,100.512,-6.1268,-13.4535,12.1275,-4.33908,15.2995,-10.2842,32.7065,-32.1457,5.7986,68.0145,-74.0969,12.6179,-22.7364,22.6092,14.5374,119.276,-11.8798,-20.0381,18.8201,-5.73428,8.93941,-10.4171,29.9849,-32.0647,3.98233,68.1746,-76.5933,13.1736,-22.9466,21.8195,18.1963,108.794,-11.1415,-17.8392,21.7351,-8.07382,10.1297,-11.0834,27.7696,-32.8263,5.10695,61.8072,-73.122,12.8513,-26.0954,14.3571,20.4049,101.045,-4.19692,-15.6762,15.2287,-2.1112,14.4134,7.64749,65.5795,7.41322,52.4881,120.472,-34.1095,52.0108,2.76562,41.9915,55.2296,1451.36,15.4572,-1.50448,28.0309,3.69619,16.5744,-11.3226,39.2724,-31.7543,11.301,83.4234,-73.9878,13.9862,-35.441,-1.01179,44.9853,177.189,21.0753,-7.37347,18.4058,-0.42904,31.6606
-6.47176,-38.3864,18.8535,-12.958,-58.5582,70.686,-4.48624,19.396,-9.36281,-10.0674,-4.73563,48.4677,18.7257,-1.08479,12.6204,5.43912,-5.05672,-34.0183,17.5655,-10.9792,-51.2965,65.2524,-5.45681,18.2693,-7.1676,-10.5614,-4.69547,44.2876,16.5788,-1.94613,10.9032,4.12904,-6.56374,-35.3326,14.7029,-12.7648,-54.6744,62.306,-7.3513,17.2407,-8.08094,-10.952,-7.65103,47.9268,16.7113,-2.81493,12.8646,4.76199,-5.11831,-34.8645,19.3578,-10.5955,-55.5274,71.5296,-4.81443,20.3078,-10.3575,-8.78219,-4.72651,49.3443,18.1025,1.11714,13.9601,5.02258,-6.18004,-36.8084,16.0638,-13.5952,-57.5417,68.1659,-6.71749,19.035,-10.023,-12.0348,-10.3705,49.6476,19.8959,-4.13617,14.5948,5.64288,-4.92132,-35.3741,18.4286,-11.8126,-60.1031,75.8102,-6.02947,22.0686,-9.94197,-16.1262,-7.48016,53.457,19.7658,-3.04361,16.6222,3.52288,-5.12892,-35.3588,17.4722,-12.5973,-59.3401,74.0003,-6.16026,21.9342,-10.4649,-14.1838,-11.116,53.5202,20.1812,-1.68044,15.9254,3.95288,-5.31596,-34.0513,15.3542,-11.4669,-56.2402,67.1725,-5.706,18.8699,-10.8344,-11.0828,-9.30943,50.4694,19.0795,-3.14224,15.984,5.34747,6.74738,-15.9855,44.2546,17.7384,-26.1469,99.7299,20.5202,42.944,9.83633,8.97181,15.4572,901.918,28.4522,4.27177,21.0347,7.17454,-3.77763,-35.4333,23.0958,-8.81028,-56.5025,82.4084,-3.72953,23.8874,-10.9965,-0.693842,13.3478,67.0725,25.6489,-1.31208,18.8882,11.4538
-4.3098,-76.2182,54.9401,-18.0171,-124.805,162.447,-20.7685,42.1968,-23.0552,-45.0352,-13.049,19.1537,62.6098,-15.3017,21.1723,2.91091,-3.60288,-67.891,50.4082,-15.9551,-111.902,146.719,-18.7181,39.2454,-20.2697,-41.2617,-11.8064,16.8056,56.5644,-13.5886,18.9684,2.22351,-4.78497,-67.1308,46.971,-17.3573,-114.145,145.755,-20.3693,37.936,-21.2132,-43.8042,-13.2589,18.1989,60.0633,-15.3355,20.5171,2.5305,-4.0257,-70.7534,53.9547,-16.4751,-121.414,159.464,-19.8742,42.4794,-22.4358,-44.8717,-12.6227,19.2079,64.2805,-14.4951,22.4439,2.92883,-4.83946,-70.4233,49.6596,-18.6383,-122.551,158.139,-22.1525,41.3524,-25.3869,-48.0796,-15.6329,18.9155,67.1547,-17.5061,23.1758,2.98924,-4.38769,-70.4878,51.8117,-18.1875,-128.512,169.079,-22.7882,44.66,-27.2065,-54.0771,-16.0181,20.6754,73.6798,-19.609,26.4014,2.32789,-4.6068,-69.1459,50.0862,-18.4491,-127.392,167.501,-22.9999,44.3413,-27.0735,-52.4953,-16.7805,20.678,73.2067,-19.0107,26.4807,2.4702,-4.28396,-65.8734,47.1965,-16.7002,-119.133,154.495,-21.4258,40.8465,-23.6472,-46.0276,-14.6013,19.5071,67.5512,-17.4116,24.5199,2.74005,3.25854,-59.3917,68.706,1.22549,-105.662,182.485,-4.38234,60.0773,-7.91916,-33.1473,-1.50448,28.4522,814.747,-12.5158,28.569,5.16209,-1.60929,-73.1075,60.2333,-14.4038,-129.351,180.696,-19.8102,51.1755,-16.3363,-38.8916,-6.82536,26.5754,77.125,-16.4435,28.6836,5.63366
-5.95973,27.7719,-24.6357,7.42108,47.4625,-61.4615,14.4784,-9.50029,23.4098,32.2706,18.1496,-1.07309,-14.8292,27.7113,-6.99016,4.21007,-5.29105,24.5822,-21.7355,6.7844,42.7746,-55.7473,13.34,-7.68927,21.1773,27.5972,16.2598,-2.02516,-13.4044,25.6889,-6.41248,3.42138,-5.89601,22.1412,-22.7266,5.43149,41.5788,-57.5233,12.6126,-9.74462,21.4158,28.7497,16.5066,-1.44131,-14.9811,27.3323,-8.05665,3.87003,-5.82591,26.1094,-22.8876,7.54097,46.2537,-59.4071,14.9086,-9.36378,23.6457,30.8555,18.2488,-1.34868,-15.8255,29.3621,-7.3596,4.42358,-6.11457,23.1774,-24.5725,5.59732,45.3328,-62.0481,13.3861,-10.994,21.5774,30.6693,17.0575,-2.26772,-16.5241,30.9166,-8.85814,4.56263,-5.84057,23.9202,-24.9813,6.25995,47.8686,-65.0083,14.6782,-12.2314,22.7025,31.5288,18.8944,-2.73312,-18.7479,33.9739,-10.8153,4.34229,-5.8095,22.4264,-24.5719,5.78635,47.219,-64.8372,14.0051,-12.0303,22.5653,31.2902,18.5262,-2.71187,-18.808,34.6217,-10.6456,4.46062,-5.42808,21.9355,-23.2055,6.3731,43.5034,-59.7193,13.1735,-10.612,22.7376,31.2989,17.6587,-1.70406,-16.6357,30.5817,-8.35623,4.28927,-1.43425,32.0446,-14.6397,18.7626,59.7266,-51.2578,25.959,0.836394,36.5659,44.7847,28.0309,4.27177,-12.5158,716.588,-5.44219,6.86147,-2.96814,29.7532,-21.5491,12.0473,54.5218,-64.3542,19.4319,-6.85718,37.139,48.9135,27.1463,1.62551,-16.1309,36.1002,-7.21057,7.06854
-0.328574,-35.1097,23.4927,-8.75234,-57.4144,73.7131,-7.46258,22.3978,-5.36367,-13.6986,-3.82672,14.7611,21.9929,-7.99702,26.4733,0.00530885,-0.256929,-31.2964,21.6717,-8.04761,-51.7161,66.5033,-6.69223,20.977,-4.54411,-13.0442,-3.65483,12.6923,20.0557,-6.7866,23.8241,-0.289641,-1.0868,-31.3987,19.6571,-8.71344,-53.0311,65.7611,-7.76379,19.5757,-4.86469,-14.0671,-4.26613,13.8448,21.0127,-8.0787,25.8511,-0.335689,-0.583065,-32.529,23.1726,-8.12931,-56.389,72.6236,-7.25456,22.9683,-5.26774,-14.0936,-3.75478,14.7059,22.2267,-7.3593,27.8878,-0.170961,-1.13854,-33.2498,20.4875,-9.76535,-56.9091,71.2198,-8.83381,21.1968,-7.43502,-15.5933,-5.49063,14.4251,23.7475,-9.22967,29.2025,-0.440838,-1.09647,-33.3874,21.2015,-9.61547,-60.1626,76.174,-9.1329,22.2459,-7.94903,-18.5749,-5.48913,15.8756,25.4579,-10.6157,33.3774,-1.08873,-1.23347,-33.0542,20.4546,-9.84186,-59.6336,75.3252,-9.4581,22.3197,-8.21452,-17.6337,-5.9664,15.7749,25.1714,-10.0893,33.5412,-1.10827,-0.912157,-31.0216,19.4767,-8.47317,-55.5961,69.6994,-8.60196,21.2952,-5.98663,-14.3144,-4.8329,14.934,23.6335,-9.25897,30.4144,-0.603473,1.77366,-28.6668,29.0743,-0.449153,-48.1895,83.8632,1.37677,33.0983,4.87401,-5.41781,3.69619,21.0347,28.569,-5.44219,636.448,1.2314,1.89266,-32.8916,27.2949,-5.88001,-58.496,83.1662,-5.65412,29.7683,3.36947,-6.51559,0.689534,19.8758,28.2074,-7.74511,34.7407,0.814176
0.326686,1.69171,-0.415295,4.61926,-0.132477,0.566318,-0.0896223,-6.28684,5.96268,23.4202,9.64372,4.68858,4.5436,1.59951,2.5482,13.7839,-0.132428,-0.467053,-0.720001,4.55896,1.8298,-3.45123,-1.33507,-4.36534,3.56002,17.6113,10.6473,2.61282,1.77871,0.110317,2.09961,10.8899,-0.659652,0.288923,0.0215183,3.41793,0.250442,-3.5323,0.302216,-3.36369,5.97472,17.4417,11.1522,3.02278,0.915788,3.87157,0.743423,12.425,-0.424975,-0.869879,-0.237983,4.65931,1.34901,-3.14221,1.37458,-15.41,8.91756,19.1843,11.1468,2.68457,4.36903,2.86139,1.75842,14.8681,-1.34428,0.254762,-1.28111,3.33835,-0.639803,-2.35811,-0.108761,-4.68944,5.57291,17.4537,9.09996,4.08789,-1.84558,4.30872,1.08113,14.8426,-1.27328,0.115986,-1.46542,1.55735,1.51024,-4.03055,0.845552,-3.67478,0.557864,16.6016,8.20407,1.52837,2.38002,4.5852,-1.19247,13.549,-1.56691,0.0710135,-2.05856,2.22289,0.379946,-3.30872,1.53784,-6.01782,4.50442,14.6943,8.56422,2.7785,3.00576,3.10764,-0.474428,13.8066,-1.04468,-0.671886,-1.15796,4.09135,-0.672754,-1.32747,0.248049,-9.23817,5.62771,18.3538,10.243,3.28405,1.30421,3.97468,2.68706,13.3999,-0.0512618,0.960406,-0.400352,8.70136,2.50493,1.05,2.14267,-11.1137,10.4932,35.6073,16.5744,7.17454,5.16209,6.86147,1.2314,556.808,1.36981,1.37627,0.468249,8.98773,4.73429,-3.00256,0.295752,-23.9605,9.10477,56.3733,23.8456,8.95296,1.75841,4.98326,7.33186,24.2051
114.264,-2.96984,20.4398,9.2678,-4.22699,2.52952,-3.68966,-0.0363105,6.19611,2.53059,-12.6158,-4.68579,-3.97652,-6.30431,1.74729,-1.16951,100.972,-3.25808,20.4691,8.51713,-6.07609,0.598045,-0.314033,2.18135,4.98147,0.302481,-10.9232,-6.4113,-3.02518,-2.78835,1.76848,-1.26736,88.2282,-7.55734,12.5904,1.04263,-10.4754,-5.16619,-5.77121,-6.23868,1.43685,-1.50118,-12.792,-7.96115,-4.21263,-4.91731,-1.50514,-1.60218,102.021,-0.846328,23.8216,10.7172,-3.43033,3.74303,1.74764,2.28082,9.96198,0.238617,-10.3262,-4.75482,-2.97129,-5.08946,2.26895,-0.44379,89.2353,-5.81431,13.8321,3.78079,-9.2401,-3.87363,-6.12887,-6.45127,-2.00469,-3.31664,-13.7937,-7.69215,-4.40319,-4.14146,-1.15862,-1.58609,90.4692,3.10293,23.3749,14.4334,1.00934,4.4486,2.02123,-2.2888,2.13419,-1.11845,-13.5403,-4.67931,-3.21247,-6.47318,-1.02786,-1.14229,85.6406,4.14411,25.0445,16.9176,4.08367,7.24902,1.99436,0.172899,3.83937,-0.924529,-9.49395,-4.41724,-4.12882,-5.7192,0.0468586,-1.35089,83.9682,0.370339,19.3595,12.196,-2.73542,3.04188,-1.20289,-0.914826,8.01844,2.63278,-9.37583,-4.99287,-2.57769,-5.10984,0.986571,-1.95802,101.914,4.19202,26.9931,18.213,0.568573,7.0415,3.18071,8.41871,20.1041,11.8055,-11.3226,-3.77763,-1.60929,-2.96814,1.89266,1.36981,2390.6,75.6365,115.317,109.48,82.5404,77.4316,67.8866,60.3758,83.7384,58.4472,10.5228,8.34099,6.0022,3.7153,6.81927,-1.78944
-0.702415,253.895,-102.232,26.0202,185.577,-249.761,32.4879,-57.0784,56.7609,82.8249,32.6911,-35.2576,-68.3704,23.4954,-29.5134,0.247639,-0.711897,226.729,-90.1668,24.3392,165.481,-224.66,32.1476,-49.6579,51.7836,72.6204,29.0754,-33.7453,-60.6896,23.8681,-26.5922,0.150799,-7.11366,208.994,-99.1739,13.0047,157.338,-235.779,23.7368,-61.1141,46.7439,73.6002,26.8165,-36.1359,-66.7473,22.6249,-32.1603,-0.0291967,-0.405569,241.738,-92.4094,29.5164,183.901,-238.345,37.7027,-50.2895,59.2704,82.2207,34.542,-34.0602,-70.0229,26.1068,-30.0195,0.647841,-5.35089,223.159,-102.25,18.1712,174.643,-252.356,28.1127,-65.0571,49.429,79.8145,30.172,-39.8943,-72.4286,26.5309,-35.5199,0.181348,2.45114,239.244,-90.3901,35.5428,198.543,-252.643,42.3232,-61.7443,62.1043,90.8673,38.4401,-39.1422,-80.1655,29.2414,-39.8544,0.56391,2.99113,232.923,-84.9513,38.019,200.881,-248.15,42.7416,-57.3543,62.5453,91.0846,40.5459,-38.8532,-80.2349,31.1283,-39.4259,0.585871,-0.0576475,217.924,-87.7264,29.1764,178.099,-235.882,34.9617,-55.1013,58.8781,85.057,34.9291,-35.8734,-72.1528,26.4611,-34.2515,0.238085,5.08875,244.515,-88.8344,36.1689,194.558,-245.757,41.6687,-48.1659,72.0499,95.4884,39.2724,-35.4333,-73.1075,29.7532,-32.8916,1.37627,75.6365,2413.81,23.0273,163.631,321.066,-163.17,136.798,25.5253,155.76,158.285,80.6379,-15.1816,-63.6655,41.5509,-30.1269,1.32654
25.893,-104.599,192.571,-36.8341,-132.159,175.908,-33.3313,50.5302,-24.1388,-53.2719,-34.4921,18.6927,50.1151,-23.3232,22.6153,-1.58366,23.0615,-92.6951,177.376,-33.4238,-120.03,158.313,-26.2191,49.3202,-20.9127,-49.0667,-30.6584,14.7915,46.5126,-17.6521,20.6563,-1.645,11.9864,-100.908,156.896,-48.6103,-132.402,146.984,-38.1359,36.1495,-28.9914,-56.7309,-35.814,13.2949,47.7238,-22.5975,18.8456,-2.13943,24.0035,-92.6321,192.966,-31.3242,-124.909,177.284,-24.7173,57.1045,-18.0585,-52.8287,-30.7062,19.788,53.115,-21.5009,24.669,-0.94733,14.4972,-101.807,169.571,-48.6704,-137.093,163.757,-39.1386,41.9985,-35.5107,-61.5772,-38.303,15.5105,54.4229,-24.0381,22.0012,-2.27893,23.5615,-87.1887,192.418,-31.0353,-125.054,191.093,-25.3731,55.5473,-27.5469,-61.4515,-36.1174,23.3868,61.9709,-27.958,26.3887,-1.82465,22.7091,-83.1813,190.696,-27.1901,-119.208,193.761,-24.0132,58.9852,-25.4162,-58.6013,-32.253,23.7737,60.8183,-26.4861,27.528,-2.02509,19.3431,-85.311,172.526,-29.3309,-121.495,171.322,-29.0193,51.4388,-20.6295,-51.501,-31.3427,19.9586,56.8256,-24.3032,25.2427,-2.45026,29.1605,-88.1023,197.251,-20.2612,-122.628,187.532,-23.5331,66.7249,-6.72982,-44.0151,-31.7543,23.0958,60.2333,-21.5491,27.2949,0.468249,115.317,23.0273,2675.68,139.879,11.2512,325.661,90.8606,168.023,95.1636,28.1475,13.0746,53.7654,83.0076,-9.43709,38.9806,-0.66665
16.2107,30.0521,-35.0829,256.788,15.1294,-69.8045,10.8652,-19.0556,31.5102,34.4984,4.03878,-11.2535,-16.129,5.36359,-5.10202,4.53398,14.3139,26.5406,-28.5004,225.869,13.5353,-64.3869,13.581,-13.345,28.7644,28.4931,4.76946,-12.5731,-14.3521,7.51459,-4.45701,3.35315,2.63837,12.7977,-45.91,195.884,-0.435758,-78.5925,1.82348,-27.3772,21.3517,24.4406,0.332097,-15.4695,-18.0266,6.17456,-9.22961,3.54296,15.4349,32.9606,-25.1455,239.634,20.9535,-62.9135,20.4441,-14.7844,38.4284,33.6013,8.39954,-10.5501,-15.2658,8.32236,-4.60623,5.60523,5.12461,18.67,-47.2778,204.748,6.12002,-79.1062,5.50655,-27.3522,21.7091,26.4844,0.620125,-15.8441,-19.6227,8.39898,-9.55545,4.53142,15.439,36.6183,-29.872,222.512,28.7084,-64.5777,24.0476,-16.4972,33.1093,35.1688,6.83943,-12.053,-18.1401,8.79249,-10.5806,4.50591,14.6415,36.8634,-26.0493,218.376,32.9513,-59.6263,25.5198,-12.9856,36.604,35.5947,10.6202,-10.8982,-18.3437,9.92975,-9.37355,4.55781,11.3879,28.4029,-31.9804,227.936,18.6397,-63.6279,16.0349,-17.5896,35.3032,35.2405,7.84665,-11.4364,-16.4509,8.14629,-6.46191,3.89108,19.9658,37.1506,-20.46,292.017,26.8605,-61.7514,22.3993,-8.70731,50.5854,50.5864,11.301,-8.81028,-14.4038,12.0473,-5.88001,8.98773,109.48,163.631,139.879,2870.04,183.916,67.5845,150.797,91.5292,161.406,139.625,68.8769,24.7233,4.75382,27.2563,7.12853,10.7975
-2.47633,201.008,-137.797,15.2382,493.503,-527.47,77.6124,-101.072,99.58,161.173,70.5375,-56.1839,-118.598,45.0888,-51.8763,3.32066,-1.83916,179.4,-122.499,15.646,446.062,-475.925,72.3333,-89.0175,91.0934,142.126,63.4149,-52.2784,-106.708,42.2199,-46.9839,2.41686,-11.3856,159.919,-133.928,0.00536563,432.43,-493.743,62.273,-101.924,84.8338,145.554,60.2918,-55.5776,-117.013,43.0828,-54.227,2.56713,-0.126092,193.528,-124.346,22.3935,490.432,-507.804,83.5492,-93.7665,102.72,161.34,72.9512,-54.3783,-122.105,49.1438,-53.2564,3.56756,-8.47816,173.161,-137.143,6.2575,474.482,-527.336,72.0614,-108.775,94.0502,158.911,66.5813,-61.8866,-128.16,49.1981,-60.2943,3.27375,2.32352,192.716,-120.563,28.5536,520.378,-539.146,93.7533,-103.868,112.347,178.271,81.4431,-63.6678,-141.204,56.2231,-68.3809,2.36841,2.45793,187.861,-114.384,31.0756,520.672,-531.437,94.1907,-99.2575,113.5,177.479,81.9403,-62.6898,-140.117,58.4192,-68.2992,2.66544,-1.11954,173.186,-117.601,21.2323,472.114,-501.003,80.4989,-96.7679,102.48,163.557,72.0302,-57.233,-127.78,49.9264,-59.1173,3.10653,3.00211,195.263,-122.25,27.8511,509.932,-526.965,88.9581,-95.034,115.257,180.052,83.4234,-56.5025,-129.351,54.5218,-58.496,4.73429,82.5404,321.066,11.2512,183.916,2564.57,-441.62,211.161,-4.84507,216.238,266.622,148.59,-24.3333,-116.693,71.4696,-52.3489,10.0984
4.45356,-272.635,187.25,-74.9057,-536.48,790.297,-157.705,145.756,-112.539,-198.763,-75.01,73.0307,158.01,-59.4414,69.3826,-2.88587,4.31935,-242.139,171.596,-66.5126,-486.865,718.535,-140.222,134.268,-99.6392,-178.049,-67.6427,65.878,143.982,-51.628,62.708,-2.66192,-5.51835,-245.001,151.746,-79.7343,-499.782,712.12,-154.911,124.267,-109.623,-192.306,-75.2614,66.7532,152.458,-59.5732,67.488,-3.22522,5.63413,-249.349,187.463,-65.3572,-522.131,781.773,-149.153,152.743,-107.29,-194.255,-71.595,74.9792,164.297,-58.5873,74.1612,-2.83798,-2.76604,-252.979,166.089,-79.5218,-532.846,771.793,-163.618,139.746,-122.673,-207.79,-81.3012,73.0641,171.654,-66.6086,76.322,-3.66876,6.45775,-241.337,188.416,-62.4055,-543.7,838.238,-160.41,160.562,-120.442,-220.828,-81.4722,86.1371,190.319,-73.9949,89.6803,-3.82798,6.03341,-233.12,186.216,-58.2943,-534.323,832.94,-156.665,163.489,-118.246,-214.086,-79.6468,86.4816,188.968,-72.2845,90.2793,-3.81418,3.40869,-227.676,168.562,-62.2766,-507.337,763.899,-150.956,146.641,-109.373,-196.544,-74.8638,76.9448,173.852,-65.8866,80.2356,-3.52464,8.75647,-246.23,190.364,-62.7306,-533.069,812.512,-152.353,165.199,-103.805,-200.3,-73.9878,82.4084,180.696,-64.3542,83.1662,-3.00256,77.4316,-163.17,325.661,67.5845,-441.62,2733.29,-66.7663,263.351,-22.1289,-148.658,-30.503,121.399,214.651,-54.469,100.28,-0.599966
2.03463,39.7327,-33.3388,13.8533,82.2655,-158.757,143.761,-40.7984,40.2888,49.159,10.6579,-5.39374,-21.3859,14.1094,-6.10084,-1.01462,1.88207,36.3311,-27.054,13.8533,73.7648,-143.73,135.105,-33.7748,37.6338,43.3541,9.05956,-6.92761,-17.3816,16.7568,-5.23926,-0.561746,-7.25832,22.8614,-41.1638,-0.479383,62.6748,-155.953,126.292,-48.0431,30.3733,41.4239,6.44871,-9.2369,-20.3809,13.6812,-9.46467,-0.918993,2.4379,42.4084,-24.3669,19.1403,84.7237,-149.407,149.898,-30.8972,44.5686,49.08,13.151,-4.24419,-21.0085,16.0668,-5.60805,-0.400244,-5.26192,27.8154,-40.0823,4.74956,73.701,-164.345,139.798,-50.1692,30.7294,45.4818,8.96196,-9.35454,-20.6827,16.9906,-9.98647,-0.988659,2.79717,41.7574,-25.223,23.4129,93.5153,-159.485,162.489,-46.1735,43.3664,54.4428,14.4321,-3.99983,-23.0104,17.2786,-10.2999,0.784201,2.37564,40.5356,-22.3433,24.9673,95.8973,-154.771,160.597,-41.6598,43.3842,55.2294,17.9689,-3.95506,-23.9383,19.3355,-9.29218,0.72713,0.634929,35.2669,-27.6453,17.3872,81.6865,-150.469,144.298,-38.6947,43.1571,52.1393,13.9951,-5.3317,-20.2354,16.2366,-8.46643,-0.731691,6.96472,44.2086,-22.15,24.4481,92.3666,-152.781,158.08,-27.2469,59.2206,60.3316,13.9862,-3.72953,-19.8102,19.4319,-5.65412,0.295752,67.8866,136.798,90.8606,150.797,211.161,-66.7663,1987.34,60.9561,158.286,129.276,57.1783,23.5752,-0.415063,37.0034,3.85152,0.0260781
2.86925,-60.2707,56.5235,-21.404,-98.3667,146.618,-38.2193,181.176,-26.8864,-57.6587,-29.8317,20.8169,38.7352,-5.98964,20.3429,-17.7792,2.55788,-50.2291,55.4508,-20.1624,-94.7595,137.393,-26.8815,166.773,-20.2671,-48.4944,-31.1405,17.0233,41.5198,3.25973,19.0266,-13.2668,-6.03933,-62.1429,37.0661,-31.3365,-102.467,127.13,-41.0927,150.965,-31.5607,-53.344,-34.056,16.255,44.1035,-8.84586,17.443,-15.4922,1.60297,-48.2076,61.2764,-17.5386,-98.5494,154.196,-32.6374,204.809,-26.2382,-53.4956,-29.6497,24.1321,41.1395,-5.53651,23.4685,-18.1734,-4.38826,-63.2172,42.1052,-30.2276,-104,138.155,-45.1827,167.562,-42.8477,-56.8302,-31.7357,16.9622,55.8511,-7.76556,20.21,-18.5411,1.12627,-53.1452,55.0273,-13.331,-101.934,160.468,-38.8202,180.12,-29.6586,-57.6797,-30.0849,30.0936,52.9725,-12.9702,27.3301,-13.3544,0.804648,-53.0779,56.2708,-13.3499,-96.1906,161.151,-41.4592,186.654,-36.3613,-52.1478,-25.7032,27.4524,49.3338,-7.81021,28.0046,-13.8409,0.388319,-49.6271,48.474,-17.6024,-93.8402,141.981,-39.3396,182.325,-24.7933,-48.302,-27.5788,22.8327,51.3117,-9.35707,20.7182,-16.2182,9.43487,-47.2536,66.7924,-13.8476,-91.0307,160.072,-27.5225,221.215,-3.46242,-60.558,-35.441,23.8874,51.1755,-6.85718,29.7683,-23.9605,60.3758,25.5253,168.023,91.5292,-4.84507,263.351,60.9561,2245.66,101.928,-25.6763,-15.0629,44.7709,79.0608,13.3197,31.6526,-32.2385
27.2228,76.2665,-13.5982,41.7078,111.507,-101.536,40.386,-14.0464,208.933,70.9475,7.31615,-7.11871,-21.1963,21.2808,6.88386,-2.03196,21.8168,67.4404,-5.29279,37.2407,92.6366,-98.7836,51.2937,-3.57001,185.872,60.1497,7.26861,-16.4771,-14.7291,33.3477,7.92736,-0.859151,9.40112,51.6516,-23.7812,20.3253,85.9683,-108.046,40.3056,-29.2653,182.033,57.0901,13.1476,-22.036,-17.1772,29.0261,-5.99326,-1.57956,16.9167,73.4804,-3.72456,40.3977,103.405,-98.8108,55.4405,-4.55155,220.656,57.6361,12.6464,-10.9941,-18.3179,22.3233,5.94182,1.69965,7.31508,55.5993,-28.4984,24.6866,96.2073,-115.243,37.0447,-33.4716,184.176,57.2243,16.7361,-16.493,-20.6752,38.9471,-5.16609,-1.74922,9.13685,64.0925,-22.3007,36.3111,113.002,-117.998,49.2208,-41.7232,199.949,63.4803,7.39105,-7.24219,-18.8836,29.4387,-7.98386,6.38136,6.63073,59.1393,-20.7043,36.7327,112.589,-111.734,43.042,-36.8082,199.84,58.9422,24.7083,-8.51545,-24.6027,30.2947,-2.51878,4.98958,10.5196,59.7267,-18.6651,36.565,98.9487,-102.349,38.3985,-21.8748,212.329,70.0999,23.6846,-12.4081,-16.9017,31.2209,-1.99441,-2.53452,33.2813,80.4097,1.14816,57.4582,115.111,-95.2162,60.0156,15.2045,269.4,97.9378,-1.01179,-10.9965,-16.3363,37.139,3.36947,9.10477,83.7384,155.76,95.1636,161.406,216.238,-22.1289,158.286,101.928,3679.09,202.024,11.9867,-5.15198,-0.562035,67.2639,20.7062,-9.19865
18.0524,104.977,-47.2097,44.8928,167.931,-186.479,48.2508,-42.2491,73.4098,259.103,30.942,-1.65129,-34.7995,26.6337,3.12252,33.9014,13.526,86.7337,-40.7679,41.6089,153.474,-183.545,45.7432,-29.8796,59.7683,215.917,33.7973,-11.6378,-36.8146,26.1611,2.66251,25.617,4.37877,77.5326,-48.0408,28.3452,143.559,-191.435,44.5484,-40.4187,64.0025,221.854,36.2995,-12.4941,-43.8034,36.1452,-8.55424,29.1069,10.3725,91.7698,-40.2421,44.9439,166.49,-191.955,59.3821,-65.2287,87.9458,236.085,38.2397,-9.14628,-35.8533,32.6669,0.380764,38.0203,1.44043,82.2028,-56.2123,31.3557,154.818,-201.321,44.9843,-47.6638,58.8972,232.513,30.449,-9.12201,-57.3422,43.2234,-7.85346,35.0548,4.27131,89.2015,-52.0371,34.9335,177.117,-212.801,57.1834,-48.1062,48.6801,241.039,25.1597,-14.6031,-49.2048,41.7141,-17.6988,31.7791,2.14423,85.0995,-51.3758,37.7018,173.581,-206.495,56.5045,-52.1719,61.2488,231.379,32.7579,-11.2223,-49.4612,38.3636,-13.4115,31.6404,5.07491,79.9328,-47.1112,41.4094,154.224,-186.119,47.9258,-54.7242,73.675,241.484,38.3277,-8.74255,-46.5954,39.0016,-1.01411,29.8659,22.1014,100.761,-39.7904,61.5812,174.369,-190.445,57.5761,-51.1298,106.467,318.448,44.9853,-0.693842,-38.8916,48.9135,-6.51559,56.3733,58.4472,158.285,28.1475,139.625,266.622,-148.658,129.276,-25.6763,202.024,3943.96,97.3571,22.9799,-34.63,64.807,27.0387,63.418
-14.7637,42.6334,-35.1372,8.09106,75.1327,-80.4712,18.9171,-32.467,15.5088,35.2233,140.551,2.49466,-7.0351,22.4441,-5.14754,23.9696,-12.9276,34.7034,-35.3259,6.9427,71.6366,-70.369,5.91683,-30.6984,16.0193,23.3581,124.175,2.91347,-10.1909,12.8981,-7.16172,17.8008,-15.8735,28.3501,-37.1895,3.52829,62.3713,-80.5564,3.69469,-29.234,16.5547,27.2534,118.491,11.3362,-14.5932,14.9724,-2.4316,20.7514,-12.0097,38.7507,-35.2711,10.5447,77.8343,-74.0917,12.315,-36.8987,7.74439,38.6823,137.769,4.90355,-12.8163,31.369,-2.87555,22.0782,-15.0924,29.9413,-38.909,2.75364,70.514,-85.1279,9.58632,-32.1122,18.1086,28.9241,121.178,0.213598,-12.3751,12.2412,-2.41551,24.7859,-9.92857,37.4349,-32.7667,9.22074,75.8311,-77.7779,13.3426,-26.1457,19.8093,19.4234,147.63,-8.31437,-20.844,22.2808,-4.241,14.1078,-9.60678,35.4535,-31.0899,9.13018,78.8003,-79.7971,16.3851,-25.5216,20.6931,25.914,131.826,-6.44903,-16.9325,26.6543,-7.82276,16.0025,-10.7196,31.9172,-33.5347,10.4899,70.214,-77.4926,15.681,-32.5425,9.49862,29.9702,123.532,3.58665,-14.8512,17.4133,1.54839,23.129,-10.9592,40.5228,-33.0969,12.6481,88.9601,-79.6314,15.3402,-40.8006,5.09163,49.4717,177.189,13.3478,-6.82536,27.1463,0.689534,23.8456,10.5228,80.6379,13.0746,68.8769,148.59,-30.503,57.1783,-15.0629,11.9867,97.3571,2092.71,60.3222,8.95041,28.121,11.359,54.5486
-7.1984,-39.9141,21.3261,-12.5583,-61.3036,76.8906,-3.18936,18.9202,-13.9003,-7.71836,7.52622,57.1098,22.6274,0.804037,13.7109,9.74425,-6.24674,-36.7371,18.0203,-11.663,-53.809,71.0538,-7.59911,16.7422,-11.0639,-10.4278,5.35741,52.4259,19.2431,-2.0709,11.2157,7.23044,-8.48798,-39.0715,14.5398,-14.034,-59.2883,65.858,-10.193,16.2491,-12.2292,-9.98427,0.116558,58.3439,18.8508,-3.01333,14.851,8.42737,-5.88265,-37.0446,20.4316,-10.4945,-58.0461,78.2326,-5.89883,19.03,-17.5043,-5.35862,6.6599,58.6707,20.7695,4.86638,15.803,8.74749,-7.97421,-40.891,15.9214,-15.3811,-61.946,72.2148,-8.49236,17.9754,-14.4528,-10.9837,-3.62816,58.054,23.5214,-5.49393,16.8898,10.0465,-4.9691,-37.1032,20.9165,-11.1662,-63.8488,83.8424,-6.73504,23.2478,-13.7015,-17.3819,3.95693,61.0094,21.6454,-2.35581,19.1885,5.43296,-4.85583,-36.5224,20.9704,-10.9769,-61.0286,82.1164,-5.36403,24.0639,-13.825,-13.212,-3.19775,61.6161,23.052,0.238722,17.569,6.30931,-5.35151,-35.6487,17.519,-9.87434,-58.5251,73.4778,-4.83117,18.854,-16.5945,-9.35968,-1.49921,59.9646,21.9763,-3.08063,19.1571,9.50053,-4.77363,-36.0981,21.9931,-9.70908,-54.4641,79.9945,-4.22954,19.5809,-17.5843,-2.35095,21.0753,67.0725,26.5754,1.62551,19.8758,8.95296,8.34099,-15.1816,53.7654,24.7233,-24.3333,121.399,23.5752,44.7709,-5.15198,22.9799,60.3222,1150.36,39.4992,4.03566,27.3016,23.3801
-4.07459,-80.0283,59.9962,-18.7144,-131.897,174.152,-20.1473,47.9679,-23.3663,-49.6944,-10.9631,21.8794,67.4522,-15.0728,22.5298,2.13211,-3.74168,-71.5493,54.4368,-17.3894,-119.336,157.882,-18.7852,43.9753,-20.1995,-45.6955,-10.8956,19.2409,61.3426,-13.2146,20.0057,1.61813,-5.60004,-71.9311,49.6032,-19.4458,-122.451,155.656,-21.6258,41.5229,-22.0425,-48.1662,-13.1855,21.3505,65.0484,-16.2163,22.0918,1.86134,-4.13089,-74.1029,58.4301,-17.4823,-129.16,171.982,-20.137,50.4754,-24.121,-48.6786,-11.1154,22.5012,68.8755,-13.7415,24.3152,1.86125,-5.57929,-75.6226,52.5514,-20.9864,-130.945,168.651,-23.2433,45.5119,-26.8812,-52.568,-15.4451,21.2512,73.9249,-18.6861,25.0447,2.19771,-4.1067,-74.2204,56.3554,-18.4664,-137.025,182.351,-23.2336,49.3903,-26.9885,-59.5221,-14.1865,23.6504,79.2348,-20.6234,28.9404,1.27358,-4.15623,-72.613,55.2566,-18.3309,-134.527,180.88,-23.172,50.2879,-27.6332,-56.5487,-15.8075,23.5227,78.7419,-19.0951,28.6807,1.50617,-3.86836,-68.9503,51.5706,-16.8204,-125.944,166.116,-21.2557,47.0835,-24.2811,-49.8049,-13.9327,22.6709,73.364,-18.2781,26.4648,2.14543,-1.83625,-73.1521,59.873,-16.4316,-129.245,178.598,-19.3881,54.5712,-20.5339,-48.8662,-7.37347,25.6489,77.125,-16.1309,28.2074,1.75841,6.0022,-63.6655,83.0076,4.75382,-116.693,214.651,-0.415063,79.0608,-0.562035,-34.63,8.95041,39.4992,938.888,-12.5832,34.0802,6.06935
-3.59246,31.5847,-24.0134,9.4941,51.8874,-64.0487,17.0739,-5.79931,31.2426,36.1874,16.4956,-1.47655,-15.7804,29.9744,-6.52511,3.06617,-3.49628,27.911,-20.8578,8.29627,45.732,-58.6508,16.7428,-3.97995,27.9498,30.9889,14.528,-3.19248,-13.7844,28.9267,-5.88205,2.60117,-4.99454,24.3052,-23.3196,5.77786,44.1254,-60.9757,15.0851,-8.00699,27.6655,31.9037,15.3176,-3.07701,-15.3552,30.034,-8.49862,2.89663,-4.40238,29.7617,-21.9416,9.15977,49.6403,-61.9618,18.3242,-4.48313,32.1108,33.867,16.8109,-2.00539,-16.5249,31.5127,-6.95178,3.52331,-5.45883,25.3816,-25.5079,6.0828,48.313,-65.8339,15.5052,-9.09087,27.193,33.9443,16.2955,-3.34391,-16.8409,34.5409,-9.19461,3.42252,-4.73303,27.0305,-25.1491,7.93751,51.8749,-68.6171,17.6728,-10.8767,29.3019,35.3756,17.1031,-2.86839,-19.1357,36.7848,-11.2687,4.03937,-4.808,25.3989,-24.3496,7.79126,51.6504,-67.7435,16.6932,-9.95493,29.0516,35.0084,18.2824,-3.00248,-19.6915,37.5679,-10.709,4.01321,-4.07694,25.1818,-22.8498,8.32107,47.3463,-62.3234,15.6294,-7.32916,30.9181,35.5504,17.3588,-2.44841,-16.9053,33.5359,-8.69498,3.17584,-1.03262,30.758,-20.8303,11.9516,53.5616,-63.6722,19.8844,-1.62162,40.0971,42.6857,18.4058,-1.31208,-16.4435,36.1002,-7.74511,4.98326,3.7153,41.5509,-9.43709,27.2563,71.4696,-54.469,37.0034,13.3197,67.2639,64.807,28.121,4.03566,-12.5832,847.268,-4.07397,5.3688
2.40435,-37.0129,27.4179,-6.85141,-62.4628,82.4601,-8.83735,22.5988,-2.32283,-4.47958,-3.09052,17.0252,25.5335,-9.23076,30.9922,4.2461,1.79745,-34.1011,25.1243,-6.294,-55.7593,71.9306,-8.07927,21.8974,-3.03847,-6.48432,-2.02931,13.5508,22.18,-8.13058,27.8431,2.82085,0.121456,-34.2026,22.6766,-8.24977,-58.1416,70.9713,-8.72879,20.2688,-2.43572,-8.03506,-2.1375,14.493,22.8925,-7.76041,29.0732,3.23399,1.26565,-35.6126,27.1596,-6.3621,-60.8868,79.0271,-7.29572,18.7129,-0.160691,-7.42964,-2.02207,15.7635,25.9941,-8.24684,32.0744,4.63464,-0.427288,-36.1361,22.9414,-9.23176,-62.8308,77.7216,-10.2523,21.5918,-5.4598,-9.73058,-4.27611,16.2285,24.2843,-8.53492,33.0504,3.89422,0.241797,-35.6346,24.5112,-9.05818,-64.2517,82.6218,-9.50148,23.3522,-8.30072,-12.8884,-5.6999,16.8484,28.6431,-10.5798,36.4909,2.67365,-0.128968,-34.9809,23.7194,-8.48901,-63.8913,82.645,-9.40279,22.4931,-6.3302,-13.024,-4.99982,17.3614,28.4419,-10.9367,37.233,2.59962,0.50257,-33.3013,22.9013,-6.43808,-60.395,77.3342,-9.39947,19.9524,-2.68099,-7.49968,-2.82513,16.3502,25.9766,-9.09112,35.0399,2.9471,3.63041,-34.0558,27.5085,-3.85397,-61.4148,83.5394,-7.97244,22.8068,3.02977,2.48914,-0.42904,18.8882,28.6836,-7.21057,34.7407,7.33186,6.81927,-30.1269,38.9806,7.12853,-52.3489,100.28,3.85152,31.6526,20.7062,27.0387,11.359,27.3016,34.0802,-4.07397,802.74,9.84342
-1.73706,1.93905,-1.27973,4.98169,0.823977,-0.364365,0.351606,-10.6351,-0.00136497,25.9866,21.22,8.52961,6.45886,3.08503,2.12813,18.2168,-1.88601,-0.929362,-2.58934,4.72394,3.6588,-3.77184,-3.7231,-9.06163,-1.52652,18.5474,20.6599,6.66385,2.54036,-0.56984,1.17516,14.1538,-2.21212,-0.00409024,-0.949279,4.18988,1.165,-4.73256,-1.58379,-6.23227,1.47591,19.336,19.5935,8.9701,1.24551,3.8057,1.41723,16.2724,-1.88645,-1.27369,-2.13276,5.10642,3.0262,-3.69899,-0.269247,-21.3964,0.932208,22.7875,22.05,7.03502,5.20814,5.77083,1.78099,18.8242,-2.85324,-0.288832,-2.3448,3.61923,0.451637,-3.53084,-1.02068,-7.89565,1.36301,19.5688,16.6636,8.19092,-0.814011,3.14276,1.83889,19.4454,-2.19067,0.0513672,-2.10661,1.87415,1.89682,-3.90105,-0.498613,-5.76768,-4.46334,16.5051,19.3229,3.82993,2.11748,5.35901,-0.594714,15.8902,-2.34887,0.0830781,-2.57574,2.53883,1.36448,-3.87626,1.03829,-8.33773,-0.328737,15.838,16.1504,5.44958,3.66389,4.4988,-0.772597,16.5278,-2.10073,-1.01145,-2.13042,4.90399,0.280424,-2.22737,0.14395,-13.4026,-1.65218,19.8702,17.8825,7.61555,1.74352,4.00994,3.93828,17.7019,-1.52441,0.449935,-2.88447,7.3268,3.15884,-2.75372,-1.98342,-21.3025,-2.99499,36.877,31.6606,11.4538,5.63366,7.06854,0.814176,24.2051,-1.78944,1.32654,-0.66665,10.7975,10.0984,-0.599966,0.0260781,-32.2385,-9.19865,63.418,54.5486,23.3801,6.06935,5.3688,9.84342,651.79


==> anc/1.3_Osc_DetResponse100.txt <==
0.00163398,0.00337067,0.00662,0.00855278,0.00991601,0.00954252,0.00777779,0.00561158,0.00336133,0.00183006,0.0010084,0.000485527,0.000280112,0.000196078,0.000214752,0.000196078,0.000130719,0.000168067,0.000168067,0.000140056,0.000102708,0.000140056,0.000112045,0.000121382,0.000168067,8.40335e-05,4.66853e-05,0.000130719,4.66853e-05,5.60223e-05,7.46964e-05,9.33705e-05,6.53594e-05,4.66853e-05,7.46964e-05,7.46964e-05,6.53594e-05,4.66853e-05,3.73482e-05,3.73482e-05,5.60223e-05,3.73482e-05,0.000112045,9.33705e-05,6.53594e-05,8.40335e-05,4.66853e-05,4.66853e-05,0.000130719,5.60223e-05,0.000121382,7.46964e-05,7.46964e-05,8.40335e-05,5.60223e-05,3.73482e-05,0.000121382,3.73482e-05,7.46964e-05,5.60223e-05,2.80112e-05,6.53594e-05,7.46964e-05,9.33705e-05,6.53594e-05,4.66853e-05,7.46964e-05,6.53594e-05,4.66853e-05,5.60223e-05,0.000112045,2.80112e-05,5.60223e-05,7.46964e-05,4.66853e-05,4.66853e-05,4.66853e-05,7.46964e-05,2.80112e-05,5.60223e-05,6.53594e-05,5.60223e-05
0,0,1.86741e-05,0.000373482,0.00169934,0.00464053,0.00750703,0.00895428,0.00992535,0.00929042,0.00750701,0.0049113,0.00331465,0.00185807,0.00112045,0.000504201,0.000224089,0.000298786,0.000186741,0.000130719,0.000205415,0.000140056,0.00015873,0.000149393,0.000112045,0.000112045,0.000140056,9.33705e-05,0.000140056,8.40335e-05,0.000130719,8.40335e-05,5.60223e-05,3.73482e-05,9.33705e-05,0.000102708,0.000130719,1.86741e-05,0.000140056,7.46964e-05,9.33705e-05,8.40335e-05,0.000102708,5.60223e-05,0.000102708,6.53594e-05,0.000121382,0.000121382,2.80112e-05,7.46964e-05,0.000102708,0.000102708,8.40335e-05,6.53594e-05,8.40335e-05,3.73482e-05,6.53594e-05,6.53594e-05,3.73482e-05,3.73482e-05,5.60223e-05,5.60223e-05,0.000102708,3.73482e-05,5.60223e-05,3.73482e-05,7.46964e-05,6.53594e-05,1.86741e-05,9.33705e-05,6.53594e-05,4.66853e-05,1.86741e-05,2.80112e-05,9.33705e-05,3.73482e-05,5.60223e-05,6.53594e-05,3.73482e-05,4.66853e-05,2.80112e-05,0.000102708
0,0,0,0,0,0,7.46964e-05,0.000522875,0.00230625,0.00498601,0.00769376,0.00932777,0.00944915,0.00863681,0.00699347,0.0048366,0.00297852,0.0015126,0.000971053,0.000494864,0.000345471,0.000261437,0.000233426,0.000233426,0.0002521,0.000130719,0.000177404,0.000214752,0.000196078,0.000130719,0.000102708,0.000112045,8.40335e-05,0.00015873,0.000121382,7.46964e-05,7.46964e-05,7.46964e-05,9.33705e-05,8.40335e-05,0.000130719,8.40335e-05,0.000102708,9.33705e-05,0.000121382,0.000130719,9.33705e-05,5.60223e-05,7.46964e-05,6.53594e-05,9.33705e-05,7.46964e-05,7.46964e-05,7.46964e-05,5.60223e-05,5.60223e-05,0.000112045,7.46964e-05,7.46964e-05,0.000112045,9.33705e-05,5.60223e-05,6.53594e-05,4.66853e-05,5.60223e-05,5.60223e-05,9.33705e-06,8.40335e-05,9.33705e-05,8.40335e-05,3.73482e-05,4.66853e-05,6.53594e-05,7.46964e-05,8.40335e-05,7.46964e-05,6.53594e-05,6.53594e-05,5.60223e-05,4.66853e-05,5.60223e-05,3.73482e-05
0,0,0,0,0,0,0,0,0,0,4.66853e-05,0.000793649,0.0025957,0.0054622,0.00785249,0.00946782,0.00943048,0.00839405,0.00627451,0.00466853,0.00293183,0.00155929,0.000793649,0.000504201,0.000354808,0.000224089,0.000233426,0.000280112,0.000336134,0.000196078,0.000224089,0.000149393,0.000177404,0.000121382,0.000102708,0.00015873,0.000149393,0.000140056,0.000102708,0.000112045,9.33705e-05,0.000149393,0.000121382,0.000112045,0.000130719,0.000112045,6.53594e-05,0.000102708,7.46964e-05,3.73482e-05,0.000140056,5.60223e-05,9.33705e-05,8.40335e-05,7.46964e-05,8.40335e-05,7.46964e-05,0.000121382,4.66853e-05,7.46964e-05,5.60223e-05,9.33705e-05,4.66853e-05,6.53594e-05,8.40335e-05,6.53594e-05,5.60223e-05,8.40335e-05,5.60223e-05,9.33705e-05,2.80112e-05,0.000112045,5.60223e-05,5.60223e-05,7.46964e-05,5.60223e-05,7.46964e-05,2.80112e-05,0.000102708,2.80112e-05,3.73482e-05,0.000121382
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000186741,0.00101774,0.0026984,0.00555557,0.008282,0.00935578,0.00944915,0.00799255,0.00613445,0.004183,0.00267039,0.00170868,0.000746964,0.000597571,0.000392156,0.000280112,0.000326797,0.000308123,0.000298786,0.000196078,0.000196078,0.00015873,0.000177404,0.000121382,0.000130719,0.000121382,0.00015873,0.000112045,6.53594e-05,7.46964e-05,9.33705e-05,9.33705e-05,9.33705e-05,0.000130719,5.60223e-05,0.000121382,0.000140056,0.000112045,0.000149393,0.000121382,5.60223e-05,9.33705e-05,7.46964e-05,9.33705e-05,0,7.46964e-05,8.40335e-05,0.000130719,9.33705e-05,6.53594e-05,7.46964e-05,8.40335e-05,4.66853e-05,9.33705e-05,0.000102708,0.000112045,0.000102708,8.40335e-05,4.66853e-05,6.53594e-05,7.46964e-05,0.000112045,2.80112e-05,5.60223e-05,3.73482e-05,9.33705e-05,6.53594e-05,5.60223e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.80112e-05,0.000298786,0.0010831,0.00326796,0.00564894,0.00763773,0.00871151,0.00845007,0.00787116,0.00582633,0.0043604,0.00266106,0.00134453,0.000933705,0.000644256,0.000504201,0.000308123,0.000280112,0.000345471,0.000280112,0.000261437,0.000112045,0.000168067,0.000196078,0.000186741,0.000140056,0.00015873,0.000121382,0.000112045,0.000102708,0.000168067,0.000168067,7.46964e-05,0.000130719,0.000140056,8.40335e-05,9.33705e-05,7.46964e-05,0.000102708,8.40335e-05,0.000102708,8.40335e-05,0.000130719,6.53594e-05,8.40335e-05,4.66853e-05,5.60223e-05,7.46964e-05,4.66853e-05,9.33705e-05,8.40335e-05,0.000102708,7.46964e-05,5.60223e-05,6.53594e-05,0.000102708,7.46964e-05,6.53594e-05,2.80112e-05,4.66853e-05,7.46964e-05,9.33705e-05,5.60223e-05,0.000112045,0.000102708
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.86741e-05,4.66853e-05,0.000392156,0.00169,0.0036041,0.00566761,0.00776845,0.00865549,0.00877687,0.0070775,0.00522875,0.00400559,0.00268907,0.00145658,0.000971053,0.000709616,0.000308123,0.000392156,0.000308123,0.000186741,0.00031746,0.000214752,0.000196078,0.000233426,0.000186741,0.000233426,0.000186741,0.000130719,0.000149393,0.000140056,0.000205415,0.000130719,0.000130719,0.000149393,0.000130719,9.33705e-05,0.00015873,0.000102708,0.000112045,8.40335e-05,3.73482e-05,0.000140056,6.53594e-05,0.000121382,6.53594e-05,0.000149393,4.66853e-05,6.53594e-05,0.000121382,0.000112045,8.40335e-05,0.000140056,6.53594e-05,6.53594e-05,3.73482e-05,0.000112045,5.60223e-05,7.46964e-05,0.000112045,8.40335e-05,8.40335e-05,7.46964e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.33705e-06,8.40335e-05,0.000625582,0.00153127,0.00381885,0.00589169,0.00798321,0.00802056,0.00790851,0.00704015,0.00495798,0.00355741,0.00255835,0.00154061,0.000849672,0.00041083,0.000466853,0.000373482,0.000270774,0.000326797,0.000280112,0.000242763,0.000242763,0.000224089,0.000149393,0.000196078,0.000196078,0.000177404,0.000214752,0.00015873,0.000177404,0.000140056,0.000112045,0.00015873,0.000140056,0.000140056,0.000102708,0.000112045,0.000140056,8.40335e-05,0.00015873,0.000112045,0.000205415,9.33705e-05,0.000112045,0.000130719,0.000168067,0.000102708,9.33705e-05,9.33705e-05,9.33705e-05,5.60223e-05,4.66853e-05,5.60223e-05,0.000149393,0.000102708,8.40335e-05,8.40335e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000214752,0.000709616,0.00202614,0.00411764,0.0059944,0.00769375,0.0085341,0.00768442,0.00641456,0.00485527,0.00353874,0.00225023,0.00147525,0.000877683,0.000560223,0.000550886,0.00041083,0.000438841,0.000205415,0.0002521,0.000196078,0.000224089,0.000214752,0.000149393,0.000168067,0.000149393,0.000149393,0.000112045,0.000130719,0.00015873,0.00015873,8.40335e-05,0.00015873,0.000130719,8.40335e-05,0.000121382,0.000121382,9.33705e-05,0.000149393,7.46964e-05,0.000214752,0.000149393,9.33705e-05,8.40335e-05,8.40335e-05,6.53594e-05,0.000130719,9.33705e-05,8.40335e-05,0.000102708,9.33705e-05,7.46964e-05,5.60223e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.33705e-06,4.66853e-05,0.0002521,0.000961716,0.00233426,0.00408029,0.00625584,0.00738563,0.00818863,0.00750701,0.00637722,0.00482726,0.00331465,0.00206349,0.00141923,0.000915031,0.000438842,0.000541549,0.000420167,0.000326797,0.000196078,0.000373482,0.000196078,0.000214752,0.000205415,0.000270774,0.00015873,0.000112045,0.000102708,0.000214752,0.000168067,0.000112045,0.000149393,0.00015873,0.000177404,0.000140056,0.000168067,0.000177404,0.000149393,0.000140056,9.33705e-05,9.33705e-05,9.33705e-05,0.000121382,0.000121382,9.33705e-05,0.000102708,0.000112045,0.000121382,6.53594e-05,7.46964e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.86741e-05,4.66853e-05,0.000233426,0.00120448,0.00245564,0.00424836,0.0061718,0.00734828,0.00769375,0.00690943,0.00616246,0.00427636,0.00297852,0.00210083,0.00118581,0.000849672,0.000662931,0.000336134,0.000373482,0.000242763,0.000270774,0.000298786,0.000261437,0.000214752,0.000205415,0.00015873,0.000280112,0.000168067,0.000168067,0.000214752,0.000102708,0.000186741,0.000168067,0.00015873,0.000186741,0.000140056,0.000112045,0.000130719,0.000130719,0.000140056,0.000140056,8.40335e-05,6.53594e-05,0.000121382,0.000112045,0.000112045,8.40335e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.53594e-05,0.000345471,0.00131652,0.00251166,0.00425769,0.00638656,0.00656395,0.00744165,0.00684407,0.00582633,0.00444443,0.0030252,0.00185807,0.00124183,0.000849672,0.000681605,0.000420167,0.000401493,0.000289449,0.000308123,0.000354808,0.00047619,0.000326797,0.000261437,0.000261437,0.000177404,0.0002521,0.000242763,0.000168067,0.000168067,0.000205415,0.000168067,0.000140056,0.000121382,5.60223e-05,0.000140056,0.000205415,0.00015873,0.000112045,0.000102708,0.000130719,0.000140056
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.86741e-05,0.000130719,0.000550886,0.00139122,0.00290382,0.00462184,0.00639589,0.00662931,0.00704949,0.00674136,0.00537814,0.00396824,0.00295984,0.00188608,0.00127918,0.000896357,0.000597571,0.000606908,0.000354808,0.000373482,0.000420167,0.00031746,0.000280112,0.000382819,0.000261437,0.000196078,0.000196078,0.000214752,0.000186741,0.000177404,0.000168067,0.000149393,0.000168067,8.40335e-05,0.000130719,8.40335e-05,0.000149393,0.000102708,0.000196078
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.86741e-05,2.80112e-05,0.000168067,0.00066293,0.00155929,0.00299719,0.0044351,0.00591036,0.00690943,0.00677871,0.00599439,0.00524742,0.00392156,0.00293183,0.0015873,0.00120448,0.000915031,0.000709616,0.000550886,0.000382819,0.000345471,0.000345471,0.00031746,0.000326797,0.000270774,0.0002521,0.000308123,0.000140056,0.000196078,0.000177404,0.000214752,0.000196078,0.000168067,0.000149393,0.000168067,0.00015873
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.73482e-05,0.000177404,0.000681604,0.00172735,0.00328664,0.00482726,0.00622782,0.00682539,0.00714286,0.00629318,0.00473388,0.00400559,0.00306255,0.0018394,0.000999064,0.000961716,0.000765638,0.000597571,0.000457516,0.000364145,0.000326797,0.000280112,0.000289449,0.000289449,0.000261437,0.000280112,0.000121382,0.000196078,0.00015873,0.000177404,0.000196078
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000102708,0.000242763,0.000765638,0.00157796,0.00311857,0.00438841,0.00591969,0.00661064,0.00647992,0.00611577,0.00488327,0.00343603,0.0027731,0.00173669,0.00130719,0.000989727,0.000718953,0.000578897,0.000485527,0.000401493,0.000401493,0.000373482,0.000261437,0.000196078,0.000205415,0.000280112,0.000196078


==> anc/1.3_Osc_DetResponse101.txt <==
0.000921045,0.00272984,0.00486046,0.00744605,0.00897744,0.00965437,0.00886647,0.00814518,0.00489374,0.00282971,0.00140931,0.000654719,0.000410586,0.000244132,0.000155357,0.000266326,0.000188648,0.000155357,0.000233036,0.00014426,0.000133163,0.000133163,0.000110969,0.00014426,0.000244132,0.000110969,8.87754e-05,0.000155357,9.98724e-05,0.000155357,0.000155357,0.000133163,9.98724e-05,0.000177551,0.000110969,0.000110969,0.000122066,8.87754e-05,0.000122066,0.000188648,0.00014426,0.000155357,0.000155357,0.000155357,0.000122066,0.000133163,0.000210842,7.76785e-05,8.87754e-05,8.87754e-05,7.76785e-05,0.000188648,0.000122066,8.87754e-05,0.000155357,0.00014426,0.000210842,6.65816e-05,7.76785e-05,0.000110969,0.000133163,6.65816e-05,7.76785e-05,0.000166454,0.000110969,6.65816e-05,9.98724e-05,0.000110969,6.65816e-05,0.000155357,0.000110969,9.98724e-05,0.000133163,0.000177551,8.87754e-05,0.00014426,8.87754e-05,5.54847e-05,5.54847e-05,0.000122066,6.65816e-05,8.87754e-05
0,0,0,0.000166454,0.00110969,0.00300726,0.00563725,0.00733508,0.00917719,0.00947681,0.00824503,0.00697999,0.00480496,0.00258558,0.00162015,0.000821173,0.00028852,0.000366199,0.000277423,0.000199745,0.000177551,0.000177551,0.000277423,0.000177551,0.000122066,0.000199745,0.000266326,0.000177551,0.00014426,0.00014426,0.000133163,0.000177551,7.76785e-05,0.000155357,0.000199745,0.00014426,0.000122066,0.000177551,0.000210842,0.000188648,0.000166454,0.000210842,0.00014426,0.000166454,0.000188648,0.000133163,8.87754e-05,0.000233036,0.00014426,0.000155357,9.98724e-05,9.98724e-05,9.98724e-05,0.00014426,0.000199745,0.000122066,0.000133163,0.000110969,0.000166454,0.000177551,0.000155357,0.000122066,7.76785e-05,0.000155357,7.76785e-05,0.000133163,0.00014426,9.98724e-05,0.000177551,0.000122066,0.000122066,0.000122066,8.87754e-05,0.000155357,0.000133163,0.000122066,8.87754e-05,8.87754e-05,0.000133163,0.00014426,9.98724e-05,0.000122066
0,0,0,0,0,0,4.43877e-05,0.000332908,0.00150918,0.00330688,0.00574822,0.008012,0.0091328,0.00941023,0.00777896,0.00685792,0.00436109,0.00209732,0.00147589,0.000699107,0.000388393,0.000310714,0.000188648,0.000255229,0.000233036,0.000210842,0.000244132,0.000133163,0.000110969,0.000255229,0.000210842,0.000166454,0.000166454,0.000244132,0.000166454,0.000177551,0.000221939,0.000199745,0.000155357,0.000199745,0.000155357,0.000133163,0.000122066,0.000210842,0.000166454,0.000133163,0.000166454,9.98724e-05,0.00014426,0.000166454,0.000210842,0.000199745,0.000133163,0.000199745,0.000188648,0.000110969,0.000166454,9.98724e-05,0.00014426,0.000177551,0.000133163,0.000166454,0.000166454,0.000188648,0.000166454,0.000155357,8.87754e-05,0.000166454,0.000166454,0.000110969,0.000133163,0.000122066,0.000166454,0.00014426,9.98724e-05,0.000110969,0.000110969,0.000110969,0.000155357,0.000122066,0.000155357,9.98724e-05
0,0,0,0,0,0,0,0,0,0,5.54847e-05,0.000310714,0.00156467,0.00380624,0.00607003,0.0076347,0.00847807,0.00884428,0.0076125,0.00612551,0.00417244,0.00209732,0.00114298,0.000554847,0.000410586,0.000321811,0.000221939,0.000332908,0.000155357,0.000299617,0.000155357,0.000210842,0.000199745,0.000166454,0.000188648,0.00014426,0.000210842,0.00014426,0.000233036,0.000133163,7.76785e-05,9.98724e-05,0.00014426,0.000199745,0.000177551,0.000210842,0.000166454,0.000166454,0.000155357,0.000155357,0.000177551,0.000199745,0.000155357,8.87754e-05,0.000155357,0.000210842,0.000133163,0.000177551,0.00014426,0.000221939,0.00014426,0.000122066,0.000155357,9.98724e-05,0.000122066,0.00014426,0.000210842,0.00014426,0.000110969,0.00014426,0.000177551,0.000133163,5.54847e-05,0.00014426,0.000155357,0.000133163,7.76785e-05,0.000133163,0.000155357,8.87754e-05,8.87754e-05,9.98724e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.10969e-05,8.87754e-05,0.000732397,0.0021528,0.00440548,0.00613661,0.00806748,0.00851136,0.00828942,0.00720192,0.00534872,0.00355101,0.00221938,0.00123176,0.000676913,0.000477168,0.000277423,0.000244132,0.00028852,0.000199745,0.000210842,0.000233036,0.000310714,0.000199745,0.000188648,0.000177551,0.000188648,0.000155357,0.000199745,0.000233036,0.000166454,0.000155357,0.000166454,0.000277423,0.000166454,0.000199745,0.000133163,0.000177551,0.000133163,0.000155357,0.000210842,0.000122066,0.000155357,0.000110969,0.000133163,0.000133163,0.000233036,8.87754e-05,6.65816e-05,0.000110969,0.00014426,0.000133163,0.000166454,0.000133163,0.000266326,0.000166454,0.000133163,0.000166454,0.00014426,0.000177551,0.00014426,0.000133163,0.000122066,0.000221939,0.000110969,0.000155357,0.000177551,0.000199745,0.000188648
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.10969e-05,0.000177551,0.000765688,0.00206403,0.00436109,0.00635855,0.00802309,0.00894415,0.00786773,0.00686901,0.0050269,0.00345114,0.00214171,0.00113189,0.000821173,0.000377296,0.000366199,0.000255229,0.000266326,0.00028852,0.000255229,0.000221939,0.000233036,0.000166454,0.000188648,0.00028852,0.000244132,0.000255229,0.000199745,0.000221939,0.000210842,0.00014426,0.000244132,0.000122066,0.000166454,0.000177551,0.000266326,0.000244132,0.00014426,0.000133163,9.98724e-05,0.000188648,0.00014426,0.000199745,0.000210842,0.000199745,0.000133163,0.000166454,0.000166454,0.00014426,0.000166454,0.000155357,0.000166454,0.000133163,0.000155357,7.76785e-05,0.000155357,0.000110969,9.98724e-05,0.000166454,0.000210842,0.00014426,0.00014426,0.00014426,9.98724e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.43877e-05,0.000244132,0.000998723,0.0025301,0.00454974,0.00590356,0.00729068,0.00844478,0.00771237,0.00674694,0.00478277,0.00338456,0.00211951,0.00104311,0.000732397,0.000488265,0.000466071,0.000321811,0.000344005,0.000266326,0.000321811,0.000310714,9.98724e-05,0.00014426,0.000221939,0.000155357,0.000266326,0.000221939,0.000221939,0.000221939,0.000255229,0.000166454,8.87754e-05,0.000221939,0.000244132,6.65816e-05,0.000188648,0.000155357,0.000177551,0.000133163,0.000122066,0.000122066,0.000233036,0.000210842,0.000133163,0.000155357,7.76785e-05,7.76785e-05,0.000155357,0.00014426,0.000155357,0.000122066,0.000133163,0.000188648,6.65816e-05,0.00014426,0.000199745,0.000166454,0.000110969,0.000233036,0.000122066
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.10969e-05,3.32908e-05,0.000377296,0.0014426,0.00272984,0.00451644,0.00675804,0.00780115,0.00811187,0.00675803,0.00602563,0.00456083,0.00295178,0.00200854,0.0010653,0.00068801,0.000399489,0.000388393,0.000244132,0.000266326,0.000255229,0.000199745,0.000221939,0.00028852,0.000221939,0.000155357,0.000210842,0.000233036,0.000210842,0.000299617,0.000199745,0.00014426,0.000122066,0.000155357,0.000266326,0.00014426,0.000110969,0.000244132,0.000199745,0.000188648,0.000255229,0.000122066,0.00014426,0.000110969,0.00014426,0.000210842,0.000188648,0.000188648,7.76785e-05,0.000221939,0.000122066,0.000199745,0.000177551,0.000166454,0.00014426,0.000110969,0.000133163,9.98724e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000122066,0.00043278,0.00137602,0.00286301,0.00451644,0.00608112,0.00750153,0.00772347,0.00709094,0.00572601,0.00425012,0.00290739,0.00190867,0.00110969,0.000632525,0.000443877,0.000310714,0.000266326,0.000388393,0.000210842,0.00028852,0.000221939,0.000277423,0.000221939,0.000221939,0.000233036,0.000177551,0.000266326,0.000233036,0.000244132,0.000199745,0.000321811,0.000177551,0.00014426,0.000166454,0.000199745,0.000244132,0.000155357,0.000210842,0.000155357,0.000155357,0.000188648,0.000166454,0.000155357,0.000199745,9.98724e-05,0.000166454,0.000199745,0.000166454,0.000244132,0.000177551,0.000122066,0.000188648
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000110969,0.000754591,0.00159796,0.00286301,0.00454974,0.00646951,0.00747933,0.00757921,0.00644731,0.00548188,0.00407257,0.00271875,0.00153138,0.000854463,0.000654719,0.000277423,0.000366199,0.00054375,0.000299617,0.000177551,0.000277423,0.000366199,0.000310714,0.000255229,0.000166454,0.000210842,0.000255229,0.000277423,9.98724e-05,0.000233036,0.000210842,0.000122066,0.000210842,0.00014426,0.000210842,0.000199745,0.000244132,0.000177551,0.00014426,0.000199745,0.000177551,0.000133163,0.000133163,0.000188648,0.000199745,7.76785e-05,0.000233036,0.000255229,0.000199745
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.32908e-05,9.98724e-05,0.000654719,0.00163125,0.00337346,0.00523774,0.00592575,0.00724629,0.00730178,0.00621428,0.00530433,0.00366198,0.0028741,0.00167564,0.0010875,0.000654719,0.000521556,0.000399489,0.000299617,0.000321811,0.000310714,0.00028852,0.000155357,0.000299617,0.000310714,0.000221939,0.000155357,0.000255229,0.000110969,0.000210842,0.000233036,0.000199745,0.000255229,0.000166454,0.000233036,0.000122066,8.87754e-05,0.000166454,0.000188648,0.00014426,9.98724e-05,0.000177551,0.000199745,0.000155357,0.000166454,0.000188648
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.54847e-05,0.000255229,0.000843366,0.00167563,0.00307385,0.00440548,0.00670255,0.00711313,0.00692448,0.00615879,0.004694,0.00351772,0.00240803,0.00133163,0.000909948,0.000599234,0.000488265,0.000344005,0.000388393,0.000299617,0.000344005,0.000332908,0.000199745,0.000221939,0.000166454,0.000255229,0.000177551,0.000210842,0.000188648,0.000366199,0.000233036,0.000233036,0.000199745,0.000199745,0.000244132,0.000155357,0.000155357,0.000244132,0.000122066,0.000199745,0.000188648,0.000188648
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.10969e-05,0.000110969,0.000310714,0.000876657,0.00220829,0.00327359,0.00493813,0.00618099,0.00746823,0.00660266,0.00557065,0.00472729,0.00379515,0.00224158,0.00128724,0.000987627,0.000798979,0.000466071,0.000421683,0.000332908,0.000299617,0.000255229,0.00028852,0.000255229,0.000122066,0.000277423,0.000321811,0.000233036,0.000188648,0.000210842,0.000166454,0.000166454,0.000177551,0.000221939,0.000233036,0.000177551,0.000199745,0.000199745,0.000221939
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.10969e-05,3.32908e-05,0.00043278,0.000921045,0.00201964,0.00349553,0.00501581,0.00564833,0.00599233,0.0064917,0.00590356,0.00473838,0.00321811,0.00224158,0.00126505,0.00086556,0.000521556,0.000388393,0.000399489,0.00028852,0.000299617,0.000299617,0.000266326,0.000255229,0.00028852,0.000166454,0.000155357,0.000177551,0.000266326,0.00028852,0.000221939,0.000188648,0.000177551,0.000188648,0.000110969
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.10969e-05,3.32908e-05,0.000177551,0.000588137,0.00105421,0.00220829,0.00375076,0.00499361,0.00579259,0.00659157,0.00632525,0.00531542,0.00441657,0.00321811,0.00196416,0.00132053,0.000921045,0.00057704,0.000344005,0.000332908,0.000321811,0.000344005,0.000366199,0.000277423,0.000332908,0.000221939,0.000366199,0.000244132,0.000199745,0.000221939,0.000210842,0.000133163
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.10969e-05,2.21939e-05,0.000110969,0.000510459,0.0010764,0.00210842,0.00372856,0.00480496,0.00557065,0.0061144,0.00585917,0.00534871,0.00386173,0.00296288,0.0021528,0.00163125,0.000854463,0.000554847,0.000477168,0.000355102,0.000399489,0.000332908,0.000266326,0.00028852,0.000277423,0.000310714,0.000277423,0.000188648


==> anc/1.3_Osc_DetResponse103.txt <==
0.00195253,0.00488134,0.00752579,0.0104736,0.0110233,0.00880537,0.00621777,0.00372496,0.0020947,0.000928872,0.000511828,0.00033174,0.000199044,0.000189566,0.000104261,0.000123218,7.58263e-05,0.000132696,7.58263e-05,8.53046e-05,0.000104261,4.73914e-05,0.000132696,0.000104261,4.73914e-05,8.53046e-05,7.58263e-05,6.6348e-05,5.68697e-05,7.58263e-05,3.79132e-05,5.68697e-05,7.58263e-05,9.47829e-05,5.68697e-05,8.53046e-05,4.73914e-05,2.84349e-05,2.84349e-05,7.58263e-05,6.6348e-05,4.73914e-05,4.73914e-05,4.73914e-05,9.47829e-05,3.79132e-05,3.79132e-05,5.68697e-05,4.73914e-05,9.47829e-05,3.79132e-05,4.73914e-05,3.79132e-05,9.47829e-05,2.84349e-05,1.89566e-05,9.47829e-05,5.68697e-05,4.73914e-05,4.73914e-05,3.79132e-05,6.6348e-05,3.79132e-05,5.68697e-05,1.89566e-05,4.73914e-05,2.84349e-05,2.84349e-05,5.68697e-05,9.47829e-06,6.6348e-05,5.68697e-05,1.89566e-05,9.47829e-06,4.73914e-05,1.89566e-05,2.84349e-05,4.73914e-05,6.6348e-05,1.89566e-05,2.84349e-05,4.73914e-05
0,0,4.73914e-05,0.000502349,0.00273922,0.00667276,0.00944991,0.011156,0.0111086,0.00846415,0.00582916,0.00384818,0.00203783,0.00099522,0.000483393,0.000208522,0.000199044,0.000142174,0.000208522,0.000123218,0.000142174,9.47829e-05,0.000123218,0.000113739,3.79132e-05,9.47829e-05,0.000170609,0.000113739,0.000113739,7.58263e-05,5.68697e-05,0.000113739,0.000113739,2.84349e-05,5.68697e-05,0.000104261,8.53046e-05,6.6348e-05,0.000104261,3.79132e-05,3.79132e-05,5.68697e-05,9.47829e-05,2.84349e-05,6.6348e-05,0.000113739,5.68697e-05,4.73914e-05,4.73914e-05,6.6348e-05,9.47829e-05,6.6348e-05,9.47829e-05,4.73914e-05,0,4.73914e-05,0.000104261,5.68697e-05,5.68697e-05,4.73914e-05,7.58263e-05,5.68697e-05,5.68697e-05,4.73914e-05,6.6348e-05,8.53046e-05,8.53046e-05,3.79132e-05,4.73914e-05,5.68697e-05,2.84349e-05,3.79132e-05,4.73914e-05,3.79132e-05,2.84349e-05,6.6348e-05,6.6348e-05,6.6348e-05,2.84349e-05,6.6348e-05,5.68697e-05,2.84349e-05
0,0,0,0,0,0,6.6348e-05,0.000587654,0.00322262,0.0065685,0.00945938,0.0106821,0.0101418,0.00803762,0.00554481,0.00355435,0.00195253,0.000796176,0.000625567,0.000360175,0.000208522,0.000132696,0.000227479,0.000227479,0.000132696,0.000161131,0.000104261,6.6348e-05,0.000113739,9.47829e-05,0.000189566,5.68697e-05,6.6348e-05,0.000123218,5.68697e-05,0.000104261,0.000123218,9.47829e-05,4.73914e-05,0.000132696,6.6348e-05,0.000104261,7.58263e-05,6.6348e-05,0.000104261,6.6348e-05,8.53046e-05,5.68697e-05,0.000104261,0.000142174,6.6348e-05,6.6348e-05,5.68697e-05,5.68697e-05,0.000113739,6.6348e-05,4.73914e-05,7.58263e-05,3.79132e-05,5.68697e-05,8.53046e-05,4.73914e-05,7.58263e-05,5.68697e-05,6.6348e-05,4.73914e-05,3.79132e-05,4.73914e-05,1.89566e-05,1.89566e-05,6.6348e-05,2.84349e-05,5.68697e-05,2.84349e-05,3.79132e-05,1.89566e-05,5.68697e-05,3.79132e-05,5.68697e-05,4.73914e-05,0.000104261,4.73914e-05
0,0,0,0,0,0,0,0,0,9.47829e-06,0.000151653,0.00101418,0.00365862,0.00705189,0.0103409,0.011175,0.00996174,0.00749735,0.00484341,0.00290983,0.00175348,0.00088148,0.000454958,0.000293827,0.000236957,0.000208522,0.000293827,0.000170609,0.000170609,0.000189566,0.000142174,0.000199044,0.000123218,0.000113739,0.000142174,0.000151653,0.000104261,0.000142174,0.000142174,7.58263e-05,8.53046e-05,7.58263e-05,9.47829e-05,5.68697e-05,3.79132e-05,4.73914e-05,0.000123218,6.6348e-05,4.73914e-05,0.000104261,9.47829e-05,0.000104261,4.73914e-05,6.6348e-05,7.58263e-05,5.68697e-05,6.6348e-05,6.6348e-05,7.58263e-05,7.58263e-05,5.68697e-05,5.68697e-05,2.84349e-05,2.84349e-05,9.47829e-05,4.73914e-05,4.73914e-05,1.89566e-05,2.84349e-05,4.73914e-05,6.6348e-05,8.53046e-05,7.58263e-05,0.000142174,4.73914e-05,9.47829e-05,6.6348e-05,7.58263e-05,7.58263e-05,7.58263e-05,5.68697e-05,3.79132e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,3.79132e-05,0.000303305,0.00137435,0.00435055,0.00736467,0.00935512,0.0108906,0.00870111,0.00708978,0.00499506,0.00307096,0.00163974,0.000834089,0.000549741,0.000293827,0.000284349,0.00027487,0.000208522,0.000189566,0.000170609,0.000236957,0.000132696,0.000189566,0.000161131,8.53046e-05,8.53046e-05,0.000132696,0.000151653,0.000123218,0.000151653,8.53046e-05,4.73914e-05,0.000104261,0.000113739,9.47829e-05,0.000199044,0.000123218,8.53046e-05,1.89566e-05,4.73914e-05,6.6348e-05,0.000104261,5.68697e-05,7.58263e-05,7.58263e-05,0.000104261,6.6348e-05,9.47829e-05,8.53046e-05,8.53046e-05,6.6348e-05,4.73914e-05,8.53046e-05,5.68697e-05,6.6348e-05,8.53046e-05,6.6348e-05,8.53046e-05,1.89566e-05,5.68697e-05,3.79132e-05,1.89566e-05,3.79132e-05,6.6348e-05,6.6348e-05,7.58263e-05,3.79132e-05,9.47829e-05,6.6348e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.84349e-05,0.000369653,0.00182931,0.00452116,0.00747841,0.00922242,0.00970582,0.00882433,0.00670117,0.00476758,0.00275818,0.00145018,0.00077722,0.000559219,0.000227479,0.000246436,0.000142174,0.000208522,0.000199044,0.000123218,0.000142174,0.000246436,0.000123218,0.000123218,0.000180087,0.000123218,7.58263e-05,0.000123218,0.000113739,0.000180087,7.58263e-05,0.000132696,0.000151653,0.000113739,0.000132696,0.000123218,7.58263e-05,0.000113739,0.000104261,0.000104261,9.47829e-05,0.000151653,3.79132e-05,0.000123218,6.6348e-05,7.58263e-05,5.68697e-05,7.58263e-05,0.000104261,6.6348e-05,4.73914e-05,9.47829e-05,3.79132e-05,6.6348e-05,0.000113739,7.58263e-05,3.79132e-05,9.47829e-05,9.47829e-05,3.79132e-05,4.73914e-05,0.000161131,9.47829e-05,9.47829e-05,6.6348e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.47829e-06,0.000180087,0.000549741,0.00230322,0.00505195,0.00746892,0.00975322,0.00999966,0.0083978,0.0062936,0.0045401,0.00276766,0.0017914,0.000843567,0.000625567,0.000265392,0.000379131,0.000227479,0.000227479,0.000161131,0.000170609,0.000218001,0.000132696,0.000161131,0.000199044,0.000180088,0.000132696,0.000265392,0.000142174,0.000104261,0.000104261,0.000123218,0.000180088,0.000123218,9.47829e-05,7.58263e-05,7.58263e-05,8.53046e-05,9.47829e-05,0.000161131,0.000113739,7.58263e-05,7.58263e-05,4.73914e-05,7.58263e-05,9.47829e-05,0.000180087,9.47829e-05,0.000104261,0.000104261,7.58263e-05,5.68697e-05,8.53046e-05,9.47829e-05,8.53046e-05,0.000104261,7.58263e-05,3.79132e-05,0.000113739,6.6348e-05,9.47829e-05,6.6348e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.47829e-06,0.000227479,0.000900437,0.00263496,0.00530786,0.00776275,0.00908973,0.00886224,0.00761109,0.00565855,0.00413253,0.00251174,0.00163026,0.000805654,0.00044548,0.000473914,0.00027487,0.000303305,0.000218001,0.000255914,0.000236957,0.000255914,0.000132696,0.000123218,0.000151653,0.000113739,0.000170609,0.000151653,0.000142174,0.000104261,0.000113739,0.000104261,8.53046e-05,0.000113739,0.000132696,9.47829e-05,8.53046e-05,8.53046e-05,0.000151653,8.53046e-05,0.000132696,0.000132696,5.68697e-05,0.000132696,0.000123218,0.000113739,3.79132e-05,5.68697e-05,6.6348e-05,7.58263e-05,4.73914e-05,0.000142174,9.47829e-05,8.53046e-05,9.47829e-05,8.53046e-05,8.53046e-05,0.000123218
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.84349e-05,0.000284349,0.00105209,0.00286244,0.00554482,0.00782909,0.00917503,0.00790492,0.0075637,0.00563011,0.00389557,0.00218,0.00151653,0.000890959,0.000559219,0.000369653,0.000312784,0.000151653,0.000284349,0.000227479,0.000161131,0.000227479,0.000180087,0.000199044,0.000208522,0.000113739,0.000151653,0.000151653,0.000123218,0.000142174,9.47829e-05,7.58263e-05,0.000113739,0.000189566,0.000113739,9.47829e-05,7.58263e-05,0.000132696,9.47829e-05,0.000132696,0.000123218,5.68697e-05,0.000104261,8.53046e-05,6.6348e-05,0.000113739,0.000104261,0.000104261,5.68697e-05,0.000123218,6.6348e-05,0.000123218,6.6348e-05,8.53046e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.73914e-05,0.00038861,0.00125113,0.00316574,0.00560169,0.00766796,0.00863476,0.00851154,0.00713717,0.00541211,0.00327948,0.00233166,0.00156392,0.00102366,0.000587654,0.000436001,0.000255914,0.00038861,0.000341218,0.000227479,0.00027487,0.000293827,0.000180087,0.000180087,0.000189566,0.000180087,0.000161131,0.000142174,7.58263e-05,0.000161131,0.000161131,6.6348e-05,0.000189566,0.000113739,0.000113739,8.53046e-05,0.000142174,0.000123218,2.84349e-05,0.000123218,9.47829e-05,4.73914e-05,0.000132696,9.47829e-05,0.000104261,6.6348e-05,6.6348e-05,9.47829e-05,0.000104261,3.79132e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.47829e-06,0,9.47829e-06,0.000123218,0.000568697,0.00182931,0.00346905,0.0053742,0.00740256,0.00856841,0.00838832,0.00667273,0.00512776,0.00348801,0.0023127,0.00127957,0.00066348,0.000597132,0.00044548,0.000312783,0.000350697,0.000246436,0.000255914,0.000312783,0.000218001,0.000189566,0.000208522,0.000123218,0.000132696,0.000189566,0.000113739,0.000113739,0.000170609,8.53046e-05,0.000189566,0.000113739,8.53046e-05,0.000132696,0.000104261,8.53046e-05,4.73914e-05,0.000113739,7.58263e-05,0.000132696,9.47829e-05,0.000151653,9.47829e-05,9.47829e-05,5.68697e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.84349e-05,0.000113739,0.000540262,0.00162079,0.00360175,0.00602821,0.00816084,0.00852102,0.0077817,0.0065969,0.00480549,0.00339322,0.00219896,0.00148809,0.000890959,0.000549741,0.000483393,0.000360175,0.000265392,0.000369653,0.000246436,0.000284349,0.000255914,0.00027487,0.000142174,0.000199044,0.000180087,0.000180088,8.53046e-05,0.000161131,0.000104261,6.6348e-05,0.000104261,0.000180088,9.47829e-05,0.000104261,0.000132696,0.000123218,0.000151653,0.000123218,7.58263e-05,7.58263e-05,8.53046e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.79132e-05,0.000113739,0.000739306,0.00201887,0.00387662,0.00582916,0.00720351,0.00768691,0.00724143,0.00630307,0.00484341,0.00360175,0.00193357,0.0014407,0.000691915,0.000521306,0.000473914,0.000407566,0.000350697,0.000199044,0.000236957,0.000199044,0.000199044,0.000218001,0.000303305,0.000132696,0.000180087,0.000142174,0.000180087,0.000199044,0.000142174,0.000180087,9.47829e-05,5.68697e-05,0.000142174,0.000151653,0.000161131,7.58263e-05,9.47829e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.47829e-06,2.84349e-05,7.58263e-05,0.000170609,0.000890959,0.0020094,0.00398088,0.00587655,0.00734569,0.00785753,0.00727934,0.00584811,0.00421783,0.00293827,0.00212313,0.00115635,0.000853046,0.000672959,0.000559219,0.000436001,0.000312783,0.00038861,0.000293827,0.000208522,0.000265392,0.000189566,0.000170609,0.000189566,0.000189566,0.000170609,0.000151653,0.000142174,0.000151653,7.58263e-05,0.000151653,0.000132696,0.000161131
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.47829e-06,7.58263e-05,0.000398088,0.0010047,0.00221792,0.00412306,0.00558272,0.0068149,0.00723195,0.00658742,0.00589551,0.0040567,0.00307096,0.00181983,0.00104261,0.00093835,0.000635045,0.000597132,0.000398088,0.000360175,0.000265392,0.000227479,0.000255914,0.000322262,0.000189566,0.000170609,0.000170609,0.000218001,9.47829e-05,0.000142174,0.000208522,0.000208522
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.47829e-06,1.89566e-05,9.47829e-05,0.00033174,0.00111844,0.00270131,0.00421784,0.00610403,0.00708029,0.00700447,0.00656846,0.00525097,0.00436001,0.00284348,0.00193357,0.00132696,0.000900437,0.000587654,0.000369653,0.00044548,0.000350697,0.000293827,0.000255914,0.000255914,0.00027487,0.000218001,0.000151653,0.000180087,0.000189566


==> anc/1.3_Osc_DetResponse104.txt <==
0.00218685,0.00566274,0.00841853,0.0117611,0.0110144,0.00740511,0.00432037,0.00233797,0.00135122,0.00050671,0.000302248,0.000160014,0.000186683,0.000168903,8.00068e-05,8.00068e-05,8.00068e-05,8.88964e-05,8.00068e-05,3.55586e-05,4.44482e-05,8.88964e-05,4.44482e-05,3.55586e-05,7.11171e-05,6.22275e-05,4.44482e-05,6.22275e-05,2.66689e-05,0,3.55586e-05,3.55586e-05,1.77793e-05,2.66689e-05,3.55586e-05,8.88964e-06,2.66689e-05,8.88964e-06,1.77793e-05,4.44482e-05,8.88964e-06,1.77793e-05,8.88964e-06,3.55586e-05,3.55586e-05,1.77793e-05,1.77793e-05,1.77793e-05,3.55586e-05,1.77793e-05,3.55586e-05,2.66689e-05,8.88964e-06,4.44482e-05,2.66689e-05,1.77793e-05,3.55586e-05,8.88964e-06,1.77793e-05,8.88964e-06,1.77793e-05,8.88964e-06,8.88964e-06,1.77793e-05,8.88964e-06,0,2.66689e-05,2.66689e-05,0,8.88964e-06,8.88964e-06,0,0,8.88964e-06,0,1.77793e-05,3.55586e-05,0,8.88964e-06,8.88964e-06,8.88964e-06,1.77793e-05
0,0,5.33379e-05,0.00074673,0.00362698,0.00855192,0.0115211,0.0129345,0.0110232,0.00729843,0.00400923,0.00271134,0.00122677,0.000515599,0.000382255,0.000213351,0.000213351,0.000142234,0.000177793,0.000124455,0.000124455,5.33379e-05,0.000124455,8.88964e-05,8.00068e-05,3.55586e-05,4.44482e-05,6.22275e-05,5.33379e-05,6.22275e-05,8.88964e-05,3.55586e-05,7.11171e-05,4.44482e-05,3.55586e-05,5.33379e-05,5.33379e-05,5.33379e-05,1.77793e-05,1.77793e-05,5.33379e-05,8.88964e-06,4.44482e-05,3.55586e-05,8.88964e-06,8.88964e-06,4.44482e-05,2.66689e-05,3.55586e-05,4.44482e-05,1.77793e-05,8.00068e-05,1.77793e-05,2.66689e-05,3.55586e-05,0,8.88964e-06,3.55586e-05,2.66689e-05,3.55586e-05,8.88964e-06,2.66689e-05,2.66689e-05,1.77793e-05,1.77793e-05,0,8.88964e-06,3.55586e-05,2.66689e-05,8.88964e-06,0,0,0,0,8.88964e-06,8.88964e-06,3.55586e-05,8.88964e-06,8.88964e-06,8.88964e-06,0,8.88964e-06
0,0,0,0,0,0,9.77861e-05,0.00110231,0.00439151,0.00864081,0.0114766,0.0121522,0.0101698,0.006285,0.00372476,0.00234686,0.0012001,0.000391144,0.000320027,0.000231131,0.000204462,0.000186683,0.000133345,0.000204462,0.000142234,7.11171e-05,0.000133345,0.000106676,0.000106676,4.44482e-05,3.55586e-05,0.000115565,6.22275e-05,4.44482e-05,8.88964e-06,6.22275e-05,4.44482e-05,5.33379e-05,6.22275e-05,4.44482e-05,2.66689e-05,2.66689e-05,2.66689e-05,5.33379e-05,3.55586e-05,3.55586e-05,4.44482e-05,8.88964e-06,1.77793e-05,1.77793e-05,4.44482e-05,0,4.44482e-05,5.33379e-05,4.44482e-05,2.66689e-05,3.55586e-05,0,1.77793e-05,2.66689e-05,2.66689e-05,2.66689e-05,4.44482e-05,2.66689e-05,1.77793e-05,2.66689e-05,8.88964e-06,2.66689e-05,2.66689e-05,1.77793e-05,0,1.77793e-05,8.88964e-06,0,2.66689e-05,1.77793e-05,1.77793e-05,8.88964e-06,0,8.88964e-06,8.88964e-06,8.88964e-06
0,0,0,0,0,0,0,0,8.88964e-06,8.88964e-06,0.000337807,0.0014579,0.00475598,0.00928086,0.0116633,0.0113877,0.00903193,0.00657836,0.00390255,0.00225797,0.00113787,0.000693392,0.000391144,0.000204462,0.000302248,0.000133345,0.000186682,0.000168903,0.000222241,0.000151124,0.000133345,6.22275e-05,7.11171e-05,8.00068e-05,0.000106676,5.33379e-05,0.000124455,8.00068e-05,8.88964e-05,8.00068e-05,3.55586e-05,2.66689e-05,6.22275e-05,5.33379e-05,3.55586e-05,3.55586e-05,5.33379e-05,4.44482e-05,2.66689e-05,3.55586e-05,7.11171e-05,3.55586e-05,5.33379e-05,3.55586e-05,1.77793e-05,8.88964e-06,1.77793e-05,2.66689e-05,2.66689e-05,3.55586e-05,8.88964e-05,1.77793e-05,8.88964e-06,3.55586e-05,3.55586e-05,3.55586e-05,2.66689e-05,2.66689e-05,2.66689e-05,5.33379e-05,2.66689e-05,2.66689e-05,1.77793e-05,2.66689e-05,1.77793e-05,0,8.88964e-06,3.55586e-05,3.55586e-05,1.77793e-05,2.66689e-05,8.88964e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,4.44482e-05,0.000462261,0.00212462,0.00553828,0.00921863,0.0114322,0.01153,0.00919195,0.00608943,0.00352918,0.00198239,0.00113787,0.000533379,0.000364475,0.000373365,0.00024002,0.000284469,0.000266689,0.000168903,0.000106676,9.77861e-05,9.77861e-05,0.000186683,0.000106676,0.000195572,6.22275e-05,3.55586e-05,0.000106676,4.44482e-05,7.11172e-05,7.11172e-05,2.66689e-05,5.33379e-05,7.11172e-05,3.55586e-05,6.22275e-05,4.44482e-05,5.33379e-05,2.66689e-05,4.44482e-05,5.33379e-05,4.44482e-05,8.00068e-05,3.55586e-05,2.66689e-05,2.66689e-05,3.55586e-05,4.44482e-05,2.66689e-05,6.22275e-05,4.44482e-05,1.77793e-05,3.55586e-05,2.66689e-05,8.88964e-06,1.77793e-05,0,1.77793e-05,2.66689e-05,3.55586e-05,2.66689e-05,2.66689e-05,1.77793e-05,1.77793e-05,3.55586e-05,3.55586e-05,1.77793e-05,1.77793e-05,1.77793e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.88964e-06,3.55586e-05,0.000435593,0.00230241,0.00585831,0.00922751,0.010721,0.0109255,0.00833853,0.00539603,0.00312026,0.00198239,0.00098675,0.000551158,0.000417813,0.000346696,0.000213351,0.000186683,0.000195572,0.000222241,0.000186682,0.000151124,0.000160014,0.000124455,0.000168903,6.22275e-05,0.000124455,9.77861e-05,5.33379e-05,8.88964e-05,9.77861e-05,6.22275e-05,5.33379e-05,7.11172e-05,0.000106676,8.00068e-05,3.55586e-05,6.22275e-05,6.22275e-05,2.66689e-05,3.55586e-05,4.44482e-05,9.77861e-05,6.22275e-05,5.33379e-05,5.33379e-05,1.77793e-05,1.77793e-05,2.66689e-05,3.55586e-05,3.55586e-05,6.22275e-05,3.55586e-05,3.55586e-05,2.66689e-05,6.22275e-05,2.66689e-05,3.55586e-05,2.66689e-05,3.55586e-05,1.77793e-05,1.77793e-05,0,2.66689e-05,1.77793e-05,3.55586e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.88964e-06,0.000151124,0.000880074,0.00295136,0.00619612,0.00880969,0.0104632,0.0103387,0.00755623,0.00544936,0.00345807,0.00186682,0.000951192,0.000595606,0.000400034,0.000311138,0.000284469,0.000302248,0.000133345,0.000213351,0.000151124,0.000177793,8.00068e-05,9.77861e-05,0.000151124,0.000106676,0.000124455,0.000106676,0.000142234,5.33379e-05,1.77793e-05,6.22275e-05,5.33379e-05,7.11171e-05,8.00068e-05,0.000124455,6.22275e-05,6.22275e-05,0.000106676,8.88964e-05,8.88964e-05,2.66689e-05,1.77793e-05,6.22275e-05,2.66689e-05,4.44482e-05,8.88964e-06,4.44482e-05,4.44482e-05,4.44482e-05,5.33379e-05,2.66689e-05,5.33379e-05,8.88964e-06,2.66689e-05,2.66689e-05,8.88964e-06,2.66689e-05,4.44482e-05,6.22275e-05,0,5.33379e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.66689e-05,0.000195572,0.00113787,0.0034403,0.00686285,0.00976978,0.0106232,0.00978756,0.00738733,0.00501377,0.00286246,0.00187571,0.00102231,0.00050671,0.000373365,0.000231131,0.000293358,0.00024002,0.000231131,0.0002578,0.000168903,0.000213351,0.000177793,0.000133345,9.77861e-05,0.000142234,0.000142234,7.11172e-05,0.000115565,0.000106676,8.88964e-05,0.000115565,0.000133345,3.55586e-05,6.22275e-05,7.11172e-05,5.33379e-05,1.77793e-05,7.11172e-05,8.88964e-05,5.33379e-05,5.33379e-05,6.22275e-05,8.88964e-05,6.22275e-05,8.88964e-06,3.55586e-05,3.55586e-05,6.22275e-05,6.22275e-05,8.88964e-06,2.66689e-05,3.55586e-05,2.66689e-05,8.00068e-05,5.33379e-05,3.55586e-05,2.66689e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.00068e-05,0.000284469,0.00151124,0.00368032,0.00688062,0.00918306,0.00985868,0.00881857,0.00673837,0.00434704,0.00280912,0.00159124,0.000853406,0.000817847,0.000400034,0.000426703,0.000337806,0.000293358,0.000160014,0.000275579,0.000195572,0.000213351,0.000142234,0.000115565,0.000142234,0.000133345,0.000151124,0.000115565,5.33379e-05,0.000115565,8.00068e-05,0.000115565,0.000106676,0.000124455,6.22275e-05,8.00068e-05,2.66689e-05,7.11172e-05,8.00068e-05,4.44482e-05,9.77861e-05,6.22275e-05,8.00068e-05,4.44482e-05,4.44482e-05,8.00068e-05,8.88964e-05,3.55586e-05,9.77861e-05,1.77793e-05,3.55586e-05,2.66689e-05,1.77793e-05,1.77793e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.00068e-05,0.000657833,0.00168014,0.00432927,0.00726288,0.00896081,0.0100454,0.00840964,0.00646279,0.00452483,0.00295136,0.00195572,0.000853405,0.000684502,0.000480041,0.000408924,0.000337806,0.0002578,0.00024002,0.000213351,0.000186683,0.000142234,0.000186683,0.000115565,0.000186683,9.77861e-05,0.000160014,6.22275e-05,0.000115565,0.000160014,7.11171e-05,0.000151124,0.000124455,9.77861e-05,8.00068e-05,5.33379e-05,4.44482e-05,7.11171e-05,2.66689e-05,3.55586e-05,8.00068e-05,6.22275e-05,3.55586e-05,5.33379e-05,8.00068e-05,5.33379e-05,2.66689e-05,5.33379e-05,4.44482e-05,1.77793e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.88964e-06,0.000106676,0.000648944,0.00203573,0.00450706,0.0071562,0.00875635,0.00943197,0.00822296,0.00597386,0.00392033,0.00272023,0.00167125,0.00104898,0.000773399,0.000595606,0.000453372,0.000328917,0.000275579,0.000231131,0.000195572,0.000186683,0.000204462,0.000168903,0.000168903,0.000160014,0.000168903,0.000186683,0.000168903,9.77861e-05,0.000124455,9.77861e-05,8.00068e-05,7.11172e-05,5.33379e-05,0.000151124,6.22275e-05,0.000115565,6.22275e-05,0.000106676,6.22275e-05,4.44482e-05,4.44482e-05,4.44482e-05,4.44482e-05,7.11172e-05,5.33379e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.66689e-05,0.000177793,0.00072895,0.00234686,0.0046493,0.00755623,0.00884524,0.00886302,0.00767179,0.00564494,0.00370698,0.00272912,0.00166236,0.000880075,0.000604496,0.000604496,0.000524489,0.000337806,0.000337806,0.000382255,0.000302248,0.000186683,0.000151124,0.000124455,9.77861e-05,0.000160014,0.000133345,0.000160014,0.000168903,8.88964e-05,0.000133345,3.55586e-05,0.000106676,0.000106676,6.22275e-05,0.000106676,9.77861e-05,9.77861e-05,0.000106676,9.77861e-05,7.11171e-05,9.77861e-05,7.11171e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.88964e-06,8.00068e-05,0.0002578,0.000960081,0.00287135,0.00496043,0.00761846,0.00920084,0.00884524,0.00739621,0.00544047,0.0038581,0.00241798,0.00163569,0.000951192,0.000791178,0.000640054,0.000480041,0.000337806,0.00024891,0.000293358,0.000186683,0.000284469,0.000168903,0.000186683,0.000204462,0.000160014,8.00068e-05,8.88964e-05,0.000106676,0.000115565,0.000133345,9.77861e-05,0.000133345,0.000106676,8.88964e-05,8.88964e-05,0.000115565,0.000115565,8.88964e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.88964e-06,0,5.33379e-05,0.000364475,0.00126233,0.00272912,0.00519157,0.00700506,0.00819629,0.00816962,0.00721841,0.00499598,0.00355585,0.00246243,0.00150235,0.00105787,0.000773399,0.000542268,0.00048893,0.000284469,0.000337806,0.000346696,0.0002578,0.000186683,0.00024891,0.000168903,0.000186683,0.000106676,0.000160014,0.000106676,0.000151124,0.000133345,0.000133345,0.000151124,9.77861e-05,0.000106676,0.000115565
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.55586e-05,9.77861e-05,0.000426703,0.001289,0.00322694,0.00480042,0.00728065,0.00752955,0.0076629,0.00701395,0.00507599,0.00361808,0.00218685,0.00141345,0.00105787,0.000622275,0.000577827,0.000417813,0.000231131,0.000311137,0.000284469,0.000195572,0.000222241,0.00024002,0.000195572,0.000142234,0.000231131,0.000168903,0.000160014,0.000115565,0.000115565,8.88964e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77793e-05,0.000151124,0.000640054,0.00141345,0.00315582,0.00499599,0.00678282,0.00764512,0.00758289,0.0061872,0.00473818,0.00356474,0.00245354,0.00143123,0.00100453,0.000782289,0.000622275,0.00048893,0.000435593,0.000391144,0.00024891,0.000222241,0.00024891,0.000204462,0.000266689,0.000222241,0.000160014,0.000142234


==> anc/1.3_Osc_DetResponse105.txt <==
0.00244504,0.00515588,0.00861971,0.0111268,0.0112774,0.00777811,0.00438514,0.00281711,0.00151486,0.000717567,0.000292342,0.000141742,0.000186036,0.000168318,0.000115165,0.000106306,6.2012e-05,7.97297e-05,0.000106306,6.2012e-05,3.54354e-05,7.08708e-05,7.08708e-05,5.31531e-05,3.54354e-05,5.31531e-05,6.2012e-05,3.54354e-05,0.000106306,1.77177e-05,3.54354e-05,4.42943e-05,4.42943e-05,2.65766e-05,3.54354e-05,2.65766e-05,8.85885e-06,1.77177e-05,5.31531e-05,3.54354e-05,1.77177e-05,3.54354e-05,2.65766e-05,8.85885e-06,2.65766e-05,2.65766e-05,3.54354e-05,1.77177e-05,0,8.85885e-06,8.85885e-06,8.85885e-06,1.77177e-05,8.85885e-06,1.77177e-05,0,1.77177e-05,2.65766e-05,1.77177e-05,8.85885e-06,1.77177e-05,0,0,0,1.77177e-05,8.85885e-06,1.77177e-05,0,0,8.85885e-06,1.77177e-05,8.85885e-06,0,0,1.77177e-05,0,0,0,2.65766e-05,8.85885e-06,2.65766e-05,8.85885e-06
0,0,7.97297e-05,0.000682131,0.00350811,0.00801733,0.0112951,0.0124025,0.0108522,0.00723772,0.00413708,0.00234759,0.00124024,0.000673273,0.000398648,0.000265766,0.000256907,0.000194895,0.000141742,0.000168318,0.000194895,9.74474e-05,0.000124024,9.74474e-05,0.000106306,0.000115165,0.000106306,9.74474e-05,6.2012e-05,7.97297e-05,0.000132883,3.54354e-05,8.85885e-06,5.31531e-05,6.2012e-05,2.65766e-05,5.31531e-05,2.65766e-05,2.65766e-05,3.54354e-05,1.77177e-05,8.85885e-06,2.65766e-05,0,2.65766e-05,5.31531e-05,1.77177e-05,2.65766e-05,2.65766e-05,4.42943e-05,1.77177e-05,8.85885e-06,1.77177e-05,2.65766e-05,8.85885e-06,8.85885e-06,3.54354e-05,3.54354e-05,4.42943e-05,1.77177e-05,2.65766e-05,1.77177e-05,1.77177e-05,0,1.77177e-05,2.65766e-05,1.77177e-05,8.85885e-06,2.65766e-05,0,2.65766e-05,8.85885e-06,5.31531e-05,8.85885e-06,2.65766e-05,0,1.77177e-05,8.85885e-06,1.77177e-05,1.77177e-05,2.65766e-05,0
0,0,0,0,0,8.85885e-06,5.31531e-05,0.00107192,0.00411938,0.00803504,0.0111888,0.0122608,0.0106927,0.00712255,0.00419024,0.00242732,0.00113393,0.000744143,0.000478378,0.000292342,0.000239189,0.000256907,0.000168318,0.000221471,0.000194895,0.0001506,0.000132883,6.2012e-05,0.000124024,3.54354e-05,0.000132883,8.85885e-05,0.000106306,6.2012e-05,0.000106306,7.08708e-05,4.42943e-05,4.42943e-05,5.31531e-05,4.42943e-05,8.85885e-06,4.42943e-05,3.54354e-05,3.54354e-05,4.42943e-05,1.77177e-05,8.85885e-06,3.54354e-05,7.97297e-05,2.65766e-05,3.54354e-05,8.85885e-06,1.77177e-05,1.77177e-05,1.77177e-05,2.65766e-05,3.54354e-05,1.77177e-05,2.65766e-05,1.77177e-05,2.65766e-05,4.42943e-05,1.77177e-05,3.54354e-05,0,1.77177e-05,3.54354e-05,0,8.85885e-06,1.77177e-05,2.65766e-05,1.77177e-05,2.65766e-05,8.85885e-06,0,0,8.85885e-06,5.31531e-05,2.65766e-05,8.85885e-06,3.54354e-05,8.85885e-06
0,0,0,0,0,0,0,0,0,8.85885e-06,0.000221471,0.00155916,0.00471293,0.00862859,0.0115609,0.0117204,0.00975366,0.00644041,0.00386246,0.00209069,0.00112507,0.000593543,0.000380931,0.000283483,0.000212612,0.000212612,0.000159459,0.000221471,0.000168318,0.000106306,0.0001506,0.000124024,8.85885e-05,0.000132883,0.000115165,8.85885e-05,7.97297e-05,5.31531e-05,7.08708e-05,7.08708e-05,5.31531e-05,5.31531e-05,5.31531e-05,7.08708e-05,3.54354e-05,1.77177e-05,6.2012e-05,2.65766e-05,3.54354e-05,1.77177e-05,4.42943e-05,1.77177e-05,4.42943e-05,6.2012e-05,4.42943e-05,7.97297e-05,1.77177e-05,3.54354e-05,7.08708e-05,5.31531e-05,4.42943e-05,8.85885e-06,1.77177e-05,1.77177e-05,5.31531e-05,1.77177e-05,2.65766e-05,4.42943e-05,2.65766e-05,2.65766e-05,2.65766e-05,2.65766e-05,8.85885e-06,1.77177e-05,1.77177e-05,3.54354e-05,4.42943e-05,2.65766e-05,1.77177e-05,1.77177e-05,8.85885e-06,1.77177e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,4.42943e-05,0.000336636,0.0019578,0.00554567,0.00877032,0.0108345,0.0107282,0.00915125,0.00580257,0.00356125,0.00231216,0.00111621,0.000646696,0.000345495,0.000363213,0.000265766,0.000194895,0.0001506,0.000203754,0.000203754,0.000159459,8.85885e-05,9.74474e-05,7.08708e-05,9.74474e-05,0.000124024,8.85885e-05,8.85885e-05,0.000124024,8.85885e-05,7.08708e-05,7.08708e-05,5.31531e-05,4.42943e-05,5.31531e-05,4.42943e-05,3.54354e-05,0.000106306,4.42943e-05,5.31531e-05,7.97297e-05,7.08708e-05,5.31531e-05,7.08708e-05,1.77177e-05,0,2.65766e-05,5.31531e-05,3.54354e-05,5.31531e-05,1.77177e-05,1.77177e-05,2.65766e-05,1.77177e-05,3.54354e-05,8.85885e-06,1.77177e-05,3.54354e-05,2.65766e-05,1.77177e-05,1.77177e-05,1.77177e-05,2.65766e-05,2.65766e-05,4.42943e-05,2.65766e-05,2.65766e-05,1.77177e-05,1.77177e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.74474e-05,0.000620119,0.00235645,0.00594433,0.00968279,0.0110028,0.0104801,0.00840709,0.00567854,0.00364984,0.00201096,0.0010985,0.000797296,0.000389789,0.00031006,0.00031006,0.000221471,0.000203754,0.000186036,0.000203754,0.000168318,0.000159459,0.000115165,9.74474e-05,7.08708e-05,9.74474e-05,8.85885e-05,7.97297e-05,6.2012e-05,8.85885e-05,8.85885e-05,0.000124024,7.08708e-05,5.31531e-05,7.08708e-05,5.31531e-05,5.31531e-05,2.65766e-05,8.85885e-05,3.54354e-05,2.65766e-05,3.54354e-05,3.54354e-05,1.77177e-05,1.77177e-05,2.65766e-05,2.65766e-05,2.65766e-05,2.65766e-05,1.77177e-05,8.85885e-05,3.54354e-05,3.54354e-05,1.77177e-05,1.77177e-05,1.77177e-05,3.54354e-05,3.54354e-05,3.54354e-05,1.77177e-05,1.77177e-05,3.54354e-05,0,2.65766e-05,1.77177e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.85885e-06,0.000106306,0.000753002,0.00286141,0.00605949,0.0085577,0.0108079,0.0100903,0.00770724,0.0053419,0.00336636,0.0018515,0.00108078,0.000735285,0.000434084,0.000336636,0.000248048,0.000203754,0.000265766,0.000177177,0.000274624,0.000141742,0.000106306,0.000124024,7.97297e-05,0.0001506,0.000115165,0.000106306,0.000115165,7.08708e-05,0.000115165,8.85885e-05,4.42943e-05,6.2012e-05,3.54354e-05,7.08708e-05,2.65766e-05,6.2012e-05,5.31531e-05,8.85885e-05,6.2012e-05,7.08708e-05,1.77177e-05,4.42943e-05,3.54354e-05,2.65766e-05,7.08708e-05,2.65766e-05,5.31531e-05,4.42943e-05,2.65766e-05,2.65766e-05,3.54354e-05,3.54354e-05,6.2012e-05,2.65766e-05,2.65766e-05,2.65766e-05,8.85885e-06,2.65766e-05,4.42943e-05,5.31531e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.65766e-05,0.0001506,0.0010985,0.00339294,0.00636069,0.00901836,0.00964735,0.0097891,0.00724657,0.00504956,0.00300315,0.00177177,0.00100105,0.000664414,0.000513813,0.000336636,0.000292342,0.000292342,0.000186036,0.0001506,0.00023033,0.000159459,9.74474e-05,0.000159459,0.000132883,7.08708e-05,0.000106306,0.000106306,0.000106306,9.74474e-05,0.000159459,9.74474e-05,6.2012e-05,7.97297e-05,7.08708e-05,7.97297e-05,2.65766e-05,1.77177e-05,7.08708e-05,3.54354e-05,6.2012e-05,8.85885e-06,3.54354e-05,7.08708e-05,2.65766e-05,5.31531e-05,4.42943e-05,3.54354e-05,5.31531e-05,1.77177e-05,3.54354e-05,3.54354e-05,2.65766e-05,1.77177e-05,3.54354e-05,2.65766e-05,1.77177e-05,3.54354e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.85885e-06,5.31531e-05,0.000256907,0.0013554,0.00351697,0.00649357,0.00898293,0.0097891,0.00925756,0.0071757,0.00496097,0.00296771,0.00202868,0.0010985,0.000761861,0.000602402,0.00031006,0.000380931,0.000336636,0.000221471,0.000274624,0.00023033,0.000141742,0.000132883,0.000168318,5.31531e-05,0.000124024,0.000141742,0.000141742,0.000115165,0.000124024,8.85885e-05,8.85885e-05,4.42943e-05,0.000106306,0.000132883,0.000124024,3.54354e-05,8.85885e-05,8.85885e-05,6.2012e-05,2.65766e-05,7.97297e-05,3.54354e-05,7.97297e-05,7.08708e-05,4.42943e-05,3.54354e-05,5.31531e-05,5.31531e-05,3.54354e-05,4.42943e-05,4.42943e-05,2.65766e-05,2.65766e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.85885e-06,6.2012e-05,0.000318919,0.00171862,0.00390676,0.00644041,0.00901836,0.00938158,0.00798186,0.00632524,0.00443828,0.00257792,0.00175405,0.000974473,0.000726426,0.000372072,0.000380931,0.000345495,0.000265766,0.000380931,0.000177177,0.000221471,0.000168318,0.0001506,0.000186036,0.000132883,8.85885e-05,7.97297e-05,0.000177177,9.74474e-05,6.2012e-05,9.74474e-05,8.85885e-05,9.74474e-05,9.74474e-05,8.85885e-05,5.31531e-05,1.77177e-05,0.000115165,5.31531e-05,0.000115165,4.42943e-05,6.2012e-05,6.2012e-05,7.08708e-05,7.08708e-05,4.42943e-05,7.97297e-05,1.77177e-05,8.85885e-05,3.54354e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.85885e-06,1.77177e-05,0.000106306,0.000584684,0.00192237,0.00437628,0.00742376,0.00877031,0.00971822,0.00815018,0.00650242,0.00432312,0.00279939,0.00177177,0.0012048,0.000628979,0.000566967,0.000292342,0.000354354,0.000212612,0.000274624,0.000274624,0.000265766,0.000212612,0.000132883,9.74474e-05,0.000168318,6.2012e-05,0.000124024,7.97297e-05,0.000132883,0.000106306,0.000115165,0.0001506,0.000115165,7.97297e-05,7.08708e-05,7.97297e-05,7.08708e-05,5.31531e-05,7.08708e-05,7.97297e-05,4.42943e-05,2.65766e-05,3.54354e-05,4.42943e-05,6.2012e-05,7.97297e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.85885e-06,0.000177177,0.000930179,0.00224129,0.00453574,0.00654672,0.00861971,0.00900065,0.00787555,0.00566082,0.00407507,0.00254249,0.00143513,0.0010985,0.000841591,0.000442943,0.000513813,0.000434084,0.000203754,0.000283483,0.000318919,0.000203754,0.000274624,0.000106306,0.0001506,0.000141742,0.000115165,0.000141742,0.000132883,0.000132883,0.000124024,0.000141742,7.97297e-05,0.000141742,0.000106306,6.2012e-05,7.97297e-05,6.2012e-05,8.85885e-05,7.97297e-05,6.2012e-05,6.2012e-05,7.97297e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77177e-05,5.31531e-05,0.000248048,0.000983332,0.00253363,0.00497869,0.00710483,0.00846025,0.0087083,0.0076275,0.00584686,0.0040042,0.0026045,0.00154144,0.00115165,0.000823873,0.000531531,0.000407507,0.000434084,0.000318919,0.00031006,0.000221471,0.000327777,0.00023033,0.000177177,0.000194895,0.000106306,0.0001506,0.000115165,0.000177177,0.000124024,0.000132883,0.000106306,6.2012e-05,8.85885e-05,7.97297e-05,9.74474e-05,0.000168318,6.2012e-05,7.97297e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.85885e-06,8.85885e-06,8.85885e-05,0.000372072,0.00117823,0.00280825,0.00481037,0.00720228,0.00803501,0.00826535,0.00714025,0.00558109,0.00372071,0.00240961,0.00151486,0.00100991,0.000753002,0.00062012,0.000504955,0.000345495,0.000283483,0.000336636,0.00023033,0.0001506,0.000283483,0.000186036,0.000186036,0.000106306,0.000203754,0.000124024,0.000124024,0.000141742,0.000106306,0.000132883,0.000141742,7.97297e-05,0.000124024
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77177e-05,0.000159459,0.000496096,0.00122252,0.00304744,0.00479265,0.00688335,0.00795528,0.00800844,0.00709596,0.00542163,0.00391561,0.00268423,0.00167432,0.000965615,0.000823873,0.000558108,0.000504955,0.000372072,0.000434084,0.000292342,0.000301201,0.000248048,0.000132883,0.000248048,0.000203754,9.74474e-05,0.000248048,9.74474e-05,9.74474e-05,0.000115165,0.000124024
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000159459,0.000504954,0.00138198,0.00313603,0.00541277,0.00685677,0.00788441,0.00752119,0.00625436,0.00492552,0.0035081,0.00250705,0.00162117,0.00103649,0.000832732,0.00062012,0.000363213,0.000327778,0.000407507,0.000301201,0.000248048,0.000283483,0.000186036,0.000256907,0.000159459,0.000115165,0.000132883


==> anc/1.3_Osc_DetResponse106.txt <==
0.00172459,0.00391096,0.00691724,0.010178,0.0112617,0.00913189,0.0068701,0.004712,0.00260102,0.00121569,0.000433503,0.000348687,0.00018848,0.000179056,0.000197904,0.000150784,9.42398e-05,9.42398e-05,0.000131936,8.48159e-05,5.65439e-05,0.000103664,0.000113088,7.53919e-05,9.42398e-05,7.53919e-05,6.59679e-05,7.53919e-05,8.48159e-05,8.48159e-05,0.000103664,7.53919e-05,4.71199e-05,8.48159e-05,5.65439e-05,5.65439e-05,1.8848e-05,3.76959e-05,4.71199e-05,5.65439e-05,4.71199e-05,4.71199e-05,4.71199e-05,2.82719e-05,8.48159e-05,7.53919e-05,4.71199e-05,6.59679e-05,4.71199e-05,5.65439e-05,7.53919e-05,2.82719e-05,7.53919e-05,6.59679e-05,4.71199e-05,2.82719e-05,6.59679e-05,3.76959e-05,4.71199e-05,5.65439e-05,9.42398e-06,2.82719e-05,5.65439e-05,2.82719e-05,2.82719e-05,3.76959e-05,3.76959e-05,1.8848e-05,4.71199e-05,4.71199e-05,6.59679e-05,6.59679e-05,1.8848e-05,2.82719e-05,3.76959e-05,2.82719e-05,1.8848e-05,3.76959e-05,3.76959e-05,2.82719e-05,1.8848e-05,0
0,0,2.82719e-05,0.000376959,0.00263871,0.00572039,0.00870781,0.0104041,0.0113654,0.00915073,0.00669105,0.0042031,0.0022806,0.00102721,0.000414655,0.000310991,0.000197904,0.000263871,0.000150784,0.000160208,0.000131936,0.000179056,0.000103664,0.000122512,0.000197904,0.000131936,6.59679e-05,0.000122512,0.000131936,6.59679e-05,7.53919e-05,0.000113088,8.48159e-05,6.59679e-05,8.48159e-05,9.42398e-05,0.000103664,4.71199e-05,0.000122512,9.42398e-05,7.53919e-05,9.42398e-05,4.71199e-05,0.000113088,3.76959e-05,1.8848e-05,6.59679e-05,5.65439e-05,0.000150784,2.82719e-05,2.82719e-05,5.65439e-05,5.65439e-05,6.59679e-05,3.76959e-05,8.48159e-05,5.65439e-05,3.76959e-05,2.82719e-05,0.000103664,6.59679e-05,6.59679e-05,2.82719e-05,6.59679e-05,6.59679e-05,0.000103664,5.65439e-05,4.71199e-05,9.42398e-06,4.71199e-05,4.71199e-05,2.82719e-05,4.71199e-05,5.65439e-05,1.8848e-05,3.76959e-05,2.82719e-05,4.71199e-05,0.000113088,3.76959e-05,3.76959e-05,5.65439e-05
0,0,0,0,0,0,7.53919e-05,0.000801038,0.00281777,0.00591829,0.00875492,0.0105361,0.0105361,0.00879262,0.00613502,0.00383556,0.00210155,0.00104606,0.000631407,0.000358111,0.000179056,0.000226176,0.000245024,0.000179056,0.000122512,0.000131936,8.48159e-05,0.000169632,0.00014136,0.000103664,0.000207328,6.59679e-05,8.48159e-05,8.48159e-05,9.42398e-05,0.000131936,0.000169632,0.000113088,0.000103664,8.48159e-05,4.71199e-05,5.65439e-05,5.65439e-05,0.000113088,5.65439e-05,9.42398e-05,4.71199e-05,0.000113088,6.59679e-05,9.42398e-05,9.42398e-05,9.42398e-05,0.000103664,9.42398e-05,7.53919e-05,9.42398e-05,6.59679e-05,7.53919e-05,5.65439e-05,4.71199e-05,8.48159e-05,6.59679e-05,0.000103664,7.53919e-05,4.71199e-05,9.42398e-05,4.71199e-05,3.76959e-05,2.82719e-05,2.82719e-05,9.42398e-05,5.65439e-05,5.65439e-05,6.59679e-05,2.82719e-05,6.59679e-05,3.76959e-05,3.76959e-05,5.65439e-05,1.8848e-05,9.42398e-05,6.59679e-05
0,0,0,0,0,0,0,0,0,0,0.000131936,0.00100837,0.00311933,0.00605965,0.00907534,0.0102439,0.00981042,0.00786905,0.00637063,0.0039298,0.00218636,0.000932974,0.000753918,0.000292143,0.000367535,0.000273295,0.000263871,0.000310991,0.000207328,0.00014136,0.000113088,9.42398e-05,0.000131936,8.48159e-05,0.000122512,0.000131936,0.00014136,8.48159e-05,0.000169632,6.59679e-05,0.000113088,9.42398e-05,6.59679e-05,7.53919e-05,6.59679e-05,0.000122512,9.42398e-05,9.42398e-05,4.71199e-05,6.59679e-05,4.71199e-05,2.82719e-05,8.48159e-05,8.48159e-05,7.53919e-05,0.000103664,4.71199e-05,5.65439e-05,7.53919e-05,3.76959e-05,6.59679e-05,0.000113088,0.000131936,6.59679e-05,5.65439e-05,5.65439e-05,6.59679e-05,5.65439e-05,8.48159e-05,4.71199e-05,9.42398e-05,4.71199e-05,2.82719e-05,2.82719e-05,9.42398e-06,8.48159e-05,4.71199e-05,7.53919e-05,9.42398e-05,6.59679e-05,5.65439e-05,5.65439e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,2.82719e-05,0.000226176,0.00129108,0.00368478,0.00697378,0.00946173,0.00944288,0.00917901,0.00788791,0.00539995,0.00360938,0.0018471,0.00106491,0.000556015,0.000452351,0.000424079,0.000301567,0.000226176,0.000216752,0.000197904,0.00018848,9.42398e-05,0.000216752,0.00014136,0.000197904,0.000160208,0.000169632,9.42398e-05,0.000122512,0.000122512,0.000113088,0.00014136,6.59679e-05,9.42398e-05,7.53919e-05,5.65439e-05,0.000103664,8.48159e-05,8.48159e-05,6.59679e-05,5.65439e-05,4.71199e-05,8.48159e-05,7.53919e-05,6.59679e-05,5.65439e-05,7.53919e-05,8.48159e-05,7.53919e-05,7.53919e-05,0.000122512,6.59679e-05,1.8848e-05,5.65439e-05,8.48159e-05,2.82719e-05,7.53919e-05,5.65439e-05,5.65439e-05,4.71199e-05,3.76959e-05,0.000103664,7.53919e-05,4.71199e-05,7.53919e-05,2.82719e-05,4.71199e-05,7.53919e-05,7.53919e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.42398e-06,9.42398e-05,0.000376959,0.00149841,0.00428792,0.00702091,0.00902822,0.0102062,0.0089811,0.00711512,0.00517377,0.00310991,0.00178113,0.00105549,0.000678527,0.000414655,0.000292143,0.000254448,0.000169632,0.0002356,0.000245024,0.000169632,0.000150784,0.000131936,0.000150784,0.000150784,0.000131936,0.000131936,0.000160208,5.65439e-05,0.000122512,8.48159e-05,8.48159e-05,3.76959e-05,0.000131936,6.59679e-05,6.59679e-05,0.00014136,6.59679e-05,8.48159e-05,0.000169632,4.71199e-05,6.59679e-05,6.59679e-05,0.000113088,8.48159e-05,4.71199e-05,0.00014136,0.000103664,6.59679e-05,8.48159e-05,9.42398e-05,8.48159e-05,6.59679e-05,0.000113088,3.76959e-05,8.48159e-05,0.000122512,9.42398e-06,4.71199e-05,8.48159e-05,1.8848e-05,5.65439e-05,6.59679e-05,1.8848e-05,0.000113088
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8848e-05,7.53919e-05,0.000527743,0.00215809,0.00423138,0.00653084,0.00862298,0.00945231,0.00891513,0.00661565,0.00473084,0.0029874,0.0018471,0.00102721,0.000697375,0.000499471,0.000310991,0.000320415,0.000376959,0.000216752,0.000207328,0.000113088,0.0002356,0.000197904,0.000150784,0.000103664,0.000103664,0.00014136,0.000122512,0.0002356,0.000131936,0.000131936,0.000113088,0.000113088,7.53919e-05,0.000150784,0.000113088,0.00018848,0.000113088,0.000150784,0.000103664,5.65439e-05,4.71199e-05,9.42398e-05,0.000113088,0.000169632,9.42398e-05,0.000113088,5.65439e-05,0.000122512,7.53919e-05,6.59679e-05,0.000131936,2.82719e-05,0.000113088,4.71199e-05,0.000103664,8.48159e-05,9.42398e-05,5.65439e-05,9.42398e-05,6.59679e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8848e-05,9.42398e-05,0.000819886,0.00224291,0.00470258,0.00706801,0.00899052,0.00848162,0.00838738,0.0066722,0.00455178,0.00289316,0.00170574,0.00102721,0.000537167,0.000499471,0.000424079,0.000320415,0.0002356,0.0002356,0.00018848,8.48159e-05,0.000207328,0.000179056,0.000197904,0.00018848,0.000103664,0.0002356,0.000131936,0.000179056,0.000103664,0.00014136,7.53919e-05,0.000113088,0.000131936,0.000150784,0.000150784,0.000113088,0.000113088,0.000179056,9.42398e-05,7.53919e-05,0.000113088,7.53919e-05,8.48159e-05,0.000113088,7.53919e-05,4.71199e-05,2.82719e-05,0.000122512,9.42398e-05,5.65439e-05,8.48159e-05,7.53919e-05,6.59679e-05,3.76959e-05,6.59679e-05,0.000103664
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8848e-05,2.82719e-05,0.000216752,0.00087643,0.00270468,0.005023,0.00688895,0.00846277,0.00858529,0.00781251,0.0061256,0.00434445,0.00283662,0.00170574,0.000989518,0.000659679,0.000640831,0.000348687,0.000348687,0.000216752,0.000254448,0.00018848,0.000292143,0.0002356,0.000179056,0.000169632,0.000113088,0.00014136,0.000150784,0.000160208,4.71199e-05,0.000113088,0.000122512,0.000150784,0.000169632,0.000122512,0.00014136,7.53919e-05,0.00014136,0.000131936,0.000131936,6.59679e-05,0.000122512,8.48159e-05,0.000113088,9.42398e-05,0.000122512,5.65439e-05,7.53919e-05,9.42398e-05,7.53919e-05,6.59679e-05,7.53919e-05,0.000103664,8.48159e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.65439e-05,0.000405231,0.00111203,0.00245023,0.00480624,0.00720937,0.00835911,0.00818947,0.00760518,0.00598424,0.00435387,0.00246908,0.00165862,0.000961246,0.000659679,0.000442927,0.000480623,0.000329839,0.000254448,0.000292143,0.000179056,0.000197904,0.00018848,0.000169632,0.000179056,0.00018848,0.000150784,0.000160208,0.000150784,0.00014136,0.000160208,0.000169632,0.000179056,0.000131936,0.000169632,0.000113088,0.000131936,0.000131936,8.48159e-05,0.000113088,9.42398e-05,6.59679e-05,6.59679e-05,0.000113088,8.48159e-05,7.53919e-05,9.42398e-05,8.48159e-05,8.48159e-05,0.00014136
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.59679e-05,0.000376959,0.00139475,0.00283662,0.004712,0.00715282,0.00797272,0.00801984,0.00697376,0.00570152,0.00379786,0.00272353,0.00174344,0.000914126,0.000650255,0.000480623,0.000329839,0.000452351,0.000329839,0.000263871,0.000292143,0.000310991,0.000160208,0.000245024,0.000263871,0.000207328,0.000169632,0.000122512,0.000122512,0.000131936,0.000103664,0.000150784,0.000131936,8.48159e-05,8.48159e-05,0.000122512,8.48159e-05,0.000131936,0.000150784,0.000122512,0.000113088,7.53919e-05,0.000131936,0.000122512,0.000103664,9.42398e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82719e-05,0.000160208,0.000395807,0.00129108,0.00310991,0.00516435,0.00697376,0.00750151,0.00779366,0.00664392,0.00511722,0.0039298,0.00267641,0.00163035,0.000998942,0.000537167,0.000574863,0.000339263,0.000367535,0.000339263,0.000273295,0.000245024,0.000197904,0.000179056,0.000207328,0.000197904,0.00018848,0.000197904,0.00018848,0.000197904,0.000150784,0.000113088,0.000131936,0.000150784,0.00014136,0.000103664,0.000122512,0.00014136,4.71199e-05,9.42398e-05,7.53919e-05,0.000113088,8.48159e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.42398e-06,5.65439e-05,0.000103664,0.000678526,0.00185652,0.00353399,0.00529629,0.00741669,0.00768057,0.00740727,0.0063612,0.00497586,0.00340205,0.0023183,0.00144187,0.000998942,0.000772766,0.000508895,0.000490047,0.000320415,0.000414655,0.000254448,0.000179056,0.000179056,0.00014136,0.000207328,0.000216752,0.000207328,0.00018848,0.000179056,0.00014136,0.000169632,0.000197904,0.000103664,0.000131936,0.000169632,0.000131936,0.000113088,9.42398e-05,0.000103664
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.42398e-06,7.53919e-05,0.0002356,0.00073507,0.00198846,0.00347745,0.00543765,0.00642716,0.00717166,0.00688894,0.00598423,0.00492874,0.0036565,0.00222406,0.00155496,0.000951822,0.000819886,0.000593711,0.000405231,0.000424079,0.000216752,0.000329839,0.000273295,0.000301567,0.000273295,0.00018848,0.00018848,0.000226176,0.000169632,0.000122512,0.000131936,0.000197904,0.000160208,0.00018848,0.000160208,0.000122512
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.48159e-05,0.000226176,0.000989517,0.00205443,0.00352457,0.0053811,0.00690779,0.00753921,0.00650255,0.00555072,0.00430675,0.00313818,0.00212039,0.00146072,0.00102721,0.00078219,0.000480623,0.000414655,0.000490047,0.000386383,0.000216752,0.00018848,0.000207328,0.000226176,0.000179056,0.000160208,0.000207328,0.000179056,0.00014136,0.000169632,0.000131936
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.76959e-05,6.59679e-05,0.000433503,0.00097067,0.00192249,0.00354341,0.00540937,0.00626696,0.00670046,0.00671931,0.00558842,0.00397692,0.0031853,0.00224291,0.00145129,0.000819886,0.000716223,0.000631407,0.000433503,0.000320415,0.000329839,0.000301567,0.000263871,0.000254448,0.00018848,0.0002356,7.53919e-05,0.000216752


==> anc/1.3_Osc_DetResponse108.txt <==
0.0010527,0.00271014,0.00498354,0.00686496,0.00961994,0.00961994,0.00866801,0.00676419,0.00458037,0.00255336,0.00155665,0.000727932,0.000459157,0.000179183,0.000246377,0.000156785,0.000156785,0.000223979,0.000235178,0.000123189,0.000167984,0.000156785,0.000179183,0.000156785,0.000145586,0.000134388,0.000134388,0.000145586,0.000100791,0.000134388,0.000201581,0.000145586,0.000145586,0.000190382,0.000100791,0.000134388,0.000123189,0.000145586,8.95917e-05,0.000167984,0.00011199,0.000123189,0.000123189,0.000134388,0.000123189,0.000190382,0.000167984,0.000179183,0.000123189,8.95917e-05,8.95917e-05,8.95917e-05,0.000100791,3.35969e-05,0.000134388,0.00011199,7.83927e-05,7.83927e-05,0.000156785,0.000123189,0.000167984,0.000100791,0.000167984,0.000145586,0.000167984,0.000145586,0.000156785,0.000134388,2.23979e-05,0.000134388,0.000145586,8.95917e-05,0.000134388,7.83927e-05,6.71938e-05,0.000100791,0.000167984,8.95917e-05,0.000123189,0.000123189,0.000123189,0.00011199
0,0,3.35969e-05,0.000347168,0.00138867,0.00352767,0.00596906,0.00808567,0.00908238,0.00991112,0.00852243,0.00679778,0.00455797,0.00259816,0.00146706,0.000683136,0.000470356,0.000335969,0.000145586,0.000302372,0.00032477,0.000190382,0.000201581,0.000134388,0.000145586,0.000235178,0.00021278,0.000167984,0.000156785,7.83927e-05,0.000156785,0.000156785,0.000156785,0.000156785,0.000134388,0.000145586,0.000134388,0.00011199,0.000179183,0.000156785,0.000145586,0.000156785,0.000167984,0.000167984,0.000156785,0.00011199,0.000179183,0.000179183,0.000134388,0.000145586,0.000123189,0.000123189,0.000123189,0.000145586,0.000190382,8.95917e-05,0.00011199,0.000201581,0.000134388,0.000100791,0.00011199,0.00011199,0.000100791,0.000167984,0.000134388,0.00011199,0.00011199,6.71938e-05,0.000134388,8.95917e-05,6.71938e-05,8.95917e-05,6.71938e-05,8.95917e-05,0.000123189,0.000100791,0.000156785,0.000134388,0.00011199,0.000145586,0.000167984,0.000145586
0,0,0,0,0,0,1.1199e-05,0.000257576,0.00161265,0.00363966,0.00573387,0.00789527,0.00907118,0.00949675,0.00746972,0.00639461,0.00407642,0.00239658,0.00125428,0.000739131,0.00032477,0.000257576,0.000190382,0.000235178,0.000302372,0.000291173,0.00021278,0.000223979,0.000179183,0.000134388,0.000145586,0.000156785,0.000223979,0.000134388,0.000179183,0.000123189,0.000201581,0.000167984,0.000123189,0.000156785,0.000100791,0.000134388,0.000190382,0.00011199,0.00011199,0.000156785,8.95917e-05,0.000156785,0.000179183,5.59948e-05,0.000145586,0.000167984,0.00011199,8.95917e-05,0.000167984,0.000100791,0.000134388,0.000156785,0.000134388,0.000167984,0.000156785,0.000167984,0.000134388,0.000179183,0.000179183,0.000145586,8.95917e-05,0.000134388,0.000179183,0.000190382,0.000167984,0.000100791,7.83927e-05,0.00021278,0.000156785,0.000100791,8.95917e-05,8.95917e-05,0.000100791,0.000100791,0.000100791,0.000134388
0,0,0,0,0,0,0,0,0,0,7.83927e-05,0.000492754,0.00154545,0.00400922,0.00601385,0.00797367,0.00918317,0.00939596,0.00772729,0.00582346,0.00391963,0.0021838,0.00136627,0.000694335,0.000403163,0.000235178,0.000179183,0.00021278,0.000235178,0.000134388,0.000167984,0.000235178,0.000179183,0.000156785,0.000167984,0.000179183,0.000134388,0.000167984,0.00021278,0.00011199,0.000257576,0.000156785,0.000167984,0.000167984,0.000145586,0.000156785,0.000235178,0.000134388,0.000167984,0.000179183,0.000145586,0.00011199,0.00011199,0.00011199,0.000167984,0.000190382,0.000190382,0.000123189,0.000134388,0.000190382,0.000134388,0.000100791,0.000268775,0.000134388,0.000134388,7.83927e-05,0.000190382,0.000123189,0.000167984,0.000179183,0.000123189,0.000145586,0.000123189,8.95917e-05,0.000134388,0.000100791,0.000156785,0.00011199,0.000145586,0.000179183,8.95917e-05,0.000223979
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00011199,0.000571147,0.00218379,0.00380764,0.00626023,0.0076153,0.00892559,0.00833204,0.00727933,0.0054091,0.00356126,0.0021502,0.00115349,0.000716733,0.000447958,0.000358367,0.000302372,0.000201581,0.000369566,0.00021278,0.000201581,0.000235178,0.000268775,0.000235178,0.00021278,0.000223979,0.000257576,0.000190382,0.000235178,0.00021278,0.000145586,0.000179183,0.000100791,0.000156785,0.000179183,0.000167984,0.000134388,6.71938e-05,0.000156785,0.000201581,0.000179183,0.00021278,0.000190382,0.000145586,7.83927e-05,0.000167984,5.59948e-05,0.00011199,0.000156785,0.000134388,0.000156785,0.000257576,0.000145586,0.00011199,0.000201581,0.000167984,0.000179183,0.000246377,0.000123189,0.000100791,0.000134388,0.000134388,0.000167984,6.71938e-05,0.000190382,0.000145586,0.000134388,0.000156785
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000145586,0.000996707,0.00230698,0.0042892,0.0065738,0.00854482,0.00856722,0.00834324,0.00669698,0.00507312,0.00333729,0.00194862,0.00128788,0.000683136,0.000291173,0.000291173,0.000246377,0.00021278,0.000380765,0.000179183,0.000123189,0.000167984,0.000190382,0.000246377,0.000201581,0.000235178,0.000156785,0.00021278,0.000134388,0.000235178,6.71938e-05,0.000235178,0.000223979,0.000201581,0.000190382,8.95917e-05,8.95917e-05,0.000134388,0.000100791,0.000167984,0.000123189,0.000156785,0.000201581,0.000134388,0.000123189,0.00021278,0.000145586,0.000134388,0.000167984,7.83927e-05,0.000134388,0.000100791,0.000145586,0.000201581,0.000179183,0.000145586,0.000179183,0.000190382,0.000201581,8.95917e-05,0.000179183,0.000100791,0.000223979,0.000100791
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.35969e-05,0.000223979,0.00096311,0.00238538,0.00456917,0.0065738,0.00770489,0.00818645,0.00769369,0.00676418,0.00484914,0.0032141,0.00185903,0.0010415,0.000582346,0.000380765,0.000358367,0.00032477,0.000279974,0.000291173,0.000145586,0.000257576,0.000279974,0.000190382,0.00021278,0.00021278,0.000223979,0.000179183,0.000123189,0.000156785,0.000179183,0.000179183,0.000156785,0.000134388,0.000123189,0.000123189,0.00021278,0.000156785,0.000156785,0.000123189,0.00011199,0.000123189,0.00021278,0.000190382,0.000145586,0.000291173,0.000100791,0.000156785,0.000156785,8.95917e-05,0.000134388,0.000145586,0.000134388,0.000167984,0.00011199,0.000190382,0.000167984,0.000167984,0.000123189,0.000179183,8.95917e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1199e-05,0,0.000123189,0.000425561,0.00132148,0.00271015,0.00453557,0.00632741,0.00732412,0.00875761,0.00750331,0.00594665,0.00442358,0.00303491,0.00181423,0.0010863,0.000571147,0.000369566,0.000313571,0.000302372,0.000313571,0.000302372,0.000257576,0.000223979,0.000291173,0.000246377,0.000257576,0.000246377,0.000179183,0.00021278,0.000156785,0.000156785,0.000223979,0.000246377,0.000123189,0.000167984,0.000134388,0.000100791,0.000279974,0.000190382,0.000201581,0.00021278,0.000134388,0.000167984,0.000100791,0.000179183,0.000223979,0.000190382,0.000134388,0.000179183,0.000167984,0.000190382,0.00021278,0.000134388,0.000167984,0.00021278,0.000156785,0.000201581,0.000179183
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.23979e-05,7.83927e-05,0.000548749,0.00131028,0.00291173,0.00493874,0.00657379,0.0075817,0.00707773,0.0076601,0.00568907,0.00451317,0.00299012,0.00182543,0.0010303,0.000671938,0.000391964,0.000380765,0.000347168,0.000190382,0.000190382,0.000235178,0.000335969,0.000235178,0.000246377,0.00021278,0.000246377,0.000167984,0.000201581,0.000246377,0.000190382,0.000235178,0.00021278,0.000190382,0.000179183,0.000268775,0.000201581,0.00011199,0.000156785,0.000167984,0.000145586,0.000235178,0.000134388,0.000246377,0.000246377,0.000201581,0.000179183,0.000156785,0.00011199,0.000100791,0.000179183,0.000156785,0.000100791,7.83927e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1199e-05,0.00021278,0.000559948,0.00165744,0.00279974,0.00447958,0.00627142,0.00764889,0.00800726,0.00671937,0.0052747,0.00365086,0.00262055,0.00171344,0.0010191,0.000683137,0.00042556,0.000257576,0.000268775,0.000302372,0.000223979,0.000235178,0.000223979,0.000335969,0.00021278,0.00021278,0.000167984,0.00011199,0.000179183,0.000156785,0.000223979,0.000201581,0.000190382,0.000201581,0.000167984,0.000167984,0.000190382,0.000134388,0.000179183,0.000156785,0.000223979,0.00021278,0.000156785,0.000145586,0.000201581,0.000156785,0.000167984,0.000134388,0.000134388,0.000134388
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.23979e-05,4.47958e-05,0.000156785,0.000806325,0.00171344,0.0031917,0.00483794,0.00627142,0.00761529,0.00738011,0.00628261,0.00538669,0.00349407,0.00254216,0.00144466,0.0010639,0.000559948,0.000403162,0.000436759,0.000358367,0.00032477,0.000190382,0.000257576,0.00021278,0.000167984,0.000235178,0.000257576,0.000257576,0.000246377,0.000257576,0.000190382,0.000190382,0.000190382,0.000167984,6.71938e-05,0.000291173,0.000190382,0.000190382,0.000190382,0.000179183,0.000201581,0.000156785,0.000145586,0.000201581,0.000246377,0.00021278,0.000223979
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1199e-05,6.71938e-05,0.000291173,0.000795126,0.00194862,0.0031693,0.00491634,0.00619302,0.00693215,0.00685376,0.00654019,0.00517391,0.00340448,0.00237418,0.00156785,0.000929513,0.000671938,0.000436759,0.000380765,0.000369566,0.000347168,0.000257576,0.000347168,0.000201581,0.000201581,0.000291173,0.000179183,0.000223979,0.000201581,0.000246377,0.00021278,0.000123189,0.000223979,0.000167984,0.00021278,0.000167984,0.000223979,0.000223979,0.000223979,0.000246377,0.000235178,0.000235178,0.000100791
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.35969e-05,7.83927e-05,0.000235178,0.000884717,0.00206061,0.00330369,0.00498353,0.00561067,0.00656258,0.00658498,0.00634981,0.00444598,0.00344928,0.0021278,0.00167984,0.000940712,0.000772728,0.000515152,0.000347168,0.000492754,0.000179183,0.00021278,0.000179183,0.000201581,0.00021278,0.000235178,0.00021278,0.000257576,0.000246377,0.00021278,0.000156785,0.000235178,0.000201581,0.000190382,0.000179183,0.000179183,0.000223979,0.000190382,0.00011199
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1199e-05,0,0.000134387,0.000358367,0.0010639,0.00191502,0.00346047,0.00477075,0.00621542,0.00605863,0.00621541,0.00552108,0.00444598,0.0032029,0.00225099,0.00135507,0.000795126,0.000671938,0.000548749,0.000548749,0.000335969,0.000313571,0.000302372,0.000190382,0.000279974,0.000257576,0.000291173,0.000268775,0.000179183,0.000201581,0.000246377,0.000246377,0.000246377,0.000167984,0.000190382,0.000223979
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1199e-05,3.35969e-05,0.00021278,0.000403163,0.00136627,0.00223979,0.00374045,0.00482674,0.00605863,0.0063274,0.00609223,0.00510672,0.0042444,0.00311331,0.00238538,0.00135507,0.000795126,0.000414361,0.000548749,0.000414361,0.000403162,0.000391964,0.000257576,0.000302372,0.000313571,0.000313571,0.000179183,0.000369566,0.000167984,0.000268775,0.000201581,0.000179183
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1199e-05,3.35969e-05,0.000100791,0.000481555,0.00147826,0.00246377,0.00369565,0.00459157,0.00582345,0.00595784,0.00563307,0.00455797,0.00381884,0.00346047,0.00187022,0.00150066,0.000951911,0.000638341,0.000526351,0.000369566,0.000403162,0.000347168,0.000235178,0.000201581,0.000235178,0.000268775,0.000156785,0.000223979


==> anc/1.3_Osc_DetResponse109.txt <==
0.00197785,0.00425067,0.00723483,0.0101583,0.0106007,0.00848401,0.00638468,0.00417259,0.00270654,0.00137062,0.000841456,0.000407716,0.000225545,0.000147472,0.000147472,0.000164821,9.54229e-05,0.000121447,8.67481e-05,8.67481e-05,5.20488e-05,9.54229e-05,8.67481e-05,6.07237e-05,7.80733e-05,7.80733e-05,4.3374e-05,8.67481e-06,4.3374e-05,0.000104098,3.46992e-05,4.3374e-05,2.60244e-05,6.93985e-05,6.07237e-05,3.46992e-05,3.46992e-05,8.67481e-06,5.20488e-05,4.3374e-05,3.46992e-05,4.3374e-05,5.20488e-05,3.46992e-05,2.60244e-05,3.46992e-05,8.67481e-06,2.60244e-05,8.67481e-06,6.07237e-05,1.73496e-05,2.60244e-05,3.46992e-05,8.67481e-06,3.46992e-05,2.60244e-05,2.60244e-05,1.73496e-05,8.67481e-06,6.07237e-05,8.67481e-06,6.07237e-05,2.60244e-05,2.60244e-05,8.67481e-06,1.73496e-05,1.73496e-05,8.67481e-06,2.60244e-05,2.60244e-05,1.73496e-05,8.67481e-06,3.46992e-05,2.60244e-05,8.67481e-06,8.67481e-06,0,8.67481e-06,2.60244e-05,1.73496e-05,1.73496e-05,0
0,0,3.46992e-05,0.000494464,0.00254172,0.00604638,0.00859678,0.0106874,0.0106441,0.00875293,0.00642805,0.00400776,0.00276726,0.00117977,0.00068531,0.000442415,0.000320968,0.000138797,0.000225545,0.000130122,0.000130122,0.000138797,0.000147472,8.67481e-05,5.20488e-05,0.000104098,7.80733e-05,6.93985e-05,5.20488e-05,0.000112772,5.20488e-05,5.20488e-05,4.3374e-05,7.80733e-05,9.54229e-05,1.73496e-05,5.20488e-05,5.20488e-05,2.60244e-05,5.20488e-05,2.60244e-05,3.46992e-05,2.60244e-05,6.07237e-05,3.46992e-05,3.46992e-05,2.60244e-05,3.46992e-05,1.73496e-05,3.46992e-05,0,3.46992e-05,8.67481e-06,6.07237e-05,5.20488e-05,2.60244e-05,1.73496e-05,4.3374e-05,2.60244e-05,8.67481e-06,1.73496e-05,2.60244e-05,1.73496e-05,2.60244e-05,2.60244e-05,3.46992e-05,3.46992e-05,1.73496e-05,3.46992e-05,1.73496e-05,8.67481e-06,2.60244e-05,8.67481e-06,1.73496e-05,8.67481e-06,1.73496e-05,1.73496e-05,2.60244e-05,1.73496e-05,8.67481e-06,4.3374e-05,0
0,0,0,0,0,0,6.07237e-05,0.000737358,0.00312293,0.00619385,0.00877028,0.0108176,0.0100108,0.00846666,0.00581214,0.00415524,0.00240292,0.00112772,0.00066796,0.000425066,0.000329643,0.000268919,0.000156147,0.000164821,0.000182171,0.000130122,0.000208195,0.000112772,7.80733e-05,0.000112772,8.67481e-05,7.80733e-05,7.80733e-05,8.67481e-05,9.54229e-05,9.54229e-05,6.07237e-05,6.93985e-05,9.54229e-05,5.20488e-05,5.20488e-05,5.20488e-05,5.20488e-05,5.20488e-05,5.20488e-05,4.3374e-05,5.20488e-05,4.3374e-05,2.60244e-05,3.46992e-05,2.60244e-05,3.46992e-05,3.46992e-05,3.46992e-05,3.46992e-05,1.73496e-05,5.20488e-05,4.3374e-05,6.07237e-05,1.73496e-05,2.60244e-05,3.46992e-05,0,8.67481e-06,2.60244e-05,3.46992e-05,3.46992e-05,0,0,8.67481e-06,4.3374e-05,0,0,6.07237e-05,2.60244e-05,8.67481e-06,8.67481e-06,0,2.60244e-05,6.07237e-05,1.73496e-05,2.60244e-05
0,0,0,0,0,0,0,0,0,8.67481e-06,8.67481e-05,0.00115375,0.00342655,0.00665362,0.00908258,0.0104445,0.00971585,0.00768591,0.00557792,0.00366076,0.002134,0.00104965,0.000763383,0.00043374,0.000294943,0.000268919,0.000182171,0.000190846,0.000225545,0.000121447,0.000104098,0.000173496,8.67481e-05,0.000104098,0.000138797,0.000104098,9.54229e-05,0.000112772,0.000121447,9.54229e-05,8.67481e-05,8.67481e-05,8.67481e-05,7.80733e-05,6.07237e-05,1.73496e-05,5.20488e-05,8.67481e-06,3.46992e-05,5.20488e-05,6.93985e-05,4.3374e-05,3.46992e-05,4.3374e-05,6.07237e-05,4.3374e-05,6.07237e-05,6.07237e-05,1.73496e-05,1.73496e-05,5.20488e-05,2.60244e-05,2.60244e-05,4.3374e-05,2.60244e-05,3.46992e-05,2.60244e-05,2.60244e-05,3.46992e-05,2.60244e-05,1.73496e-05,6.07237e-05,4.3374e-05,5.20488e-05,5.20488e-05,3.46992e-05,2.60244e-05,2.60244e-05,1.73496e-05,2.60244e-05,2.60244e-05,1.73496e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,2.60244e-05,0.00023422,0.00147472,0.00390367,0.00677507,0.0086922,0.0100542,0.00940355,0.00728686,0.00514417,0.00333112,0.0019605,0.00122315,0.000841456,0.000511814,0.000399041,0.000312293,0.000329643,0.000251569,0.000251569,0.000104098,0.000173496,0.000156147,0.00021687,8.67481e-05,0.000164821,7.80733e-05,0.000130122,7.80733e-05,8.67481e-05,7.80733e-05,6.93985e-05,8.67481e-05,9.54229e-05,4.3374e-05,7.80733e-05,5.20488e-05,6.93985e-05,8.67481e-05,5.20488e-05,6.07237e-05,8.67481e-06,6.93985e-05,5.20488e-05,7.80733e-05,5.20488e-05,6.93985e-05,3.46992e-05,3.46992e-05,2.60244e-05,4.3374e-05,2.60244e-05,4.3374e-05,5.20488e-05,8.67481e-05,8.67481e-06,1.73496e-05,4.3374e-05,1.73496e-05,6.07237e-05,7.80733e-05,2.60244e-05,5.20488e-05,5.20488e-05,1.73496e-05,4.3374e-05,2.60244e-05,3.46992e-05,6.93985e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.07237e-05,0.000503139,0.00181303,0.00419862,0.00722615,0.00887438,0.0100889,0.00912595,0.00678372,0.00498802,0.00346992,0.00188243,0.00109303,0.000676635,0.000520488,0.000320968,0.000303618,0.000242895,0.000225545,0.000225545,0.000112772,0.000182171,0.000156147,0.000112772,0.000112772,0.000112772,0.000130122,0.000104098,7.80733e-05,8.67481e-05,0.000112772,0.000138797,5.20488e-05,6.07237e-05,7.80733e-05,9.54229e-05,5.20488e-05,6.93985e-05,5.20488e-05,7.80733e-05,7.80733e-05,4.3374e-05,7.80733e-05,6.07237e-05,8.67481e-06,6.93985e-05,5.20488e-05,3.46992e-05,1.73496e-05,5.20488e-05,0.000104098,6.07237e-05,5.20488e-05,3.46992e-05,7.80733e-05,2.60244e-05,5.20488e-05,3.46992e-05,2.60244e-05,4.3374e-05,5.20488e-05,2.60244e-05,3.46992e-05,2.60244e-05,2.60244e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.67481e-06,8.67481e-05,0.000607236,0.00225545,0.00452827,0.00690517,0.00905655,0.00943825,0.00862281,0.00696589,0.00473645,0.00317498,0.00205593,0.00107568,0.000772058,0.000546513,0.000294943,0.000320968,0.000242895,0.000225545,0.000147472,0.000303618,0.000164821,0.000173496,0.00023422,0.000147472,9.54229e-05,0.000138797,0.000121447,0.000164821,0.000104098,7.80733e-05,0.000112772,8.67481e-05,7.80733e-05,8.67481e-05,8.67481e-05,2.60244e-05,7.80733e-05,4.3374e-05,9.54229e-05,0.000104098,7.80733e-05,4.3374e-05,3.46992e-05,6.07237e-05,8.67481e-05,5.20488e-05,7.80733e-05,5.20488e-05,8.67481e-05,6.07237e-05,3.46992e-05,5.20488e-05,4.3374e-05,6.07237e-05,1.73496e-05,4.3374e-05,3.46992e-05,4.3374e-05,5.20488e-05,3.46992e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.67481e-06,8.67481e-06,0.000173496,0.000720008,0.00226412,0.00477984,0.00721747,0.00889173,0.0088657,0.00761651,0.0062025,0.00425065,0.0030275,0.00177833,0.000997602,0.000702659,0.000529163,0.000425066,0.000364342,0.000390366,0.000312293,0.000338317,0.000199521,0.000182171,0.000164821,0.00021687,0.00021687,0.000112772,0.000138797,0.000147472,0.000130122,0.000104098,0.000104098,6.07237e-05,6.07237e-05,8.67481e-05,7.80733e-05,7.80733e-05,7.80733e-05,6.93985e-05,3.46992e-05,7.80733e-05,6.07237e-05,0.000104098,6.93985e-05,6.93985e-05,5.20488e-05,8.67481e-05,5.20488e-05,0.000121447,3.46992e-05,2.60244e-05,2.60244e-05,2.60244e-05,1.73496e-05,3.46992e-05,5.20488e-05,4.3374e-05,6.07237e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.3374e-05,0.000242895,0.000980252,0.00261979,0.00549117,0.00740831,0.00887438,0.00864883,0.00746036,0.00590756,0.00406848,0.00296678,0.00189978,0.00119712,0.000711334,0.000425066,0.000416391,0.000399041,0.000286269,0.000199521,0.000320968,0.000208195,0.000199521,0.000208195,0.000138797,0.000225545,0.000190846,0.000112772,0.000190846,0.000112772,0.000130122,8.67481e-05,0.000164821,8.67481e-05,8.67481e-05,9.54229e-05,8.67481e-05,0.000104098,6.07237e-05,6.93985e-05,7.80733e-05,7.80733e-05,9.54229e-05,4.3374e-05,7.80733e-05,0.000112772,4.3374e-05,7.80733e-05,7.80733e-05,6.07237e-05,4.3374e-05,6.93985e-05,5.20488e-05,5.20488e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.54229e-05,0.000355667,0.00118845,0.00289738,0.00500538,0.00765989,0.00877028,0.00838858,0.00713071,0.00544779,0.00373016,0.00261111,0.00158749,0.000988928,0.000676635,0.000511814,0.000381691,0.000399041,0.000303618,0.000199521,0.000190846,0.000286269,0.000130122,0.00023422,0.000242895,0.000190846,0.000104098,0.000130122,0.000112772,9.54229e-05,0.000130122,0.000138797,7.80733e-05,9.54229e-05,1.73496e-05,0.000130122,6.93985e-05,8.67481e-05,6.07237e-05,2.60244e-05,7.80733e-05,9.54229e-05,9.54229e-05,9.54229e-05,7.80733e-05,0.000112772,9.54229e-05,5.20488e-05,4.3374e-05,8.67481e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.54229e-05,0.000459765,0.00130122,0.00288871,0.00556057,0.00740831,0.00855341,0.00777266,0.00699191,0.00523092,0.00412053,0.00265449,0.00166556,0.000954229,0.00068531,0.000477114,0.000511814,0.000329643,0.000329643,0.000286269,0.000208195,0.000156147,0.00021687,0.000199521,0.000156147,0.000130122,8.67481e-05,0.000121447,0.000130122,0.000104098,0.000104098,0.000182171,0.000112772,0.000147472,6.93985e-05,0.000104098,0.000112772,0.000147472,0.000130122,9.54229e-05,0.000104098,6.07237e-05,6.93985e-05,5.20488e-05,8.67481e-05,7.80733e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.67481e-06,8.67481e-06,8.67481e-05,0.000563862,0.00144002,0.00325305,0.00540442,0.00749506,0.00792013,0.00746904,0.00621985,0.00525694,0.00366944,0.00261111,0.00163086,0.0012405,0.000737358,0.000555188,0.000477114,0.00046844,0.000329643,0.000260244,0.000208195,0.000286269,0.000164821,0.000156147,0.000164821,0.000138797,0.000182171,9.54229e-05,0.000182171,0.000225545,0.000121447,0.000112772,0.000156147,0.000138797,8.67481e-05,0.000121447,0.000112772,6.93985e-05,8.67481e-05,9.54229e-05,3.46992e-05,3.46992e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.73496e-05,4.3374e-05,0.000173496,0.000720009,0.00190846,0.00388631,0.00543911,0.00692251,0.00775531,0.00757314,0.00582948,0.00483187,0.00384293,0.00228147,0.00173496,0.00104098,0.000754708,0.000572537,0.000407716,0.000563863,0.000268919,0.000312293,0.000294943,0.000312293,0.00023422,0.000190846,0.000173496,0.000242895,0.000225545,0.000182171,0.000156147,0.000104098,0.000138797,0.000130122,0.000173496,0.000104098,0.000121447,0.000112772,0.000104098,0.000112772
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.73496e-05,6.07237e-05,0.000303618,0.000815431,0.00155279,0.00371282,0.00544779,0.00662757,0.00748639,0.00702661,0.00572538,0.00466705,0.00338317,0.00205593,0.00176098,0.0011017,0.000832781,0.000615911,0.000537838,0.000425065,0.000268919,0.000355667,0.000251569,0.000208195,0.000156147,0.000190846,0.000164821,0.000130122,0.000147472,0.000164821,0.000225545,0.000156147,0.000138797,0.000112772,0.000190846,7.80733e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.07237e-05,0.000407716,0.000988927,0.00214268,0.00387764,0.00553454,0.00683576,0.00740831,0.00685311,0.00551718,0.00434607,0.00353932,0.0020993,0.00170026,0.000928204,0.000867481,0.000563863,0.000425066,0.000520488,0.000442415,0.000303618,0.000277594,0.000251569,0.00023422,0.000242895,0.000260244,0.000130122,0.000251569,0.000164821,0.000147472,0.000147472
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000104098,0.000373017,0.000893504,0.00225545,0.00390366,0.00551719,0.00732156,0.00717409,0.00693119,0.00554321,0.00446752,0.00315763,0.0022728,0.00162219,0.0011711,0.000659285,0.000650611,0.000494464,0.000399041,0.000399041,0.000277594,0.000251569,0.00021687,0.00023422,0.000182171,0.000199521,0.000199521


==> anc/1.3_Osc_DetResponse110.txt <==
0.00179827,0.00373631,0.00600047,0.00838577,0.0099884,0.00954115,0.00805965,0.00600048,0.00357791,0.00196599,0.000978335,0.000409969,0.000344747,0.000167715,0.000195667,0.00018635,0.000242254,0.000139762,0.000130445,0.000204984,0.000121127,7.45398e-05,0.000130445,4.65874e-05,6.52223e-05,8.38573e-05,0.000130445,7.45398e-05,0.00014908,0.00011181,7.45398e-05,4.65874e-05,6.52223e-05,7.45398e-05,7.45398e-05,9.31748e-05,9.31748e-05,8.38573e-05,8.38573e-05,8.38573e-05,0.00011181,7.45398e-05,5.59049e-05,4.65874e-05,9.31748e-05,3.72699e-05,5.59049e-05,0.000102492,5.59049e-05,8.38573e-05,5.59049e-05,6.52223e-05,6.52223e-05,7.45398e-05,6.52223e-05,6.52223e-05,9.31748e-05,6.52223e-05,7.45398e-05,3.72699e-05,0.000102492,6.52223e-05,3.72699e-05,7.45398e-05,6.52223e-05,4.65874e-05,4.65874e-05,9.31748e-05,2.79524e-05,3.72699e-05,4.65874e-05,5.59049e-05,6.52223e-05,7.45398e-05,2.79524e-05,5.59049e-05,3.72699e-05,3.72699e-05,5.59049e-05,4.65874e-05,4.65874e-05,0.00011181
0,0,1.8635e-05,0.000484509,0.00222687,0.0047892,0.00747265,0.00917776,0.0100816,0.00874915,0.00754718,0.00549733,0.00322384,0.0016026,0.000791985,0.000437921,0.000391334,0.000242254,0.000139762,0.000260889,0.00011181,0.00014908,0.00018635,0.000195667,0.000130445,0.000102492,6.52223e-05,0.000139762,0.000158397,0.000102492,7.45398e-05,0.000130445,6.52223e-05,0.000130445,7.45398e-05,0.000139762,7.45398e-05,0.000130445,5.59049e-05,0.000130445,7.45398e-05,8.38573e-05,7.45398e-05,8.38573e-05,0.000121127,8.38573e-05,0.000121127,7.45398e-05,0.000121127,3.72699e-05,7.45398e-05,6.52223e-05,4.65874e-05,6.52223e-05,3.72699e-05,0.00011181,0.000130445,6.52223e-05,9.31748e-05,1.8635e-05,5.59049e-05,9.31748e-05,0.000121127,6.52223e-05,7.45398e-05,7.45398e-05,3.72699e-05,5.59049e-05,6.52223e-05,6.52223e-05,5.59049e-05,5.59049e-05,8.38573e-05,5.59049e-05,8.38573e-05,6.52223e-05,7.45398e-05,6.52223e-05,4.65874e-05,0,6.52223e-05,7.45398e-05
0,0,0,0,0,0,6.52223e-05,0.000587001,0.00245049,0.00532962,0.00729561,0.00914049,0.00957842,0.00847894,0.00677382,0.00526439,0.00297227,0.00148148,0.00084789,0.000372699,0.000298159,0.000382017,0.000223619,0.000307477,0.000195667,9.31748e-05,0.000214302,0.000102492,0.000130445,0.000214302,0.00014908,0.000139762,0.000214302,0.000130445,0.00011181,4.65874e-05,8.38573e-05,0.000139762,7.45398e-05,9.31748e-05,9.31748e-05,8.38573e-05,6.52223e-05,0.000102492,8.38573e-05,6.52223e-05,0.000139762,5.59049e-05,0.000121127,9.31748e-05,9.31748e-05,8.38573e-05,0.00011181,7.45398e-05,9.31748e-05,7.45398e-05,0.000102492,9.31748e-05,3.72699e-05,7.45398e-05,6.52223e-05,6.52223e-05,4.65874e-05,6.52223e-05,8.38573e-05,0.00011181,8.38573e-05,7.45398e-05,4.65874e-05,0.00011181,0.000102492,3.72699e-05,7.45398e-05,6.52223e-05,7.45398e-05,3.72699e-05,6.52223e-05,3.72699e-05,9.31748e-06,4.65874e-05,5.59049e-05,8.38573e-05
0,0,0,0,0,0,0,0,0,0,0.000139762,0.000717445,0.00286978,0.00540416,0.00779875,0.00906595,0.00923367,0.00863734,0.00667133,0.00463079,0.00283251,0.00134172,0.00088516,0.000484509,0.000354064,0.000195667,0.000177032,0.000214302,0.000167715,0.000214302,0.000232937,0.000139762,0.000139762,0.00014908,0.000251572,0.000139762,0.000177032,0.00011181,8.38573e-05,0.000139762,9.31748e-05,5.59049e-05,0.000102492,0.000121127,0.000102492,0.000102492,0.000121127,7.45398e-05,0.000121127,0.000102492,9.31748e-05,7.45398e-05,0.000102492,0.00011181,9.31748e-05,7.45398e-05,0.000121127,0.00011181,0.000102492,7.45398e-05,5.59049e-05,0.000102492,3.72699e-05,0.000102492,7.45398e-05,2.79524e-05,0.000102492,5.59049e-05,6.52223e-05,3.72699e-05,8.38573e-05,0.000139762,4.65874e-05,6.52223e-05,4.65874e-05,7.45398e-05,9.31748e-05,9.31748e-05,5.59049e-05,9.31748e-05,6.52223e-05,4.65874e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.8635e-05,0.000223619,0.00109014,0.00313999,0.00539484,0.0077708,0.00910322,0.00932685,0.00779875,0.00613091,0.00417423,0.00236664,0.00123922,0.000829255,0.000568366,0.000465874,0.000316794,0.000223619,0.000270207,0.000167715,0.00011181,0.000195667,0.000130445,0.000195667,0.00014908,0.00011181,0.00018635,0.000177032,0.000102492,0.000214302,0.00011181,9.31748e-05,0.000121127,0.00011181,8.38573e-05,9.31748e-05,7.45398e-05,9.31748e-05,8.38573e-05,7.45398e-05,7.45398e-05,0.00011181,8.38573e-05,6.52223e-05,7.45398e-05,9.31748e-05,5.59049e-05,0.000130445,0.000121127,8.38573e-05,5.59049e-05,0.00011181,7.45398e-05,0.000121127,7.45398e-05,7.45398e-05,1.8635e-05,0.000121127,4.65874e-05,8.38573e-05,4.65874e-05,6.52223e-05,8.38573e-05,0.000102492,7.45398e-05,5.59049e-05,6.52223e-05,0.000121127,8.38573e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.45398e-05,0.000372699,0.00143489,0.00360586,0.00587935,0.00758445,0.0085628,0.00847894,0.00780807,0.00609365,0.00408105,0.00244118,0.00147216,0.000801303,0.000596319,0.000372699,0.000372699,0.000307477,0.000344747,0.000177032,0.00018635,0.000214302,0.000195667,0.000195667,0.000167715,0.00018635,0.000130445,0.000195667,0.000121127,0.000102492,7.45398e-05,0.000139762,0.000139762,0.00011181,0.00011181,6.52223e-05,9.31748e-05,0.000130445,8.38573e-05,0.000130445,6.52223e-05,0.000102492,9.31748e-05,9.31748e-05,9.31748e-05,7.45398e-05,5.59049e-05,0.000121127,6.52223e-05,0.00011181,7.45398e-05,6.52223e-05,6.52223e-05,7.45398e-05,7.45398e-05,0.000121127,5.59049e-05,7.45398e-05,7.45398e-05,5.59049e-05,6.52223e-05,0.000102492,6.52223e-05,8.38573e-05,8.38573e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.31748e-06,0.00011181,0.000568366,0.00175168,0.00400652,0.00584208,0.00780807,0.00885165,0.00807828,0.00715584,0.00576753,0.00390402,0.0026648,0.00158397,0.000745398,0.000512461,0.000372699,0.000335429,0.000242254,0.000251572,0.000232937,0.000260889,0.000232937,0.000298159,0.000204984,0.00011181,0.000167715,0.00014908,9.31748e-05,0.000139762,0.000130445,0.000130445,0.000158397,0.000195667,0.000102492,7.45398e-05,0.00014908,0.00011181,0.000102492,0.000130445,0.000102492,0.000139762,2.79524e-05,9.31748e-05,6.52223e-05,0.00011181,5.59049e-05,8.38573e-05,0.00011181,7.45398e-05,0.000130445,0.000139762,8.38573e-05,0.00011181,8.38573e-05,0.00011181,9.31748e-05,1.8635e-05,0.000139762,3.72699e-05,7.45398e-05,5.59049e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.31748e-06,0.000139762,0.000540414,0.00193803,0.00421151,0.00635454,0.00768694,0.00832054,0.00825532,0.00732355,0.00525506,0.00366176,0.00237595,0.001174,0.000875842,0.000521779,0.000400652,0.000475191,0.000335429,0.000195667,0.000167715,0.000177032,0.00018635,0.00018635,0.000195667,0.000158397,0.000102492,0.000102492,0.000130445,0.00014908,0.000102492,0.000130445,0.000121127,0.000214302,0.000121127,0.000139762,0.000139762,0.000121127,0.00014908,0.000102492,0.000158397,7.45398e-05,0.000102492,0.000121127,8.38573e-05,6.52223e-05,8.38573e-05,0.000158397,0.000102492,9.31748e-05,0.000121127,0.000130445,8.38573e-05,0.00011181,9.31748e-05,5.59049e-05,0.00011181,9.31748e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.31748e-06,0.00018635,0.000903795,0.00215233,0.00413696,0.00560913,0.00723038,0.00845099,0.00784534,0.00674587,0.00526438,0.00319589,0.00216165,0.001174,0.000857208,0.000447239,0.000493826,0.000391334,0.000279524,0.000326112,0.000279524,0.000195667,0.000232937,0.00014908,0.000204984,0.000139762,0.000102492,0.000130445,0.000177032,0.000279524,0.000195667,0.000102492,0.000130445,7.45398e-05,0.00014908,7.45398e-05,0.000121127,0.00011181,0.000121127,0.00014908,0.000130445,9.31748e-05,0.000139762,8.38573e-05,0.000121127,8.38573e-05,9.31748e-05,8.38573e-05,0.000102492,8.38573e-05,0.000130445,9.31748e-05,0.00011181,4.65874e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8635e-05,1.8635e-05,0.000195667,0.00092243,0.00254367,0.00447239,0.00636385,0.00683904,0.00797579,0.00709993,0.00616817,0.00492895,0.00319589,0.00210575,0.00124854,0.00084789,0.000540414,0.000363382,0.000354064,0.000270207,0.000177032,0.000298159,0.00014908,0.000242254,0.000214302,0.000204984,0.00014908,0.000251572,0.00018635,0.000214302,0.00014908,0.00011181,0.000223619,0.000139762,0.00014908,0.000102492,0.000139762,0.000130445,0.000195667,0.00011181,7.45398e-05,0.000139762,0.000121127,0.00014908,7.45398e-05,4.65874e-05,8.38573e-05,0.000102492,0.000121127,9.31748e-05,9.31748e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.31748e-05,0.000354064,0.00109946,0.00232005,0.0045842,0.00597251,0.00710925,0.00789193,0.00693221,0.00608432,0.0042674,0.00321453,0.00206848,0.00123922,0.000764033,0.000596319,0.000456556,0.000344747,0.000298159,0.000242254,0.000307477,0.000316794,0.000288842,0.000307477,0.000223619,0.000158397,0.000204984,0.000195667,0.000177032,0.00018635,0.000177032,0.000121127,0.00014908,0.000242254,0.000121127,0.000139762,0.000158397,0.000130445,0.000121127,0.00014908,0.000102492,8.38573e-05,6.52223e-05,7.45398e-05,0.00014908,8.38573e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.31748e-06,9.31748e-05,0.000465874,0.00132308,0.00251572,0.00463079,0.00658747,0.00716515,0.00696017,0.00668996,0.00566503,0.00436057,0.00297227,0.0019194,0.00102492,0.000782668,0.000568366,0.000521779,0.000223619,0.000223619,0.000232937,0.000214302,0.000232937,0.000214302,0.000279524,0.000195667,0.00018635,0.000195667,0.000158397,0.00018635,0.000139762,0.000242254,0.000139762,0.000177032,0.000130445,0.000139762,0.000130445,0.000204984,0.000102492,0.000242254,0.000130445,0.000139762,9.31748e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8635e-05,0.000121127,0.000447239,0.00127649,0.00284183,0.00467738,0.00584206,0.00768694,0.00725833,0.00633589,0.00573025,0.00401583,0.00282319,0.00191008,0.00122059,0.0009597,0.000549731,0.000503144,0.000382017,0.000391334,0.000335429,0.000326112,0.000288842,0.000167715,0.00018635,0.000223619,0.000279524,0.00014908,0.000195667,0.000214302,0.00011181,0.000195667,0.000121127,0.000130445,0.000139762,0.000167715,0.000158397,8.38573e-05,0.00014908
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.79524e-05,0.000195667,0.000652223,0.00165851,0.00308408,0.00477986,0.00605637,0.00709993,0.00662473,0.0064477,0.00496622,0.00385743,0.00273002,0.00212438,0.00125786,0.000913113,0.000670858,0.000428604,0.000456556,0.000456556,0.000288842,0.000270207,0.000232937,0.000279524,0.000214302,0.000167715,0.000223619,0.000130445,0.000288842,0.000139762,0.000167715,0.00018635,0.000242254,0.000195667,0.000102492
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.31748e-06,6.52223e-05,0.000316794,0.000745398,0.00184486,0.00335429,0.00491031,0.00600978,0.00654087,0.00656883,0.00633589,0.00484508,0.00366176,0.00241322,0.00163056,0.00131376,0.000950383,0.000521779,0.000419286,0.000437921,0.000493826,0.000456556,0.000167715,0.000242254,0.000288842,0.000242254,0.000242254,0.000251572,0.000158397,0.000167715,0.000204984,0.000139762
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000102492,0.000288842,0.00077335,0.00162124,0.0033077,0.0050128,0.00583274,0.00661541,0.00648497,0.00560912,0.00452829,0.00362449,0.00267411,0.00165851,0.00129513,0.000894478,0.000605636,0.000465874,0.000419286,0.000409969,0.000335429,0.000344747,0.000344747,0.000307477,0.000223619,0.000204984,0.000260889


==> anc/1.3_Osc_DetResponse113.txt <==
0.00136115,0.00341824,0.0057926,0.00819766,0.00940532,0.010091,0.00836141,0.00627362,0.00433932,0.00181146,0.0010746,0.000460541,0.000286559,0.000296793,0.000184217,0.000122811,0.000194451,0.000133045,0.000133045,0.000112577,0.000112577,0.000112577,0.000122811,8.1874e-05,0.00014328,0.000133045,0.000102343,5.11713e-05,5.11713e-05,0.000133045,8.1874e-05,0.000102343,9.21083e-05,5.11713e-05,7.16398e-05,0.000122811,5.11713e-05,9.21083e-05,8.1874e-05,0.000112577,9.21083e-05,8.1874e-05,6.14055e-05,4.0937e-05,9.21083e-05,3.07028e-05,4.0937e-05,3.07028e-05,2.04685e-05,7.16398e-05,8.1874e-05,2.04685e-05,8.1874e-05,8.1874e-05,7.16398e-05,6.14055e-05,1.02343e-05,1.02343e-05,6.14055e-05,8.1874e-05,5.11713e-05,9.21083e-05,6.14055e-05,7.16398e-05,5.11713e-05,5.11713e-05,8.1874e-05,0.000102343,9.21083e-05,5.11713e-05,5.11713e-05,4.0937e-05,6.14055e-05,4.0937e-05,4.0937e-05,3.07028e-05,2.04685e-05,5.11713e-05,6.14055e-05,7.16398e-05,7.16398e-05,5.11713e-05
0,0,3.07028e-05,0.000327496,0.00177052,0.00455425,0.00720494,0.00834094,0.00982493,0.0095179,0.00820789,0.0057926,0.00384807,0.00170912,0.00109506,0.000593587,0.000347965,0.000307028,0.000163748,0.00014328,0.000204685,0.000163748,0.000204685,0.000204685,0.000153514,0.000163748,0.000112577,6.14055e-05,0.000184217,0.000102343,9.21083e-05,5.11713e-05,0.000122811,8.1874e-05,0.000122811,9.21083e-05,4.0937e-05,0.000133045,0.000112577,0.000122811,0.000102343,0.000102343,8.1874e-05,0.000133045,5.11713e-05,0.000102343,0.000102343,5.11713e-05,9.21083e-05,6.14055e-05,9.21083e-05,4.0937e-05,7.16398e-05,5.11713e-05,0.000112577,7.16398e-05,6.14055e-05,7.16398e-05,6.14055e-05,4.0937e-05,9.21083e-05,3.07028e-05,0.000102343,0.000102343,7.16398e-05,7.16398e-05,7.16398e-05,0.000102343,6.14055e-05,8.1874e-05,5.11713e-05,7.16398e-05,6.14055e-05,0.000112577,6.14055e-05,5.11713e-05,9.21083e-05,0.000102343,8.1874e-05,8.1874e-05,8.1874e-05,3.07028e-05
0,0,0,0,0,0,3.07028e-05,0.000562884,0.0023027,0.00484081,0.00720494,0.0091904,0.00952813,0.00933368,0.00751196,0.00569026,0.0029577,0.0019138,0.000910848,0.000644758,0.000378667,0.000235388,0.000317262,0.000225154,0.000194451,0.000184217,0.000214919,0.000133045,0.00014328,0.000133045,0.000194451,0.000153514,0.000163748,0.000112577,0.000153514,9.21083e-05,8.1874e-05,0.000112577,0.000163748,0.000133045,0.000102343,7.16398e-05,5.11713e-05,6.14055e-05,6.14055e-05,0.000112577,0.000102343,9.21083e-05,0.000133045,6.14055e-05,8.1874e-05,0.000102343,8.1874e-05,9.21083e-05,9.21083e-05,5.11713e-05,8.1874e-05,8.1874e-05,2.04685e-05,7.16398e-05,0.000112577,6.14055e-05,3.07028e-05,7.16398e-05,9.21083e-05,0.000112577,0.000133045,8.1874e-05,2.04685e-05,0.000122811,8.1874e-05,0.000102343,6.14055e-05,3.07028e-05,6.14055e-05,0.000102343,7.16398e-05,5.11713e-05,7.16398e-05,3.07028e-05,7.16398e-05,9.21083e-05
0,0,0,0,0,0,0,0,0,0,6.14055e-05,0.000931316,0.00249715,0.00486128,0.00702071,0.00855586,0.00914946,0.0088629,0.00703095,0.00489197,0.00308051,0.00161701,0.000972254,0.000491244,0.000266091,0.000317262,0.00033773,0.000184217,0.000184217,0.000225154,0.000255856,0.000122811,0.000235388,0.00014328,0.000112577,0.000133045,0.00014328,0.000194451,0.000122811,0.000122811,0.000122811,9.21083e-05,0.000133045,7.16398e-05,9.21083e-05,5.11713e-05,7.16398e-05,0.000102343,9.21083e-05,4.0937e-05,7.16398e-05,0.000122811,0.00014328,0.000112577,6.14055e-05,0.000122811,0.000102343,7.16398e-05,8.1874e-05,9.21083e-05,9.21083e-05,7.16398e-05,9.21083e-05,0.000133045,8.1874e-05,8.1874e-05,9.21083e-05,8.1874e-05,9.21083e-05,0.000122811,9.21083e-05,5.11713e-05,6.14055e-05,9.21083e-05,9.21083e-05,6.14055e-05,9.21083e-05,0.000102343,5.11713e-05,4.0937e-05,9.21083e-05,6.14055e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.02343e-05,0.000153514,0.000839208,0.00255856,0.00468729,0.00711282,0.00860704,0.00908805,0.00840235,0.0068979,0.00502502,0.0029884,0.00136115,0.000808506,0.000491244,0.000388902,0.000307028,0.000255856,0.00033773,0.000307028,0.000214919,0.000194451,0.000153514,0.000173982,0.000133045,0.000194451,0.000153514,0.000204685,0.000153514,0.000173982,0.000102343,8.1874e-05,0.000102343,9.21083e-05,0.000153514,9.21083e-05,9.21083e-05,0.000112577,7.16398e-05,6.14055e-05,7.16398e-05,7.16398e-05,5.11713e-05,7.16398e-05,0.000102343,9.21083e-05,0.000112577,0.000122811,9.21083e-05,0.000112577,8.1874e-05,8.1874e-05,7.16398e-05,5.11713e-05,7.16398e-05,7.16398e-05,0.000112577,4.0937e-05,4.0937e-05,3.07028e-05,0.000122811,6.14055e-05,6.14055e-05,3.07028e-05,5.11713e-05,8.1874e-05,9.21083e-05,7.16398e-05,4.0937e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.04685e-05,0.000296793,0.00119741,0.00294746,0.0051376,0.00738915,0.00817719,0.00849446,0.0082693,0.00659087,0.00459518,0.00284512,0.0015249,0.000849443,0.000429839,0.000235388,0.000368433,0.000296793,0.00033773,0.000255856,0.000276325,0.000153514,0.000102343,0.000133045,0.000204685,0.000204685,0.000184217,0.000184217,0.000204685,0.00014328,0.000133045,9.21083e-05,0.000194451,0.000173982,0.000163748,0.000163748,0.000112577,8.1874e-05,0.000133045,0.000102343,8.1874e-05,0.000133045,9.21083e-05,0.000122811,0.000122811,0.000102343,6.14055e-05,7.16398e-05,0.000102343,0.00014328,0.00014328,9.21083e-05,6.14055e-05,2.04685e-05,7.16398e-05,0.000133045,0.000122811,0.000184217,0.00014328,5.11713e-05,6.14055e-05,6.14055e-05,6.14055e-05,8.1874e-05,0.000102343
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.1874e-05,0.000378667,0.00150443,0.00312144,0.0051683,0.00718446,0.0080032,0.00832047,0.00706164,0.00604845,0.00434955,0.00287582,0.00170912,0.00125881,0.000767569,0.000388902,0.000317262,0.000184217,0.000307028,0.000184217,0.000245622,0.000133045,0.000225154,0.000153514,0.000245622,0.000173982,0.000173982,0.000102343,0.000194451,0.000173982,0.000194451,0.000112577,0.000153514,0.000194451,0.000133045,0.000133045,0.000133045,9.21083e-05,0.000173982,0.00014328,8.1874e-05,7.16398e-05,0.000153514,0.00014328,0.000102343,9.21083e-05,6.14055e-05,3.07028e-05,5.11713e-05,8.1874e-05,8.1874e-05,4.0937e-05,9.21083e-05,6.14055e-05,0.000133045,7.16398e-05,0.000122811,6.14055e-05,0.000112577,5.11713e-05,0.000112577
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02343e-05,0.000102343,0.000532181,0.0018831,0.00345917,0.00622244,0.00682625,0.00801344,0.00832047,0.00727656,0.00569024,0.00377643,0.00249716,0.00154537,0.000726632,0.000573118,0.000460541,0.000419604,0.000286559,0.000214919,0.000327496,0.000235388,0.000214919,0.000184217,0.000204685,0.000255856,0.000204685,0.000173982,0.000214919,0.000204685,0.000122811,0.00014328,0.00014328,0.000163748,0.000122811,0.000122811,0.000122811,0.000153514,0.000102343,8.1874e-05,9.21083e-05,0.00014328,0.000102343,0.000112577,0.000122811,7.16398e-05,0.000153514,0.000122811,6.14055e-05,7.16398e-05,0.000112577,0.000112577,0.000133045,0.000112577,9.21083e-05,8.1874e-05,8.1874e-05,9.21083e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.07028e-05,0.000214919,0.000695929,0.00184216,0.00362292,0.00562885,0.00696953,0.00789063,0.00783945,0.00663181,0.00527064,0.00399135,0.00234364,0.0014942,0.00081874,0.000726632,0.000521947,0.000501478,0.000388902,0.000368433,0.000214919,0.000225154,0.000266091,0.000358199,0.000163748,0.000266091,0.000163748,0.000225154,0.000133045,0.000194451,0.000204685,0.000153514,0.000173982,9.21083e-05,0.00014328,0.000112577,9.21083e-05,0.000133045,7.16398e-05,0.000163748,0.00014328,0.00014328,4.0937e-05,0.000112577,0.000112577,0.000153514,0.00014328,9.21083e-05,0.000153514,8.1874e-05,0.00014328,0.000102343,6.14055e-05,6.14055e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02343e-05,2.04685e-05,0.000235388,0.000788037,0.00220036,0.00374573,0.00595634,0.00757336,0.00781898,0.007645,0.00675461,0.0052604,0.00380714,0.00242552,0.00130998,0.000951785,0.000624289,0.000450307,0.000573118,0.000173982,0.000204685,0.000276325,0.000307028,0.000112577,0.000225154,0.000184217,0.000194451,0.000235388,0.000225154,0.000112577,0.000184217,0.00014328,0.000214919,0.000122811,6.14055e-05,0.000112577,9.21083e-05,9.21083e-05,0.000163748,0.000214919,0.000163748,0.000112577,8.1874e-05,0.000163748,8.1874e-05,0.000102343,7.16398e-05,8.1874e-05,7.16398e-05,0.000133045,0.000153514
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.1874e-05,0.000419604,0.00112577,0.00234364,0.00384807,0.00563908,0.0072868,0.00740961,0.00693882,0.00625314,0.00467705,0.00358198,0.00222083,0.00140209,0.000767569,0.000562884,0.000491244,0.000378667,0.000327496,0.000194451,0.000327496,0.000307028,0.000214919,0.000255856,0.000184217,0.000153514,0.000204685,0.000153514,0.000204685,0.000173982,0.000194451,0.000112577,0.000173982,0.000184217,0.000173982,0.000194451,0.000184217,9.21083e-05,0.000153514,0.00014328,0.000122811,0.000133045,8.1874e-05,0.000112577,0.00014328,0.00014328
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.14055e-05,9.21083e-05,0.000358199,0.00111553,0.00270184,0.00431885,0.00553673,0.00708211,0.00713328,0.00685695,0.00595633,0.00489197,0.00315215,0.00206732,0.0011667,0.000828974,0.000583352,0.00048101,0.000440073,0.000358199,0.000440073,0.000317262,0.000296793,0.000214919,0.000286559,0.000163748,0.000173982,0.000194451,0.000133045,0.000225154,0.000235388,0.000133045,0.000184217,0.000153514,0.00014328,0.000173982,0.000112577,0.000133045,0.000122811,0.000153514,0.000153514,0.000173982,0.000102343
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.0937e-05,0.000102343,0.00040937,0.00117694,0.00278371,0.00416534,0.00584376,0.00646805,0.00649875,0.00621219,0.00598704,0.00485103,0.00318285,0.00239481,0.00133045,0.000921083,0.000491244,0.000614055,0.000327496,0.00040937,0.000225154,0.000296793,0.000173982,0.000307028,0.000204685,0.000214919,0.000204685,0.000225154,0.000204685,0.000184217,0.00014328,0.000184217,0.000204685,0.000184217,0.000112577,0.00014328,0.000122811,0.000163748,0.000194451
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.0937e-05,0.000276325,0.000450307,0.00127928,0.00257903,0.00439049,0.00535251,0.00645781,0.00683648,0.00649875,0.00547532,0.0041244,0.00273254,0.00189334,0.00126905,0.000982488,0.000603821,0.000399136,0.000450307,0.000532181,0.000296793,0.000368433,0.000266091,0.000255856,0.000296793,0.000245622,0.000163748,0.000214919,0.000163748,0.000173982,0.000133045,0.000133045,0.000184217,0.000133045,0.00014328
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02343e-05,0,0,6.14055e-05,0.000296793,0.000614055,0.00136115,0.00282465,0.00428815,0.00550603,0.00618149,0.00691836,0.00621219,0.00508642,0.00400159,0.00323402,0.00195474,0.0011667,0.00089038,0.000706164,0.000562884,0.00048101,0.00033773,0.00040937,0.000214919,0.000225154,0.000194451,0.000173982,0.000153514,0.000245622,0.000225154,0.000184217,0.000204685,0.000225154
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02343e-05,2.04685e-05,9.21083e-05,0.000225154,0.0007471,0.00168865,0.00264043,0.00413463,0.0055572,0.00576188,0.00631453,0.00613031,0.00499431,0.00378667,0.00297816,0.00195474,0.00106436,0.000849443,0.000726632,0.000470776,0.000511713,0.000419604,0.00048101,0.000347965,0.000286559,0.000317262,0.000204685,0.000245622,0.000194451


==> anc/1.3_Osc_DetResponse114.txt <==
0.00132073,0.00309516,0.00532328,0.00797485,0.0100921,0.00971906,0.00826723,0.00631133,0.0042445,0.00202647,0.00107877,0.000534344,0.000373032,0.000201639,0.000171393,0.000110902,0.000151229,0.000181475,0.000161311,0.000151229,0.000151229,6.04917e-05,0.000171393,8.06557e-05,0.000131065,6.04917e-05,0.000120983,0.000141147,0.000171393,0.000110902,0.000120983,6.04917e-05,0.000151229,0.000161311,0.000110902,0.000161311,0.000110902,5.04098e-05,0.000151229,0.000110902,4.03278e-05,9.07376e-05,9.07376e-05,0.00010082,8.06557e-05,0.00010082,6.04917e-05,8.06557e-05,3.02459e-05,5.04098e-05,9.07376e-05,0.00010082,9.07376e-05,8.06557e-05,8.06557e-05,4.03278e-05,0.00010082,9.07376e-05,8.06557e-05,6.04917e-05,8.06557e-05,0.000120983,9.07376e-05,5.04098e-05,0.00010082,2.01639e-05,7.05737e-05,5.04098e-05,3.02459e-05,0.000110902,0.000141147,9.07376e-05,8.06557e-05,0.000110902,8.06557e-05,9.07376e-05,8.06557e-05,6.04917e-05,7.05737e-05,6.04917e-05,6.04917e-05,5.04098e-05
0,0,2.01639e-05,0.000252049,0.00144172,0.00372024,0.00621051,0.00873101,0.00976947,0.0096384,0.00757156,0.00574673,0.00407311,0.00219786,0.00149213,0.000645245,0.000352868,0.000342786,0.000201639,0.000231885,0.000201639,0.000201639,0.000191557,0.000171393,0.000131065,0.000201639,0.000110902,0.000131065,0.000171393,0.000141147,0.000110902,0.000110902,0.000151229,0.000161311,0.000141147,0.000131065,0.00010082,0.000161311,0.000120983,0.000131065,0.000191557,0.000141147,9.07376e-05,8.06557e-05,0.000120983,0.000110902,0.000151229,7.05737e-05,0.000131065,0.000131065,8.06557e-05,0.000131065,0.000110902,0.00010082,0.00010082,0.000120983,0.000131065,6.04917e-05,0.000110902,0.000120983,0.000120983,0.00010082,0.000131065,0.000131065,0.000110902,0.00010082,8.06557e-05,0.000131065,0.000131065,8.06557e-05,7.05737e-05,6.04917e-05,2.01639e-05,0.00010082,7.05737e-05,0.000110902,0.00010082,0.000110902,0.00010082,7.05737e-05,0.00010082,7.05737e-05
0,0,0,0,0,0,6.04917e-05,0.000433524,0.00180467,0.00423443,0.00628107,0.00914437,0.00965856,0.00923511,0.00809583,0.00584755,0.00384122,0.00189541,0.00106869,0.000685573,0.00041336,0.000241967,0.000292377,0.000171393,0.000252049,0.000252049,0.000181475,0.000231885,0.000211721,0.000110902,0.000120983,6.04917e-05,0.000191557,0.000151229,0.000252049,0.000141147,0.000131065,0.000141147,0.000181475,0.000120983,0.000120983,9.07376e-05,0.000110902,0.000141147,0.000161311,6.04917e-05,0.000131065,0.000151229,0.00010082,0.000151229,0.000110902,0.000181475,0.00010082,7.05737e-05,0.000110902,0.000110902,0.000171393,0.000120983,0.000141147,0.000131065,0.000131065,0.000131065,8.06557e-05,9.07376e-05,6.04917e-05,9.07376e-05,8.06557e-05,6.04917e-05,0.000161311,9.07376e-05,9.07376e-05,8.06557e-05,9.07376e-05,8.06557e-05,5.04098e-05,0.00010082,5.04098e-05,8.06557e-05,0.000161311,6.04917e-05,0.00010082,7.05737e-05
0,0,0,0,0,0,0,0,0,0,8.06557e-05,0.000564589,0.00173409,0.00468812,0.0066037,0.00845879,0.00975938,0.00876125,0.00722878,0.00526279,0.00331696,0.00207688,0.00118967,0.000816638,0.000453688,0.000211721,0.000282295,0.000221803,0.000211721,0.000141147,0.000221803,0.000161311,0.000151229,0.000231885,0.000110902,0.000161311,9.07376e-05,0.000141147,0.000151229,0.000191557,7.05737e-05,0.000151229,9.07376e-05,7.05737e-05,0.000151229,0.000161311,0.000141147,0.000110902,0.000201639,0.000110902,0.000151229,0.000120983,0.000131065,0.000141147,0.000141147,0.000110902,0.00010082,0.000151229,0.00010082,7.05737e-05,9.07376e-05,0.000151229,0.00010082,8.06557e-05,9.07376e-05,9.07376e-05,0.000131065,0.00010082,0.000161311,0.000120983,6.04917e-05,7.05737e-05,7.05737e-05,0.000110902,0.000131065,0.000131065,6.04917e-05,0.000141147,0.00010082,8.06557e-05,8.06557e-05,8.06557e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000151229,0.0007259,0.00220795,0.00457721,0.0068255,0.00790427,0.00919479,0.00834789,0.00675492,0.00528295,0.00315565,0.00179459,0.00121992,0.000534344,0.000433524,0.000302459,0.000211721,0.000302459,0.000191557,0.000201639,0.000241967,0.000131065,0.000120983,0.000241967,9.07376e-05,0.000181475,0.000161311,0.000161311,9.07376e-05,8.06557e-05,7.05737e-05,7.05737e-05,0.00010082,0.000171393,0.000161311,0.000161311,0.000120983,0.00010082,0.00010082,0.000131065,9.07376e-05,0.000141147,0.000120983,0.000131065,0.000141147,0.000131065,0.000110902,0.000120983,0.000120983,0.000191557,0.000120983,0.00010082,7.05737e-05,8.06557e-05,0.000120983,0.00010082,0.000151229,0.00010082,0.000110902,6.04917e-05,9.07376e-05,0.000110902,0.000110902,0.000110902,0.000110902,0.000120983,0.000151229,8.06557e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.03278e-05,0.000252049,0.00104852,0.00272213,0.00499057,0.00677509,0.00831764,0.00840838,0.00759173,0.00662386,0.00468811,0.00296409,0.00193573,0.0010586,0.00056459,0.00041336,0.000332705,0.000292377,0.000352868,0.000292377,0.000211721,0.000292377,0.000171393,0.000231885,0.000171393,0.000191557,0.000151229,0.000181475,0.000120983,0.000181475,0.000131065,0.000120983,0.000110902,0.000191557,6.04917e-05,0.000161311,6.04917e-05,0.000110902,0.000141147,0.000161311,0.000161311,0.000120983,9.07376e-05,0.00010082,0.000181475,0.000120983,7.05737e-05,0.000131065,0.00010082,0.000110902,0.000120983,0.000120983,0.000151229,7.05737e-05,6.04917e-05,0.000110902,0.000120983,0.000171393,0.000131065,7.05737e-05,8.06557e-05,0.000161311,0.000131065,0.000161311,7.05737e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.04917e-05,0.000383114,0.00121992,0.00300442,0.00446631,0.00711788,0.00817649,0.00880158,0.00721869,0.00622058,0.00421425,0.00286327,0.00155262,0.00109893,0.000665409,0.000473852,0.000342786,0.000373032,0.000231885,0.000252049,0.000201639,0.000221803,0.000221803,0.000201639,0.000181475,0.000221803,0.000191557,0.000191557,0.000161311,0.000161311,0.000120983,0.000171393,0.000171393,0.000171393,0.000141147,0.000151229,0.000110902,0.000221803,0.000120983,0.000131065,0.000151229,0.000120983,0.000161311,0.000141147,0.00010082,9.07376e-05,4.03278e-05,7.05737e-05,9.07376e-05,0.000120983,0.000131065,0.000141147,0.000141147,0.000120983,0.000120983,0.000151229,0.00010082,0.000131065,0.000181475,0.00010082,6.04917e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.01639e-05,0.000151229,0.000423442,0.00130057,0.00296409,0.00515188,0.00699689,0.00827731,0.00790427,0.00723885,0.00562573,0.00403278,0.00250032,0.00182483,0.000998113,0.000655327,0.000443606,0.000332705,0.000302459,0.000262131,0.000201639,0.000262131,0.000161311,0.000241967,0.000171393,0.000211721,0.000151229,0.000161311,0.000161311,0.000161311,0.000151229,0.000171393,0.000221803,0.000171393,0.000211721,0.00010082,0.000161311,0.000131065,0.000161311,0.000131065,0.00010082,0.000110902,0.000110902,0.000120983,0.000171393,0.000181475,0.000131065,8.06557e-05,0.000171393,0.000181475,0.000131065,0.000171393,0.000110902,0.000161311,0.000181475,8.06557e-05,0.000131065,9.07376e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.01639e-05,0.000120983,0.000524262,0.00175426,0.00327663,0.00560558,0.00731952,0.00762197,0.00756148,0.00720861,0.00538377,0.00440581,0.00261122,0.0016736,0.00113926,0.000665409,0.000524262,0.00036295,0.000423442,0.000282295,0.000312541,0.000241967,0.000241967,0.000272213,0.000252049,0.000262131,0.000272213,0.000161311,0.000131065,0.000151229,0.000221803,0.000151229,0.000161311,0.000141147,0.000181475,0.00010082,0.000131065,0.000120983,0.000141147,0.000151229,0.00010082,0.000120983,0.000201639,0.000171393,0.000120983,0.000181475,0.000151229,0.000141147,7.05737e-05,0.000110902,0.000171393,7.05737e-05,8.06557e-05,0.000141147
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0082e-05,2.01639e-05,0.000120983,0.000554508,0.00170385,0.00359925,0.00535352,0.00718845,0.00791436,0.00741025,0.00657344,0.00519221,0.00388155,0.00237934,0.00148205,0.000937622,0.000534344,0.000423442,0.000373032,0.000231885,0.000332705,0.000393196,0.000201639,0.000272213,0.000262131,0.000211721,0.000211721,0.000231885,0.000252049,0.000161311,0.000181475,0.000131065,0.000191557,0.000110902,0.000120983,0.000151229,0.000171393,0.000181475,0.000161311,0.000231885,0.000151229,0.000151229,0.000191557,0.000151229,0.000131065,0.000181475,0.000211721,0.000110902,0.000151229,0.000161311,7.05737e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0082e-05,7.05737e-05,0.000221803,0.00077631,0.00208696,0.00352868,0.00524262,0.00706746,0.00710778,0.00739008,0.00606934,0.00482925,0.00358917,0.00235918,0.00148205,0.000897294,0.000574672,0.000423442,0.000352868,0.000252049,0.000282295,0.00036295,0.000262131,0.000211721,0.000221803,0.000383114,0.000302459,0.000211721,0.000171393,0.000141147,0.000181475,0.000211721,0.000221803,0.000191557,0.000151229,0.000171393,0.000181475,0.000151229,0.000141147,0.000151229,0.000151229,0.000201639,8.06557e-05,0.000151229,0.000171393,0.000141147,6.04917e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.07376e-05,0.000383114,0.000715819,0.00202647,0.00393196,0.00538377,0.00673475,0.0072691,0.00689606,0.00595844,0.00456712,0.00337745,0.0022886,0.00138123,0.000836802,0.000695655,0.000423442,0.000332705,0.000292377,0.000272213,0.000373032,0.000231885,0.000241967,0.000211721,0.000181475,0.000171393,0.000131065,0.000221803,0.000201639,0.000211721,0.000201639,0.000171393,0.000252049,0.000211721,0.000161311,0.000110902,0.000131065,0.000110902,0.000151229,6.04917e-05,0.000171393,0.000110902
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0082e-05,0,2.01639e-05,9.07376e-05,0.000453688,0.00124008,0.0022886,0.00382106,0.00561565,0.00656336,0.00703721,0.00664401,0.0057568,0.00451671,0.00317581,0.00210713,0.0013409,0.000897294,0.00056459,0.00036295,0.000473852,0.000241967,0.000282295,0.000352868,0.000252049,0.000272213,0.000292377,0.000131065,0.000181475,0.000262131,0.000262131,0.000282295,0.000151229,0.000141147,0.000181475,0.000151229,0.000181475,0.000191557,0.000191557,0.000171393,0.000161311
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.05737e-05,0.000191557,0.00046377,0.00124008,0.0025104,0.00399245,0.00563581,0.00644237,0.00727918,0.00617015,0.00546442,0.00451671,0.00293385,0.0020668,0.00139131,0.00087713,0.000715819,0.000504098,0.000443606,0.000524262,0.000332705,0.000302459,0.000282295,0.000352868,0.000302459,0.000141147,0.000312541,0.000181475,0.00010082,0.000262131,0.000241967,0.000161311,0.000241967,0.000151229,0.000211721
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0082e-05,2.01639e-05,0.000141147,0.000433524,0.00126024,0.00244991,0.00419409,0.00551483,0.0059181,0.00636171,0.0063718,0.00510146,0.00403278,0.00282294,0.00182483,0.00124008,0.0011191,0.000675491,0.000473852,0.000403278,0.000322623,0.000272213,0.000332705,0.000252049,0.000332705,0.000262131,0.000342786,0.000252049,0.000221803,0.000211721,0.000141147,0.000191557
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.03278e-05,0.000191557,0.000645245,0.00140139,0.00267172,0.00433524,0.00518212,0.00585761,0.00632138,0.00600884,0.00510146,0.00375048,0.0029036,0.00200631,0.00140139,0.000917458,0.000786393,0.000604917,0.000473852,0.000423442,0.00036295,0.000302459,0.000312541,0.000181475,0.000181475,0.000201639,0.000191557


==> anc/1.3_Osc_DetResponse116.txt <==
0.00103796,0.00315851,0.00521211,0.00809162,0.00963184,0.00973229,0.0085827,0.00645098,0.00386164,0.00224333,0.00132814,0.000792419,0.000290182,0.000245538,0.000178573,0.000145091,0.000212056,0.000200895,0.000223217,0.000100448,7.81259e-05,0.000178573,0.000100448,0.000212056,0.000178573,0.000122769,8.92867e-05,0.000156252,0.000245538,0.00013393,0.000156252,0.000189734,0.000122769,0.000111608,0.000122769,0.000122769,8.92867e-05,0.000145091,0.000145091,0.000100448,8.92867e-05,0.000178573,0.000111608,7.81259e-05,7.81259e-05,0.000122769,8.92867e-05,0.000111608,0.000156252,0.00013393,0.00013393,0.000100448,0.000156252,0.000122769,0.000145091,6.6965e-05,0.000145091,7.81259e-05,6.6965e-05,8.92867e-05,6.6965e-05,0.000111608,0.000122769,6.6965e-05,0.000122769,6.6965e-05,0.000122769,8.92867e-05,0.000111608,0.000111608,4.46433e-05,0.000111608,0.000145091,0.000122769,0.000111608,5.58042e-05,6.6965e-05,0.000122769,5.58042e-05,0.000145091,0.000167413,0.000145091
0,0,0,0.00013393,0.00152903,0.00379468,0.00630589,0.00785724,0.0100336,0.00954255,0.00845994,0.00657375,0.00393977,0.0018527,0.00111608,0.00053572,0.000223217,0.000234378,0.000145091,0.000156252,0.000323664,0.000245538,0.000167413,0.00013393,0.000122769,0.000122769,0.000245538,0.000189734,0.000145091,0.00026786,0.000156252,0.000212056,0.000189734,0.000156252,0.00013393,0.000122769,0.000145091,8.92867e-05,0.000145091,0.00013393,0.000234378,0.000167413,0.000200895,0.000167413,0.000100448,0.000156252,0.000122769,0.000145091,0.000122769,0.000234378,0.000156252,8.92867e-05,0.000122769,0.000111608,0.000189734,0.000167413,0.000122769,0.00013393,0.000167413,0.000156252,0.000145091,4.46433e-05,0.000145091,7.81259e-05,0.000100448,0.000111608,0.00013393,8.92867e-05,0.000156252,0.000111608,0.000122769,0.000212056,0.000111608,6.6965e-05,8.92867e-05,7.81259e-05,0.000145091,7.81259e-05,0.000100448,0.000122769,0.000167413,0.000167413
0,0,0,0,0,0,2.23217e-05,0.000323664,0.00166296,0.00426344,0.00635053,0.00887289,0.00940862,0.009643,0.00793537,0.00578132,0.00348218,0.00189734,0.00117189,0.000703133,0.000368308,0.000301343,0.00026786,0.000189734,0.000223217,8.92867e-05,0.000223217,0.000200895,0.000156252,5.58042e-05,0.000245538,0.000167413,0.000178573,0.000234378,0.00013393,0.000212056,0.000122769,0.000145091,0.000212056,0.00013393,0.000178573,0.00013393,0.000167413,0.00013393,0.000156252,0.000223217,0.000145091,0.000111608,0.000167413,0.000145091,0.000189734,0.00013393,0.000111608,0.000145091,0.000100448,0.000156252,8.92867e-05,0.000178573,8.92867e-05,0.000122769,0.000212056,0.000156252,0.000200895,0.000122769,0.000200895,8.92867e-05,0.000178573,0.000145091,7.81259e-05,0.000122769,0.00013393,0.000111608,0.000122769,0.000111608,0.000122769,0.000145091,7.81259e-05,0.000167413,0.000100448,0.000167413,0.000156252,8.92867e-05
0,0,0,0,0,0,0,0,0,0,7.81259e-05,0.000513398,0.00183037,0.00450898,0.00661839,0.00896218,0.00939746,0.00895101,0.00726571,0.00544649,0.00316967,0.00172993,0.000892867,0.000625007,0.00040179,0.000178573,0.000256699,0.000279021,0.000167413,0.000189734,0.000212056,0.000223217,0.000223217,0.000256699,0.000145091,0.000189734,0.000156252,0.000178573,0.000212056,0.000156252,0.000156252,0.000122769,0.000223217,0.00013393,0.000167413,0.000189734,0.000122769,0.000122769,0.000189734,0.00013393,0.000167413,8.92867e-05,0.000122769,0.00013393,0.000223217,0.000122769,0.000100448,5.58042e-05,0.000167413,8.92867e-05,0.000189734,0.000212056,0.000178573,0.000200895,0.000156252,0.000178573,0.000178573,0.000122769,0.00013393,0.000145091,0.00013393,0.000145091,0.000156252,0.00013393,0.000178573,0.000111608,0.000156252,8.92867e-05,0.000100448,0.000111608,0.000122769,0.000156252
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00013393,0.000714293,0.00235493,0.00398441,0.00665187,0.00840412,0.00926352,0.00834832,0.00712063,0.00518979,0.00292414,0.00167412,0.000892866,0.000591524,0.00026786,0.000200895,0.00026786,0.000256699,0.000279021,0.000145091,0.000200895,0.000234378,0.00013393,0.000200895,0.000156252,0.000212056,0.000223217,0.00013393,0.000100448,0.000212056,0.00013393,0.00013393,0.000178573,0.000111608,0.000212056,0.000100448,0.000156252,0.000145091,0.000145091,0.000100448,0.000189734,0.000145091,0.000156252,0.000189734,0.000189734,0.000189734,0.000122769,0.000178573,0.00013393,0.000145091,0.000156252,0.000178573,0.000189734,0.000223217,8.92867e-05,0.000122769,0.000145091,0.000167413,0.000156252,0.000200895,0.000111608,5.58042e-05,5.58042e-05,0.000122769,0.000212056,0.000145091,0.000111608,0.00013393
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.11608e-05,0.000245538,0.000736615,0.00241074,0.00452013,0.00646213,0.00787956,0.00848225,0.00844877,0.00655141,0.00468755,0.00295762,0.00168528,0.0010826,0.000412951,0.000412951,0.000189734,0.000290182,0.000323664,0.000167413,0.000189734,0.000122769,0.000234378,0.000167413,0.000122769,0.000156252,0.000200895,0.000234378,0.000223217,0.000167413,0.000189734,0.000223217,0.000290182,0.000111608,0.000156252,0.000122769,0.000156252,0.000200895,0.000189734,0.000122769,0.000167413,0.000145091,0.000178573,0.000145091,0.000100448,0.00013393,0.000167413,0.000100448,0.000145091,0.000111608,0.000156252,0.000145091,0.000145091,0.000167413,0.000223217,0.000212056,0.000189734,0.000178573,0.000156252,0.000167413,0.000111608,0.000189734,0.000156252,0.00013393,0.00013393
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.23217e-05,0.00026786,0.00111608,0.00263395,0.00485496,0.00703134,0.00782375,0.00811394,0.00760054,0.00637284,0.00424111,0.0033036,0.00180805,0.000892867,0.000736615,0.000379468,0.000212056,0.000256699,0.000223217,0.000145091,0.000167413,0.000212056,0.00026786,0.000167413,0.00013393,0.000156252,0.000245538,0.000223217,0.000156252,0.000234378,0.000223217,0.000200895,0.000189734,0.000178573,0.000167413,0.000178573,0.000122769,0.000200895,0.000178573,0.000234378,0.000167413,0.000189734,0.000167413,0.000189734,0.000145091,8.92867e-05,0.000100448,0.00013393,0.000167413,0.000145091,0.000156252,0.000189734,0.000167413,0.000145091,0.00013393,0.000212056,0.000156252,0.000167413,0.000100448,7.81259e-05,0.000111608
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.34825e-05,0.00040179,0.00162948,0.00285717,0.00485496,0.00718759,0.00830367,0.00824787,0.00744428,0.00527907,0.00427459,0.00284601,0.00171877,0.000602685,0.000491077,0.000524559,0.000312503,0.000256699,0.000245538,0.000256699,0.000200895,0.000334825,0.000234378,0.000122769,0.00013393,0.000234378,0.000245538,0.000212056,0.000167413,0.000279021,0.000245538,0.000212056,0.000200895,0.000122769,0.000189734,0.000145091,0.000156252,0.000200895,0.000167413,0.000156252,0.00013393,0.000122769,0.000111608,0.000200895,0.000122769,0.000189734,0.000223217,0.000178573,0.000156252,7.81259e-05,0.000189734,0.000122769,0.000167413,0.000189734,0.000145091,0.00013393,0.000111608
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000167413,0.000435273,0.001596,0.00315851,0.00500005,0.00713178,0.00781259,0.00785723,0.00679695,0.00600453,0.00417415,0.00237726,0.00145091,0.000993314,0.000725454,0.000424112,0.000334825,0.000279021,0.000368308,0.00026786,0.000279021,0.000301343,0.000200895,0.000167413,0.000234378,0.000122769,0.00026786,0.000100448,0.000167413,0.000234378,0.00013393,0.000234378,0.000256699,0.000178573,0.000100448,0.000122769,0.000234378,0.000145091,0.000167413,0.000167413,0.000156252,0.000167413,0.000156252,0.000156252,0.000167413,0.000178573,0.00013393,0.000156252,0.000156252,0.000100448,0.000234378,0.000156252,0.000200895
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.34825e-05,0.000145091,0.000625007,0.00160716,0.00345986,0.00501121,0.00665186,0.00781259,0.00758937,0.00685276,0.00508933,0.00343753,0.00223217,0.00151787,0.000725454,0.000591524,0.00040179,0.000323664,0.000256699,0.000234378,0.000256699,0.00026786,0.000301343,0.000178573,0.000312503,0.000290182,0.00026786,0.000290182,0.000212056,0.000212056,0.000223217,0.000212056,0.000200895,0.000111608,0.000167413,0.000189734,0.000189734,0.000189734,0.000212056,0.000167413,0.000145091,0.00013393,0.000122769,0.000189734,0.000145091,0.000212056,0.000100448,0.000178573,0.000178573,0.000111608
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.23217e-05,0.000279021,0.000736615,0.00193082,0.00354914,0.00551345,0.00667418,0.00736615,0.00741079,0.0064398,0.00454245,0.00373888,0.00207591,0.00135046,0.000814741,0.000613846,0.000446433,0.000334825,0.000345986,0.000245538,0.000312503,0.000345986,0.000212056,0.000279021,0.000212056,0.000234378,0.000156252,0.000234378,0.00026786,0.000200895,0.000200895,0.00013393,0.000189734,0.000234378,0.000212056,0.000156252,0.000200895,0.000167413,0.000145091,0.000145091,0.000167413,0.000167413,0.000234378,0.000245538,0.000145091,0.000178573
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.11608e-05,6.6965e-05,0.000178573,0.000814741,0.00205359,0.0035603,0.0051005,0.00664069,0.00719874,0.00698668,0.00553577,0.00474335,0.00339289,0.00213172,0.00157368,0.000747776,0.000569203,0.000345986,0.000279021,0.000312503,0.000368308,0.00026786,0.000345986,0.000212056,0.000189734,0.000256699,0.000312503,0.000178573,0.000245538,0.000234378,0.000189734,0.000200895,0.000189734,0.000100448,0.000122769,0.000189734,0.000145091,0.000212056,0.000178573,0.00013393,0.000223217,0.000178573,0.000256699
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.23217e-05,5.58042e-05,0.000345986,0.000970992,0.00255583,0.00386164,0.00552461,0.00633935,0.00664069,0.00664069,0.00555809,0.00488844,0.00309155,0.00193082,0.00126117,0.000859384,0.000647329,0.000524559,0.000334825,0.00026786,0.000390629,0.000212056,0.000245538,0.000145091,0.000200895,0.000256699,0.000167413,0.000200895,0.000312503,0.000200895,0.000145091,0.000145091,0.000178573,0.000200895,0.000200895,0.000167413,0.000178573,0.000234378,0.000223217
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.11608e-05,8.92867e-05,0.000468755,0.00119421,0.00255583,0.00385048,0.00544648,0.00606033,0.00647328,0.00630587,0.00549112,0.00409602,0.00305807,0.002221,0.00157368,0.00101564,0.000513399,0.000457594,0.00040179,0.000256699,0.000312503,0.000301343,0.000279021,0.000334825,0.000145091,0.000212056,0.000200895,0.000234378,0.000200895,0.00026786,0.000200895,0.000189734,0.000167413,0.000301343,0.000256699
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.11608e-05,8.92867e-05,0.000446434,0.0013393,0.00246654,0.00396209,0.00512282,0.00640631,0.00660721,0.00597104,0.00539068,0.00402906,0.00275672,0.00205359,0.00127233,0.000859384,0.000714294,0.000457594,0.000479916,0.000312503,0.000323664,0.000334825,0.000323664,0.000256699,0.00026786,0.000234378,0.000189734,0.000200895,0.000200895,0.000256699,0.000200895
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.23217e-05,0,6.6965e-05,0.000145091,0.000546881,0.0013951,0.00253351,0.00385048,0.00534603,0.00607149,0.00619426,0.00581479,0.0048438,0.00387281,0.00279021,0.00167412,0.00117189,0.000725454,0.000491077,0.000558042,0.00040179,0.000435273,0.000379468,0.000357147,0.000279021,0.000301343,0.000245538,0.000212056,0.000189734


==> anc/1.3_Osc_DetResponse117.txt <==
0.00184803,0.00465076,0.00781258,0.0103526,0.0112109,0.00857457,0.00622728,0.00396758,0.00207575,0.000884604,0.000446681,0.000245237,0.000210203,0.000245237,0.000131377,0.000166411,0.000131377,9.6343e-05,8.75846e-05,0.000105101,0.00011386,6.13092e-05,7.88261e-05,7.00676e-05,8.75846e-05,7.88261e-05,3.50338e-05,6.13092e-05,5.25507e-05,3.50338e-05,1.75169e-05,3.50338e-05,3.50338e-05,3.50338e-05,5.25507e-05,2.62754e-05,3.50338e-05,2.62754e-05,1.75169e-05,2.62754e-05,3.50338e-05,4.37923e-05,2.62754e-05,6.13092e-05,3.50338e-05,2.62754e-05,3.50338e-05,3.50338e-05,4.37923e-05,1.75169e-05,4.37923e-05,2.62754e-05,1.75169e-05,2.62754e-05,3.50338e-05,8.75846e-06,3.50338e-05,0,3.50338e-05,0,1.75169e-05,2.62754e-05,2.62754e-05,8.75846e-06,8.75846e-06,8.75846e-06,1.75169e-05,8.75846e-06,1.75169e-05,1.75169e-05,8.75846e-06,8.75846e-06,8.75846e-06,0,0,0,1.75169e-05,1.75169e-05,3.50338e-05,8.75846e-06,1.75169e-05,3.50338e-05
0,0,5.25507e-05,0.000437923,0.00289905,0.00712944,0.00955554,0.0113686,0.0110445,0.00855706,0.00557039,0.0032669,0.00217209,0.000954671,0.000306546,0.000245237,0.000280271,0.000367855,0.00022772,0.000140135,0.00011386,0.000105101,9.6343e-05,0.000166411,0.000131377,8.75846e-05,7.88261e-05,7.00677e-05,7.88261e-05,0.000122618,6.13092e-05,5.25507e-05,7.88261e-05,6.13092e-05,3.50338e-05,8.75846e-06,6.13092e-05,4.37923e-05,3.50338e-05,1.75169e-05,1.75169e-05,1.75169e-05,3.50338e-05,5.25507e-05,6.13092e-05,5.25507e-05,4.37923e-05,5.25507e-05,2.62754e-05,1.75169e-05,1.75169e-05,3.50338e-05,1.75169e-05,3.50338e-05,2.62754e-05,8.75846e-06,2.62754e-05,4.37923e-05,8.75846e-06,8.75846e-06,4.37923e-05,1.75169e-05,1.75169e-05,1.75169e-05,8.75846e-06,8.75846e-06,1.75169e-05,1.75169e-05,8.75846e-06,4.37923e-05,4.37923e-05,3.50338e-05,0,3.50338e-05,1.75169e-05,0,8.75846e-06,1.75169e-05,8.75846e-06,0,5.25507e-05,3.50338e-05
0,0,0,0,0,8.75846e-06,7.88261e-05,0.000858328,0.00325815,0.0070506,0.0100022,0.0118678,0.0100986,0.00767244,0.00529012,0.00331069,0.00184803,0.000840811,0.000499232,0.000332821,0.000253995,0.000192686,0.000201444,0.000201444,0.000140135,0.000148894,5.25507e-05,0.000157652,0.000122618,0.00011386,7.00677e-05,7.88261e-05,5.25507e-05,5.25507e-05,7.00676e-05,7.88261e-05,5.25507e-05,6.13092e-05,5.25507e-05,8.75846e-05,6.13092e-05,6.13092e-05,4.37923e-05,3.50338e-05,8.75846e-05,3.50338e-05,5.25507e-05,7.00676e-05,7.88261e-05,1.75169e-05,8.75846e-06,2.62754e-05,2.62754e-05,1.75169e-05,5.25507e-05,6.13092e-05,2.62754e-05,6.13092e-05,4.37923e-05,5.25507e-05,8.75846e-06,7.00677e-05,2.62754e-05,2.62754e-05,4.37923e-05,8.75846e-06,2.62754e-05,1.75169e-05,8.75846e-06,2.62754e-05,8.75846e-06,1.75169e-05,1.75169e-05,1.75169e-05,1.75169e-05,1.75169e-05,3.50338e-05,0,1.75169e-05,4.37923e-05,1.75169e-05,1.75169e-05
0,0,0,0,0,0,0,0,0,8.75846e-06,0.00011386,0.00112108,0.0039238,0.00733963,0.0101774,0.0110095,0.00980954,0.00724327,0.00503612,0.00365227,0.00176921,0.000840811,0.000464198,0.000385372,0.000297787,0.000350338,0.000210203,0.000157652,0.000166411,0.000201444,0.000131377,0.000157652,0.000192686,0.00011386,9.6343e-05,9.6343e-05,9.6343e-05,0.000105101,8.75846e-05,7.88261e-05,9.6343e-05,5.25507e-05,5.25507e-05,9.6343e-05,8.75846e-05,3.50338e-05,6.13092e-05,2.62754e-05,1.75169e-05,4.37923e-05,8.75846e-06,3.50338e-05,1.75169e-05,5.25507e-05,2.62754e-05,8.75846e-06,4.37923e-05,1.75169e-05,5.25507e-05,1.75169e-05,2.62754e-05,8.75846e-06,4.37923e-05,4.37923e-05,3.50338e-05,1.75169e-05,7.00677e-05,3.50338e-05,1.75169e-05,4.37923e-05,1.75169e-05,2.62754e-05,2.62754e-05,5.25507e-05,1.75169e-05,8.75846e-06,2.62754e-05,4.37923e-05,8.75846e-06,2.62754e-05,2.62754e-05,8.75846e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,1.75169e-05,0.000271512,0.00148018,0.0039238,0.00761991,0.00945043,0.0107204,0.00923147,0.00733962,0.00468578,0.00323187,0.00172541,0.000893362,0.000490474,0.000525507,0.000245237,0.000280271,0.000271512,0.000201444,0.000236478,0.000218961,0.000183928,0.000140135,0.000140135,0.000140135,0.00011386,0.000105101,5.25507e-05,0.000105101,5.25507e-05,6.13092e-05,7.00677e-05,9.6343e-05,0.000105101,4.37923e-05,8.75846e-05,1.75169e-05,0,7.88261e-05,8.75846e-05,3.50338e-05,2.62754e-05,1.75169e-05,5.25507e-05,6.13092e-05,4.37923e-05,3.50338e-05,7.00676e-05,4.37923e-05,4.37923e-05,6.13092e-05,1.75169e-05,2.62754e-05,1.75169e-05,5.25507e-05,5.25507e-05,5.25507e-05,5.25507e-05,2.62754e-05,1.75169e-05,4.37923e-05,2.62754e-05,3.50338e-05,4.37923e-05,6.13092e-05,1.75169e-05,1.75169e-05,2.62754e-05,4.37923e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.62754e-05,0.000411647,0.00199693,0.00509744,0.00759362,0.00980078,0.00968692,0.00867968,0.00637617,0.00453688,0.00261878,0.00166411,0.000884604,0.000630609,0.000464198,0.000306546,0.000253995,0.000166411,0.000201444,0.000175169,0.000192686,0.000166411,0.000122618,0.000105101,0.000140135,0.000175169,0.000105101,0.000131377,7.00677e-05,7.00677e-05,0.000105101,6.13092e-05,0.000105101,7.88261e-05,7.88261e-05,4.37923e-05,5.25507e-05,4.37923e-05,3.50338e-05,5.25507e-05,4.37923e-05,3.50338e-05,6.13092e-05,9.6343e-05,2.62754e-05,6.13092e-05,3.50338e-05,9.6343e-05,4.37923e-05,6.13092e-05,4.37923e-05,1.75169e-05,5.25507e-05,9.6343e-05,5.25507e-05,4.37923e-05,4.37923e-05,8.75846e-06,6.13092e-05,4.37923e-05,1.75169e-05,6.13092e-05,4.37923e-05,7.00677e-05,1.75169e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000140135,0.000630608,0.00241733,0.00506241,0.00760238,0.00936285,0.00961685,0.00810161,0.006201,0.00445806,0.00246112,0.00154149,0.000884604,0.000753227,0.000543024,0.000367855,0.000192686,0.000289029,0.000289029,0.000253995,0.000157652,0.000140135,0.000192686,0.000122618,0.000131377,0.000140135,8.75846e-05,8.75846e-05,0.00011386,7.00677e-05,0.000122618,8.75846e-05,7.00677e-05,8.75846e-05,6.13092e-05,7.88261e-05,3.50338e-05,9.6343e-05,4.37923e-05,4.37923e-05,3.50338e-05,4.37923e-05,5.25507e-05,5.25507e-05,1.75169e-05,4.37923e-05,4.37923e-05,3.50338e-05,4.37923e-05,6.13092e-05,4.37923e-05,6.13092e-05,4.37923e-05,3.50338e-05,5.25507e-05,2.62754e-05,1.75169e-05,6.13092e-05,2.62754e-05,7.88261e-05,3.50338e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.62754e-05,0.000148894,0.000893362,0.00245236,0.00566675,0.00830306,0.0090563,0.00955554,0.00756733,0.00565797,0.00366103,0.00249616,0.00163783,0.000797019,0.000656884,0.000376614,0.000402889,0.000332821,0.00034158,0.000245237,0.000210203,0.000253995,0.000192686,0.000105101,0.000175169,0.000166411,9.6343e-05,0.000122618,0.00011386,0.00011386,7.00676e-05,6.13092e-05,8.75846e-05,0.000166411,4.37923e-05,0.000122618,8.75846e-05,3.50338e-05,7.00677e-05,5.25507e-05,7.00676e-05,3.50338e-05,0.00011386,3.50338e-05,2.62754e-05,6.13092e-05,4.37923e-05,3.50338e-05,7.00676e-05,6.13092e-05,9.6343e-05,8.75846e-05,3.50338e-05,6.13092e-05,5.25507e-05,8.75846e-05,1.75169e-05,7.88261e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.37923e-05,0.000253995,0.00104226,0.0033107,0.00545654,0.00805782,0.00907381,0.00903002,0.00772499,0.00557039,0.00387124,0.00252243,0.00149769,0.000902121,0.000604334,0.000359097,0.000402889,0.000411647,0.000245237,0.00022772,0.000280271,0.000192686,0.000122618,0.000245237,0.000166411,0.000210203,0.000122618,0.000157652,0.000105101,0.000105101,0.000122618,0.000148894,8.75846e-05,7.88261e-05,7.00677e-05,7.00676e-05,7.88261e-05,5.25507e-05,0.00011386,3.50338e-05,8.75846e-05,4.37923e-05,6.13092e-05,4.37923e-05,6.13092e-05,5.25507e-05,5.25507e-05,2.62754e-05,1.75169e-05,8.75846e-06,6.13092e-05,2.62754e-05,7.88261e-05,1.75169e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.75846e-06,3.50338e-05,0.000315304,0.00138383,0.00298663,0.00550909,0.00820671,0.00923147,0.00838188,0.00698927,0.0053777,0.00345083,0.00244361,0.00152397,0.000945913,0.000700676,0.000446681,0.000402889,0.000437923,0.000201444,0.000324063,0.000131377,0.000201444,0.000201444,0.000148894,0.000183928,0.000105101,0.000175169,9.6343e-05,0.000183928,8.75846e-05,0.000148894,8.75846e-05,0.000122618,4.37923e-05,0.000131377,0.00011386,8.75846e-05,8.75846e-05,8.75846e-05,8.75846e-05,7.00677e-05,6.13092e-05,5.25507e-05,7.88261e-05,5.25507e-05,4.37923e-05,4.37923e-05,4.37923e-05,1.75169e-05,5.25507e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.75846e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.75846e-06,8.75846e-05,0.000499232,0.00152397,0.0035209,0.0057806,0.00796147,0.00846071,0.00830306,0.00670899,0.00506239,0.0032669,0.00240857,0.00134004,0.00073571,0.000761986,0.000543024,0.00039413,0.000359097,0.000280271,0.000245237,0.000218961,0.000245237,0.000131377,0.000210203,0.000148894,0.000166411,0.000105101,0.000148894,0.00011386,0.000183928,0.00011386,0.000157652,8.75846e-05,9.6343e-05,0.000131377,8.75846e-05,4.37923e-05,3.50338e-05,0.000105101,7.00676e-05,5.25507e-05,7.88261e-05,6.13092e-05,7.00677e-05,7.88261e-05,8.75846e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.75846e-06,8.75846e-06,0.000140135,0.000569299,0.00186555,0.00372234,0.00591198,0.00759361,0.00817168,0.00765492,0.00649003,0.00443178,0.00298663,0.00239106,0.00131377,0.000875845,0.000613092,0.00045544,0.000376614,0.000271512,0.000280271,0.000262754,0.000192686,0.00022772,0.000210203,0.000210203,0.000192686,0.000183928,0.000122618,0.000122618,0.000122618,0.000166411,0.000148894,7.88261e-05,8.75846e-05,5.25507e-05,7.88261e-05,5.25507e-05,7.00677e-05,8.75846e-05,8.75846e-05,5.25507e-05,7.88261e-05,9.6343e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.50338e-05,0.000236478,0.000823294,0.00203196,0.00405517,0.00600832,0.00746223,0.00806657,0.00760237,0.00648127,0.00452812,0.00282898,0.00218961,0.00133128,0.0010335,0.000674401,0.000472957,0.000472957,0.00034158,0.000350338,0.000271512,0.000289029,0.000210203,0.000236478,0.000210203,0.000166411,0.000122618,0.000157652,0.000140135,0.000166411,7.00677e-05,0.000157652,0.00011386,0.000157652,0.000148894,5.25507e-05,6.13092e-05,0.000122618,4.37923e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.75169e-05,7.88261e-05,0.000350338,0.000814536,0.0022772,0.00391503,0.00585942,0.00762864,0.00812788,0.0073834,0.00560542,0.0040464,0.00327566,0.00210203,0.00154149,0.000937154,0.000718193,0.000543024,0.000394131,0.000262754,0.000306546,0.000350338,0.000297787,0.000253995,0.000280271,0.000175169,0.000201444,0.000166411,0.000148894,0.000131377,0.00011386,0.000175169,9.6343e-05,9.6343e-05,0.000122618,0.000157652
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.62754e-05,7.88261e-05,0.000324063,0.00105101,0.0022334,0.00388,0.00635866,0.00725202,0.00772499,0.00690168,0.00552659,0.00428288,0.00304794,0.00211954,0.00148894,0.000989705,0.0005693,0.000499232,0.000490474,0.000402889,0.000297787,0.000289029,0.000332821,0.000236478,0.000148894,0.000253995,0.000201444,0.000183928,0.000166411,0.000157652,0.000131377,0.000122618
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.75846e-06,9.6343e-05,0.000350338,0.00106853,0.00252243,0.00437923,0.00587694,0.00703306,0.00740092,0.00622727,0.00592072,0.00399385,0.00281146,0.00207575,0.00144514,0.00100722,0.000761986,0.000499232,0.000464198,0.000376614,0.000218961,0.000297787,0.000262754,0.000306546,0.000253995,0.000253995,0.000201444,0.000245237


==> anc/1.3_Osc_DetResponse118.txt <==
0.002306,0.00530383,0.00844355,0.0111398,0.0108471,0.00766304,0.00522398,0.00343239,0.00147229,0.000718407,0.000390246,0.000266077,0.000159646,0.000124169,0.000124169,0.000168515,8.86923e-05,7.09538e-05,8.86923e-05,7.09538e-05,5.32154e-05,3.54769e-05,0.000106431,6.20846e-05,3.54769e-05,7.9823e-05,7.09538e-05,1.77385e-05,2.66077e-05,4.43461e-05,3.54769e-05,1.77385e-05,7.09538e-05,5.32154e-05,8.86923e-06,4.43461e-05,4.43461e-05,3.54769e-05,1.77385e-05,3.54769e-05,8.86923e-06,2.66077e-05,8.86923e-05,8.86923e-06,2.66077e-05,4.43461e-05,8.86923e-06,2.66077e-05,3.54769e-05,3.54769e-05,8.86923e-06,1.77385e-05,8.86923e-06,2.66077e-05,1.77385e-05,2.66077e-05,5.32154e-05,1.77385e-05,3.54769e-05,8.86923e-06,0,2.66077e-05,2.66077e-05,8.86923e-06,2.66077e-05,1.77385e-05,0,8.86923e-06,1.77385e-05,0,8.86923e-06,0,0,8.86923e-06,8.86923e-06,8.86923e-06,2.66077e-05,1.77385e-05,8.86923e-06,8.86923e-06,0,2.66077e-05
0,0,4.43461e-05,0.000611976,0.00358318,0.00737038,0.0111931,0.0121421,0.0112817,0.00768078,0.00477165,0.00291797,0.00144568,0.000851445,0.000372507,0.0003459,0.000177385,0.000168515,0.000168515,0.000177385,0.000106431,0.000133038,6.20846e-05,6.20846e-05,0.000141908,5.32154e-05,0.000106431,7.09538e-05,7.9823e-05,7.9823e-05,3.54769e-05,5.32154e-05,4.43461e-05,2.66077e-05,5.32154e-05,7.09538e-05,4.43461e-05,8.86923e-06,3.54769e-05,6.20846e-05,1.77385e-05,1.77385e-05,0,0,2.66077e-05,3.54769e-05,7.9823e-05,5.32154e-05,8.86923e-06,1.77385e-05,3.54769e-05,2.66077e-05,4.43461e-05,0,4.43461e-05,4.43461e-05,1.77385e-05,8.86923e-06,0,2.66077e-05,1.77385e-05,8.86923e-06,4.43461e-05,2.66077e-05,1.77385e-05,3.54769e-05,2.66077e-05,1.77385e-05,8.86923e-06,8.86923e-06,2.66077e-05,2.66077e-05,1.77385e-05,0,2.66077e-05,4.43461e-05,0,3.54769e-05,8.86923e-06,8.86923e-06,8.86923e-06,1.77385e-05
0,0,0,0,0,0,7.09538e-05,0.00109091,0.00394682,0.00794689,0.0107052,0.0118494,0.0107496,0.00717524,0.00459427,0.00261642,0.00151664,0.000940138,0.000496677,0.000257208,0.000283815,0.0002306,0.000159646,0.000150777,7.09538e-05,0.000186254,0.000159646,0.000124169,9.75615e-05,7.09538e-05,5.32154e-05,7.9823e-05,8.86923e-05,7.9823e-05,0.000106431,4.43461e-05,7.09538e-05,8.86923e-05,3.54769e-05,6.20846e-05,1.77385e-05,5.32154e-05,3.54769e-05,6.20846e-05,6.20846e-05,4.43461e-05,4.43461e-05,4.43461e-05,9.75615e-05,2.66077e-05,5.32154e-05,2.66077e-05,5.32154e-05,2.66077e-05,1.77385e-05,4.43461e-05,2.66077e-05,3.54769e-05,2.66077e-05,5.32154e-05,2.66077e-05,2.66077e-05,4.43461e-05,8.86923e-06,8.86923e-06,0,8.86923e-06,0,8.86923e-06,2.66077e-05,8.86923e-06,1.77385e-05,8.86923e-06,6.20846e-05,4.43461e-05,1.77385e-05,8.86923e-06,8.86923e-06,8.86923e-06,2.66077e-05,1.77385e-05,8.86923e-06
0,0,0,0,0,0,0,0,0,3.54769e-05,0.000195123,0.00125056,0.00414195,0.00800897,0.0107939,0.0113172,0.00911762,0.00648343,0.00428384,0.00268737,0.00147229,0.000736145,0.000434592,0.000390246,0.000390246,0.000266077,0.000124169,0.000106431,0.000195123,0.000168515,0.000141908,0.000106431,0.0001153,6.20846e-05,5.32154e-05,8.86923e-05,9.75615e-05,8.86923e-05,7.09538e-05,5.32154e-05,3.54769e-05,7.9823e-05,6.20846e-05,7.09538e-05,4.43461e-05,4.43461e-05,2.66077e-05,3.54769e-05,2.66077e-05,4.43461e-05,1.77385e-05,6.20846e-05,4.43461e-05,3.54769e-05,3.54769e-05,2.66077e-05,1.77385e-05,5.32154e-05,2.66077e-05,8.86923e-06,1.77385e-05,5.32154e-05,2.66077e-05,2.66077e-05,1.77385e-05,4.43461e-05,2.66077e-05,2.66077e-05,2.66077e-05,4.43461e-05,0,3.54769e-05,1.77385e-05,2.66077e-05,0,1.77385e-05,5.32154e-05,3.54769e-05,2.66077e-05,0,2.66077e-05,8.86923e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,8.86923e-06,0.000390246,0.00170289,0.00496679,0.00856773,0.0108294,0.0112729,0.00918857,0.00668742,0.00384924,0.00238582,0.00135699,0.000815969,0.000541023,0.000257208,0.000257208,0.000257208,0.000195123,0.000124169,0.000150777,0.000141908,0.0001153,0.000106431,7.9823e-05,0.000106431,0.000133038,8.86923e-05,8.86923e-05,7.09538e-05,0.000124169,0.0001153,4.43461e-05,4.43461e-05,8.86923e-05,4.43461e-05,7.9823e-05,7.09538e-05,3.54769e-05,4.43461e-05,7.9823e-05,1.77385e-05,1.77385e-05,4.43461e-05,1.77385e-05,7.09538e-05,1.77385e-05,4.43461e-05,2.66077e-05,5.32154e-05,3.54769e-05,4.43461e-05,4.43461e-05,5.32154e-05,3.54769e-05,8.86923e-06,1.77385e-05,2.66077e-05,8.86923e-06,8.86923e-06,1.77385e-05,3.54769e-05,3.54769e-05,2.66077e-05,6.20846e-05,1.77385e-05,1.77385e-05,1.77385e-05,1.77385e-05,2.66077e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0001153,0.000505546,0.00211087,0.00520626,0.00844355,0.0100932,0.0104037,0.00885154,0.00625283,0.00389359,0.00237695,0.00149003,0.0006918,0.000363638,0.000337031,0.000337031,0.000274946,0.000133038,0.000150777,0.000141908,0.000141908,0.000141908,0.000168515,0.0001153,6.20846e-05,0.0001153,8.86923e-05,7.09538e-05,5.32154e-05,0.0001153,0.000124169,0.000106431,7.09538e-05,3.54769e-05,1.77385e-05,2.66077e-05,8.86923e-05,5.32154e-05,6.20846e-05,5.32154e-05,8.86923e-05,6.20846e-05,4.43461e-05,4.43461e-05,8.86923e-05,3.54769e-05,7.9823e-05,2.66077e-05,2.66077e-05,5.32154e-05,4.43461e-05,3.54769e-05,4.43461e-05,1.77385e-05,6.20846e-05,8.86923e-06,5.32154e-05,0,2.66077e-05,1.77385e-05,3.54769e-05,1.77385e-05,5.32154e-05,4.43461e-05,2.66077e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.09538e-05,0.000656322,0.00247451,0.00552555,0.00836372,0.0104125,0.0100844,0.00804442,0.00611092,0.00364525,0.00211974,0.00139247,0.000665192,0.000549892,0.0004612,0.000301554,0.000292684,0.000203992,0.000159646,0.000133038,0.000195123,0.000159646,0.000159646,0.000141908,0.000177385,0.000159646,0.000124169,0.000106431,0.0001153,7.9823e-05,6.20846e-05,8.86923e-05,4.43461e-05,5.32154e-05,3.54769e-05,3.54769e-05,4.43461e-05,6.20846e-05,7.09538e-05,8.86923e-05,7.9823e-05,5.32154e-05,7.09538e-05,4.43461e-05,4.43461e-05,5.32154e-05,6.20846e-05,5.32154e-05,5.32154e-05,8.86923e-06,5.32154e-05,4.43461e-05,7.09538e-05,2.66077e-05,8.86923e-06,3.54769e-05,4.43461e-05,6.20846e-05,1.77385e-05,2.66077e-05,3.54769e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.86923e-06,6.20846e-05,0.0002306,0.00101996,0.00299779,0.00578277,0.00914423,0.00965865,0.00971187,0.00753,0.00534816,0.00326387,0.00190688,0.00137473,0.000762753,0.000523284,0.000478938,0.000372507,0.000257208,0.000301554,0.000203992,0.000186254,0.000168515,0.000159646,0.000168515,0.000141908,7.9823e-05,7.9823e-05,7.9823e-05,9.75615e-05,8.86923e-05,9.75615e-05,8.86923e-05,7.09538e-05,0.000195123,6.20846e-05,9.75615e-05,0.000106431,5.32154e-05,6.20846e-05,7.09538e-05,4.43461e-05,5.32154e-05,6.20846e-05,0.000106431,2.66077e-05,4.43461e-05,6.20846e-05,3.54769e-05,4.43461e-05,8.86923e-06,3.54769e-05,3.54769e-05,2.66077e-05,3.54769e-05,7.09538e-05,5.32154e-05,4.43461e-05,8.86923e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.43461e-05,0.000319292,0.00116187,0.0033437,0.00581824,0.00878945,0.0100046,0.00932161,0.00737923,0.00496678,0.00332596,0.00218183,0.000975614,0.000736146,0.000425723,0.000407984,0.000399115,0.000301554,0.000301554,0.000159646,0.000159646,0.000186254,0.000195123,0.000159646,4.43461e-05,0.000106431,0.000177385,9.75615e-05,0.000106431,0.000106431,8.86923e-05,0.0001153,0.000106431,8.86923e-05,6.20846e-05,7.09538e-05,6.20846e-05,7.09538e-05,5.32154e-05,7.09538e-05,7.09538e-05,7.09538e-05,3.54769e-05,0.000106431,6.20846e-05,6.20846e-05,4.43461e-05,0.000106431,7.9823e-05,7.09538e-05,6.20846e-05,4.43461e-05,1.77385e-05,1.77385e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.86923e-06,4.43461e-05,0.000452331,0.00146342,0.00329048,0.00624396,0.00878058,0.00980056,0.00824842,0.00694463,0.00454992,0.00298893,0.0018448,0.00119734,0.000727276,0.000478938,0.0004612,0.000301554,0.0003459,0.000354769,0.000266077,0.000319292,0.000221731,0.000212861,0.000221731,0.000186254,8.86923e-05,0.000124169,7.9823e-05,0.000141908,0.000141908,0.000106431,7.9823e-05,9.75615e-05,6.20846e-05,7.09538e-05,0.0001153,0.0001153,5.32154e-05,9.75615e-05,6.20846e-05,5.32154e-05,5.32154e-05,4.43461e-05,6.20846e-05,5.32154e-05,5.32154e-05,7.09538e-05,4.43461e-05,5.32154e-05,7.09538e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77385e-05,6.20846e-05,0.000425723,0.00181819,0.00387586,0.0066963,0.00847015,0.00881606,0.00841694,0.00680272,0.00441687,0.00292684,0.00194236,0.00133038,0.000842576,0.000585369,0.000443461,0.000354769,0.000239469,0.000301554,0.000266077,0.000168515,0.000124169,0.000195123,0.000212861,0.000124169,0.000168515,0.000168515,0.000168515,0.000141908,0.000133038,9.75615e-05,8.86923e-05,6.20846e-05,9.75615e-05,6.20846e-05,9.75615e-05,8.86923e-05,8.86923e-05,6.20846e-05,7.09538e-05,5.32154e-05,0.0001153,2.66077e-05,5.32154e-05,7.9823e-05,4.43461e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.86923e-06,0.000195123,0.000842576,0.00196897,0.00404437,0.00651891,0.00831937,0.00876284,0.00797347,0.00610204,0.00443461,0.00304214,0.00194236,0.00114413,0.000824838,0.000514415,0.000452331,0.0003459,0.000354769,0.000212861,0.000266077,0.000186254,0.000150777,0.000186254,0.000168515,0.000221731,0.000150777,0.000195123,0.000124169,0.000133038,0.0001153,0.000133038,0.000150777,7.9823e-05,0.000106431,6.20846e-05,0.000133038,6.20846e-05,7.09538e-05,7.09538e-05,0.000106431,4.43461e-05,5.32154e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.54769e-05,0.000212861,0.00102883,0.00248338,0.00439027,0.00654551,0.00811538,0.00844355,0.00745017,0.00577388,0.00435479,0.00293571,0.00194236,0.00122395,0.000789361,0.000567631,0.000514415,0.000505546,0.000274946,0.000301554,0.000221731,0.000221731,0.000212861,0.000195123,9.75615e-05,0.000141908,0.000150777,0.000195123,8.86923e-05,0.0001153,0.000203992,7.09538e-05,0.000124169,5.32154e-05,0.000124169,7.9823e-05,6.20846e-05,7.9823e-05,5.32154e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.20846e-05,0.000328161,0.00111752,0.002306,0.00446123,0.00669629,0.00807103,0.00791138,0.00699784,0.0058537,0.0038315,0.00277606,0.00159646,0.00124169,0.000931268,0.0005765,0.000541023,0.000452331,0.000257208,0.000310423,0.000354769,0.000221731,0.000212861,0.000257208,0.000186254,0.000141908,0.000177385,0.000159646,0.0001153,0.000133038,0.000141908,7.09538e-05,0.000141908,0.000133038,7.09538e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.86923e-06,9.75615e-05,0.000390246,0.00127717,0.00275833,0.00454992,0.00637699,0.00757435,0.00795573,0.00649228,0.00542797,0.00366299,0.00274946,0.00175611,0.00106431,0.000815969,0.0005765,0.000390246,0.000381377,0.000354769,0.000399115,0.000257208,0.000301554,0.000177385,0.000221731,0.000168515,0.000186254,0.000221731,0.000168515,0.000133038,0.000133038,0.000124169
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.86923e-06,1.77385e-05,0.000168515,0.000416854,0.0016142,0.00268737,0.00512642,0.00650116,0.00744131,0.00697123,0.00612865,0.00533041,0.00356542,0.00243017,0.00190688,0.00121508,0.000780492,0.000620846,0.0005765,0.000434592,0.000390246,0.000292684,0.000239469,0.000266077,0.000257208,0.000239469,0.000177385,0.0001153,0.000124169


==> anc/1.3_Osc_DetResponse119.txt <==
0.00223243,0.00452164,0.00768111,0.0103771,0.0111339,0.00889194,0.00584596,0.00367973,0.00215676,0.00113513,0.000425676,0.00035,0.000113514,0.000227027,0.000160811,0.000122973,0.000151351,8.51352e-05,0.000160811,9.45946e-05,8.51352e-05,5.67568e-05,0.000151351,0.000122973,0.000113514,7.56757e-05,6.62162e-05,7.56757e-05,6.62162e-05,5.67568e-05,6.62162e-05,8.51352e-05,2.83784e-05,2.83784e-05,5.67568e-05,6.62162e-05,6.62162e-05,7.56757e-05,5.67568e-05,9.45946e-06,4.72973e-05,6.62162e-05,5.67568e-05,4.72973e-05,6.62162e-05,4.72973e-05,1.89189e-05,5.67568e-05,4.72973e-05,4.72973e-05,7.56757e-05,2.83784e-05,7.56757e-05,3.78378e-05,4.72973e-05,7.56757e-05,2.83784e-05,2.83784e-05,2.83784e-05,7.56757e-05,3.78378e-05,6.62162e-05,1.89189e-05,3.78378e-05,7.56757e-05,2.83784e-05,5.67568e-05,2.83784e-05,5.67568e-05,4.72973e-05,5.67568e-05,4.72973e-05,2.83784e-05,6.62162e-05,4.72973e-05,7.56757e-05,4.72973e-05,2.83784e-05,9.45946e-06,3.78378e-05,4.72973e-05,3.78378e-05
0,0,4.72973e-05,0.000558108,0.0031027,0.00651761,0.00919465,0.0109068,0.0108785,0.00843787,0.00602569,0.00368919,0.00186351,0.000908108,0.000463514,0.000321622,0.000245946,0.000227027,0.000151351,0.000245946,0.000160811,0.000151351,0.000104054,0.000151351,0.00017027,0.000132432,7.56757e-05,5.67568e-05,7.56757e-05,0.000122973,8.51352e-05,7.56757e-05,8.51352e-05,5.67568e-05,0.000104054,9.45946e-05,0.000104054,0.000104054,0.000122973,6.62162e-05,9.45946e-05,5.67568e-05,7.56757e-05,5.67568e-05,3.78378e-05,6.62162e-05,5.67568e-05,0.000104054,7.56757e-05,8.51352e-05,7.56757e-05,6.62162e-05,8.51352e-05,6.62162e-05,5.67568e-05,6.62162e-05,6.62162e-05,6.62162e-05,5.67568e-05,4.72973e-05,0.000104054,1.89189e-05,5.67568e-05,2.83784e-05,3.78378e-05,9.45946e-06,2.83784e-05,6.62162e-05,7.56757e-05,0.000104054,3.78378e-05,7.56757e-05,7.56757e-05,6.62162e-05,2.83784e-05,7.56757e-05,4.72973e-05,0.000104054,6.62162e-05,6.62162e-05,1.89189e-05,3.78378e-05
0,0,0,0,0,0,6.62162e-05,0.000804054,0.00332973,0.00692437,0.00914735,0.0105947,0.0104528,0.00774732,0.00578921,0.00336756,0.00202432,0.000945946,0.000454054,0.000302703,0.000227027,0.00017973,0.00017973,0.000217568,0.000189189,0.000255405,0.000132432,0.000104054,0.000160811,7.56757e-05,0.000151351,0.000104054,0.00017973,5.67568e-05,5.67568e-05,0.000113514,6.62162e-05,9.45946e-05,0.000113514,0.000104054,7.56757e-05,7.56757e-05,0.000122973,0.000132432,7.56757e-05,9.45946e-05,9.45946e-05,5.67568e-05,8.51352e-05,3.78378e-05,8.51352e-05,6.62162e-05,6.62162e-05,7.56757e-05,6.62162e-05,7.56757e-05,7.56757e-05,5.67568e-05,2.83784e-05,4.72973e-05,6.62162e-05,8.51352e-05,2.83784e-05,4.72973e-05,5.67568e-05,4.72973e-05,5.67568e-05,3.78378e-05,1.89189e-05,6.62162e-05,5.67568e-05,4.72973e-05,5.67568e-05,6.62162e-05,9.45946e-05,2.83784e-05,0.000104054,5.67568e-05,8.51352e-05,5.67568e-05,4.72973e-05,7.56757e-05
0,0,0,0,0,0,0,0,0,1.89189e-05,0.000122973,0.00115405,0.00352838,0.00694329,0.00986628,0.0101595,0.0098852,0.00735003,0.00515541,0.00356621,0.00171216,0.000775675,0.000501351,0.000312162,0.000283784,0.000255405,0.000122973,0.000122973,0.000189189,0.000141892,0.000189189,0.000113514,0.000151351,0.000160811,0.000122973,7.56757e-05,4.72973e-05,0.000122973,0.000132432,9.45946e-05,2.83784e-05,0.000104054,0.000104054,7.56757e-05,0.000151351,0.000104054,9.45946e-05,7.56757e-05,9.45946e-05,6.62162e-05,6.62162e-05,9.45946e-05,8.51352e-05,9.45946e-05,0.000132432,6.62162e-05,4.72973e-05,2.83784e-05,4.72973e-05,6.62162e-05,2.83784e-05,0.000104054,0.000132432,7.56757e-05,7.56757e-05,4.72973e-05,6.62162e-05,5.67568e-05,5.67568e-05,6.62162e-05,6.62162e-05,7.56757e-05,2.83784e-05,7.56757e-05,6.62162e-05,6.62162e-05,0.000104054,3.78378e-05,7.56757e-05,6.62162e-05,4.72973e-05,1.89189e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,9.45946e-06,0.000132432,0.00157027,0.00404866,0.00724599,0.00967709,0.0104433,0.00944059,0.00743516,0.00482433,0.00289459,0.00191081,0.000633784,0.000340541,0.000302703,0.000321622,0.000236487,0.000236487,0.000236487,0.000151351,0.00017973,0.00017973,0.000160811,9.45946e-05,0.000208108,9.45946e-05,0.000104054,0.000141892,9.45946e-05,9.45946e-05,0.000113514,9.45946e-05,0.000113514,8.51352e-05,4.72973e-05,8.51352e-05,0.000122973,7.56757e-05,8.51352e-05,7.56757e-05,2.83784e-05,7.56757e-05,7.56757e-05,6.62162e-05,6.62162e-05,0.000104054,9.45946e-05,6.62162e-05,0.000104054,7.56757e-05,0.000104054,0.000104054,6.62162e-05,2.83784e-05,8.51352e-05,6.62162e-05,6.62162e-05,6.62162e-05,2.83784e-05,8.51352e-05,6.62162e-05,6.62162e-05,4.72973e-05,3.78378e-05,6.62162e-05,5.67568e-05,5.67568e-05,8.51352e-05,7.56757e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.72973e-05,0.000416216,0.00164594,0.0044838,0.00706625,0.00973384,0.00992304,0.00904329,0.00630001,0.00480541,0.00284729,0.00163649,0.000860811,0.000463514,0.000425676,0.000283784,0.00017027,0.00017027,0.000283784,0.00017027,0.00017973,0.000151351,0.000189189,0.000217568,0.000113514,0.000113514,4.72973e-05,0.000113514,0.000160811,0.000113514,0.000132432,0.000151351,0.000227027,0.000104054,9.45946e-05,8.51352e-05,3.78378e-05,0.000189189,6.62162e-05,0.000151351,0.000113514,6.62162e-05,5.67568e-05,9.45946e-05,5.67568e-05,3.78378e-05,0.000113514,6.62162e-05,3.78378e-05,4.72973e-05,0.000122973,6.62162e-05,0.000104054,7.56757e-05,0.000104054,6.62162e-05,7.56757e-05,4.72973e-05,2.83784e-05,9.45946e-05,1.89189e-05,9.45946e-05,9.45946e-05,4.72973e-05,4.72973e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.56757e-05,0.000643243,0.00198648,0.00472028,0.00790815,0.00951627,0.00971492,0.00822976,0.00686759,0.00433243,0.00288513,0.00173108,0.000851351,0.000586487,0.000463514,0.000406757,0.000160811,0.000208108,0.000321622,0.000151351,0.000208108,0.000151351,0.000141892,0.000122973,0.000132432,0.000104054,0.000132432,9.45946e-05,0.000189189,8.51352e-05,9.45946e-05,0.00017027,0.00017027,5.67568e-05,9.45946e-05,0.000113514,0.000113514,0.000113514,9.45946e-05,9.45946e-05,0.000122973,0.000113514,9.45946e-05,9.45946e-05,6.62162e-05,6.62162e-05,5.67568e-05,8.51352e-05,9.45946e-05,5.67568e-05,2.83784e-05,4.72973e-05,7.56757e-05,0.000104054,5.67568e-05,5.67568e-05,6.62162e-05,3.78378e-05,4.72973e-05,6.62162e-05,7.56757e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.45946e-06,1.89189e-05,0.000132432,0.000851351,0.00253513,0.00487163,0.00744462,0.00910951,0.00909059,0.00806895,0.00612974,0.00411486,0.00251621,0.00174054,0.000728378,0.000548649,0.000444595,0.00035,0.000340541,0.000255405,0.000264865,0.000236487,0.000236487,0.000236487,0.000227027,0.000151351,0.00017973,9.45946e-05,7.56757e-05,0.000141892,9.45946e-05,0.000151351,0.000122973,0.000104054,6.62162e-05,0.000132432,9.45946e-05,7.56757e-05,0.000113514,0.000104054,0.000122973,7.56757e-05,5.67568e-05,8.51352e-05,4.72973e-05,3.78378e-05,0.000113514,6.62162e-05,5.67568e-05,8.51352e-05,0.000122973,9.45946e-05,0.000113514,8.51352e-05,7.56757e-05,6.62162e-05,7.56757e-05,7.56757e-05,6.62162e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.72973e-05,0.000236487,0.000983783,0.00307432,0.00515542,0.00722706,0.00884464,0.00913789,0.00745408,0.00556217,0.00406756,0.00221351,0.00155135,0.000964864,0.00052973,0.000454054,0.000416216,0.000302703,0.000227027,0.000255405,0.000245946,0.000151351,0.000245946,0.000113514,0.000151351,0.000151351,0.000160811,0.00017973,0.00017973,0.000113514,0.000122973,0.000104054,9.45946e-05,9.45946e-05,0.000122973,9.45946e-05,7.56757e-05,6.62162e-05,0.000104054,0.000104054,7.56757e-05,6.62162e-05,0.000104054,9.45946e-05,7.56757e-05,0.000132432,7.56757e-05,0.000160811,0.000132432,9.45946e-05,0.000104054,9.45946e-05,0.000113514,6.62162e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.45946e-06,3.78378e-05,0.00035946,0.00127703,0.00343378,0.00537299,0.00731218,0.00893923,0.00854193,0.00694326,0.00558109,0.00376486,0.00225135,0.00155135,0.000756757,0.00052973,0.000387838,0.000264865,0.000321622,0.000264865,0.000293243,0.000113514,0.000293243,0.00017973,0.000151351,0.000151351,0.000208108,0.000132432,0.00017027,0.000113514,0.000132432,0.000141892,8.51352e-05,8.51352e-05,0.000104054,0.000122973,0.000227027,5.67568e-05,0.000132432,0.000104054,4.72973e-05,8.51352e-05,0.000113514,6.62162e-05,0.000141892,7.56757e-05,0.000122973,0.000151351,3.78378e-05,6.62162e-05,9.45946e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.45946e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.67568e-05,0.00052027,0.0014473,0.00341486,0.00555272,0.00732164,0.00858923,0.00786084,0.00661218,0.00542028,0.0035,0.00225135,0.00139054,0.000898649,0.000643243,0.000416216,0.000378378,0.000406757,0.000283784,0.000236487,0.000189189,0.000302703,0.000283784,0.000189189,0.000160811,0.000132432,0.000236487,0.000189189,9.45946e-05,0.000141892,0.00017973,0.000160811,9.45946e-05,0.000113514,9.45946e-05,0.00017027,7.56757e-05,0.000141892,5.67568e-05,0.000104054,7.56757e-05,0.000160811,0.000113514,8.51352e-05,7.56757e-05,7.56757e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000160811,0.000539189,0.00178784,0.00360405,0.00587434,0.00734056,0.0082203,0.00795543,0.00640407,0.00472027,0.00369864,0.0024027,0.00146622,0.000785135,0.00052973,0.000491892,0.000387838,0.000378378,0.000245946,0.000293243,0.000217568,0.000227027,0.000264865,0.000160811,0.00017027,0.000245946,0.000189189,0.000198649,0.000227027,0.000160811,0.000160811,0.000151351,0.00017973,0.000113514,0.00017027,0.000113514,0.000113514,0.000122973,6.62162e-05,0.000122973,3.78378e-05,0.000217568
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.83784e-05,0.000208108,0.000614865,0.0017027,0.00369865,0.00573245,0.00727434,0.00808787,0.00758651,0.0060919,0.00476757,0.00327297,0.00228919,0.00133378,0.000955405,0.000652703,0.000510811,0.000463514,0.000283784,0.000198649,0.000283784,0.000312162,0.000189189,0.000283784,0.000198649,0.00017973,0.00017027,0.000113514,0.000132432,0.000160811,0.000104054,0.000151351,9.45946e-05,0.000151351,0.000104054,0.00017973,0.000122973,0.000113514,8.51352e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.89189e-05,0.000331081,0.000775675,0.00203378,0.00395405,0.00544866,0.00682974,0.00784192,0.00703785,0.00533513,0.00424729,0.00318783,0.0021473,0.00134324,0.000832432,0.000690541,0.00052027,0.000312162,0.000416216,0.000340541,0.000274324,0.000264865,0.00017973,0.000274324,0.000245946,0.000132432,0.000160811,0.00017027,0.00017973,0.00017973,0.00017973,0.000160811,0.000245946,0.000113514,0.000189189
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.89189e-05,5.67568e-05,0.000340541,0.000889189,0.0024973,0.00426622,0.0061392,0.00732164,0.00748245,0.00656487,0.00537298,0.00412432,0.0030554,0.00206216,0.00142838,0.000804054,0.000577027,0.000482433,0.000435135,0.000397297,0.000312162,0.000245946,0.000245946,0.000208108,0.000283784,0.000189189,0.000208108,0.000104054,0.000141892,0.000255405,0.000141892,0.000160811
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.45946e-06,6.62162e-05,0.00035946,0.00103108,0.00244054,0.00388783,0.0058365,0.00689596,0.00747299,0.00640406,0.00517432,0.00420946,0.00282838,0.00197703,0.00138108,0.000860811,0.000718919,0.000567568,0.000435135,0.00035946,0.000255405,0.000331081,0.000236487,0.00017973,0.000236487,0.000208108,0.000227027,0.000217568


==> anc/1.3_Osc_DetResponse120.txt <==
0.00173297,0.00403736,0.00673519,0.00944239,0.0106695,0.00928314,0.00680075,0.0050022,0.00300693,0.00158309,0.000786861,0.000421533,0.000177981,0.000243552,0.000159246,0.000168613,0.000131144,0.000131144,7.49392e-05,7.49392e-05,9.3674e-05,8.43066e-05,0.000103041,0.000103041,7.49392e-05,0.000103041,0.000121776,0.000103041,0.000103041,6.55718e-05,8.43066e-05,0.000112409,7.49392e-05,0.000103041,6.55718e-05,8.43066e-05,3.74696e-05,2.81022e-05,3.74696e-05,7.49392e-05,3.74696e-05,3.74696e-05,6.55718e-05,8.43066e-05,7.49392e-05,5.62044e-05,2.81022e-05,3.74696e-05,6.55718e-05,3.74696e-05,7.49392e-05,8.43066e-05,7.49392e-05,3.74696e-05,2.81022e-05,3.74696e-05,4.6837e-05,5.62044e-05,3.74696e-05,6.55718e-05,3.74696e-05,3.74696e-05,4.6837e-05,3.74696e-05,5.62044e-05,2.81022e-05,5.62044e-05,4.6837e-05,3.74696e-05,1.87348e-05,4.6837e-05,9.3674e-06,0.000112409,2.81022e-05,4.6837e-05,3.74696e-05,6.55718e-05,5.62044e-05,7.49392e-05,3.74696e-05,4.6837e-05,4.6837e-05
0,9.3674e-06,4.6837e-05,0.000365329,0.00224817,0.00538628,0.0083464,0.0102761,0.0104728,0.00868362,0.00691316,0.00480548,0.00302567,0.00148005,0.000786861,0.000365329,0.000355961,0.000290389,0.000196715,0.00025292,8.43066e-05,0.000149878,0.000168613,0.000140511,0.000140511,0.000121776,0.000103041,9.3674e-05,9.3674e-05,0.000121776,8.43066e-05,7.49392e-05,9.3674e-05,5.62044e-05,0.000103041,5.62044e-05,0.000103041,7.49392e-05,3.74696e-05,6.55718e-05,8.43066e-05,1.87348e-05,6.55718e-05,5.62044e-05,6.55718e-05,4.6837e-05,5.62044e-05,3.74696e-05,8.43066e-05,3.74696e-05,4.6837e-05,6.55718e-05,3.74696e-05,4.6837e-05,0.000121776,5.62044e-05,9.3674e-05,2.81022e-05,5.62044e-05,7.49392e-05,5.62044e-05,6.55718e-05,3.74696e-05,8.43066e-05,6.55718e-05,8.43066e-05,9.3674e-05,2.81022e-05,3.74696e-05,6.55718e-05,8.43066e-05,3.74696e-05,5.62044e-05,2.81022e-05,4.6837e-05,1.87348e-05,3.74696e-05,4.6837e-05,9.3674e-06,1.87348e-05,3.74696e-05,2.81022e-05
0,0,0,0,0,0,8.43066e-05,0.000580778,0.00229501,0.0056673,0.00861805,0.00977962,0.010426,0.00897401,0.00679139,0.00439331,0.00272591,0.00167676,0.000749392,0.000571411,0.000206083,0.000234185,0.000271655,0.000243552,0.00021545,0.000234185,0.00021545,0.000121776,0.000131144,8.43066e-05,0.000103041,0.000131144,0.000159246,0.000149878,6.55718e-05,0.000149878,0.000140511,9.3674e-05,5.62044e-05,0.000103041,0.000103041,0.000103041,0.000103041,5.62044e-05,7.49392e-05,9.3674e-05,0.000112409,0.000121776,0.000103041,0.000103041,8.43066e-05,2.81022e-05,9.3674e-05,8.43066e-05,9.3674e-05,5.62044e-05,5.62044e-05,6.55718e-05,4.6837e-05,5.62044e-05,5.62044e-05,0.000121776,5.62044e-05,5.62044e-05,6.55718e-05,5.62044e-05,4.6837e-05,9.3674e-06,9.3674e-05,6.55718e-05,4.6837e-05,6.55718e-05,5.62044e-05,4.6837e-05,8.43066e-05,6.55718e-05,4.6837e-05,5.62044e-05,7.49392e-05,6.55718e-05,9.3674e-06,3.74696e-05
0,0,0,0,0,0,0,0,0,0,9.3674e-05,0.000889902,0.00256666,0.00588276,0.00854311,0.00988267,0.00963911,0.00804662,0.00645415,0.00403735,0.00248236,0.00133954,0.000665085,0.000496472,0.00025292,0.000290389,0.000262287,0.000224818,0.000224818,0.000121776,0.000206083,0.000103041,0.000121776,0.000177981,8.43066e-05,0.000140511,0.000121776,0.000121776,0.000149878,7.49392e-05,0.000121776,7.49392e-05,0.000149878,0.000131144,0.000121776,0.000140511,0.000103041,0.000149878,8.43066e-05,7.49392e-05,0.000131144,7.49392e-05,5.62044e-05,0.000103041,7.49392e-05,5.62044e-05,6.55718e-05,7.49392e-05,5.62044e-05,0.000103041,0.000121776,4.6837e-05,8.43066e-05,8.43066e-05,6.55718e-05,8.43066e-05,8.43066e-05,0.000121776,5.62044e-05,5.62044e-05,2.81022e-05,5.62044e-05,7.49392e-05,7.49392e-05,6.55718e-05,6.55718e-05,3.74696e-05,3.74696e-05,7.49392e-05,5.62044e-05,0.000112409,4.6837e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000262287,0.00124586,0.00313808,0.00618251,0.00859931,0.00912389,0.00965784,0.00783117,0.00545184,0.00353151,0.0021545,0.0012646,0.000814963,0.000318491,0.000262287,0.000402798,0.000206083,0.000262287,0.000243552,0.00021545,0.000168613,0.000159246,0.000159246,0.000196715,0.000140511,0.000131144,6.55718e-05,0.000196715,0.000159246,0.000168613,0.000112409,7.49392e-05,8.43066e-05,0.000121776,8.43066e-05,8.43066e-05,5.62044e-05,6.55718e-05,1.87348e-05,1.87348e-05,0.000103041,9.3674e-05,4.6837e-05,7.49392e-05,0.000103041,6.55718e-05,5.62044e-05,9.3674e-05,7.49392e-05,5.62044e-05,0.000149878,8.43066e-05,0.000103041,9.3674e-05,6.55718e-05,9.3674e-05,8.43066e-05,4.6837e-05,2.81022e-05,0.000103041,8.43066e-05,8.43066e-05,7.49392e-05,4.6837e-05,5.62044e-05,9.3674e-05,8.43066e-05,7.49392e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.81022e-05,0.000271655,0.00131143,0.00365329,0.00596706,0.0084869,0.00921757,0.00899275,0.00708177,0.00526448,0.00342846,0.0021545,0.00136764,0.000674453,0.000515207,0.000309124,0.000327859,0.000243552,0.000177981,0.000299757,0.000243552,0.000168613,0.00021545,0.000149878,0.000243552,0.000149878,0.000149878,0.000103041,0.000149878,0.000131144,0.000159246,0.000149878,0.000121776,9.3674e-05,8.43066e-05,0.000103041,0.000112409,9.3674e-05,0.000112409,8.43066e-05,5.62044e-05,0.000121776,6.55718e-05,0.000131144,1.87348e-05,5.62044e-05,6.55718e-05,8.43066e-05,7.49392e-05,1.87348e-05,0.000131144,8.43066e-05,9.3674e-05,0.000103041,5.62044e-05,7.49392e-05,9.3674e-05,0.000112409,6.55718e-05,5.62044e-05,8.43066e-05,4.6837e-05,7.49392e-05,3.74696e-05,5.62044e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.87348e-05,0.000131144,0.000487105,0.00161119,0.00370013,0.00636049,0.00835575,0.00921757,0.00839322,0.00685695,0.00520828,0.00353151,0.00228564,0.00133954,0.00072129,0.00050584,0.000487105,0.000365328,0.000234185,0.000271655,0.00025292,0.000177981,0.000168613,0.000131144,0.000121776,0.000149878,0.00021545,0.000140511,0.000140511,0.000103041,0.000187348,0.000131144,0.000103041,0.000140511,9.3674e-05,9.3674e-05,9.3674e-05,0.000149878,6.55718e-05,5.62044e-05,0.000159246,7.49392e-05,0.000140511,6.55718e-05,0.000131144,6.55718e-05,0.000131144,8.43066e-05,8.43066e-05,4.6837e-05,0.000103041,0.000103041,3.74696e-05,5.62044e-05,6.55718e-05,6.55718e-05,0.000112409,9.3674e-05,5.62044e-05,9.3674e-05,0.000149878,5.62044e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.87348e-05,0.000196715,0.000580778,0.00192968,0.00395305,0.00686633,0.00825271,0.00858058,0.00794358,0.00651036,0.00444951,0.00305377,0.00189221,0.00118966,0.000740024,0.000524574,0.000440268,0.000355961,0.000243552,0.000206083,0.000187348,0.00021545,0.000206083,0.000224818,0.000140511,0.000149878,0.000112409,0.000140511,0.000149878,0.000159246,0.000149878,0.000168613,0.000149878,0.000131144,3.74696e-05,0.000103041,0.000121776,0.000103041,0.000168613,4.6837e-05,7.49392e-05,0.000112409,6.55718e-05,7.49392e-05,0.000131144,0.000140511,9.3674e-05,9.3674e-05,5.62044e-05,1.87348e-05,0.000112409,6.55718e-05,5.62044e-05,0.000121776,8.43066e-05,3.74696e-05,7.49392e-05,6.55718e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.3674e-06,0.000149878,0.0008618,0.00241679,0.00444952,0.00622934,0.00835575,0.00870235,0.00783117,0.00648225,0.00469306,0.00281022,0.00207019,0.00118966,0.000777494,0.000562044,0.000440268,0.000384063,0.000318491,0.000299757,0.000281022,0.000262287,0.000224818,0.000196715,0.000262287,0.000168613,0.000168613,0.000196715,0.000131144,0.000112409,0.000206083,0.000131144,0.000168613,0.000159246,0.000103041,0.000103041,5.62044e-05,9.3674e-05,5.62044e-05,4.6837e-05,6.55718e-05,0.000131144,0.000149878,0.000103041,7.49392e-05,7.49392e-05,5.62044e-05,5.62044e-05,9.3674e-05,9.3674e-05,0.000149878,0.000121776,5.62044e-05,6.55718e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.49392e-05,0.000177981,0.00116156,0.00250109,0.00471181,0.00634174,0.00833702,0.00830892,0.00752204,0.00561108,0.00443078,0.00312871,0.00199525,0.00100231,0.000618248,0.000618248,0.000384063,0.000421533,0.000309124,0.000271655,0.000168613,0.000177981,0.000224818,0.000206083,0.000262287,0.000159246,0.000159246,0.000159246,0.000149878,0.000177981,0.000140511,9.3674e-05,8.43066e-05,0.000149878,0.000168613,0.000159246,8.43066e-05,0.000103041,0.000121776,4.6837e-05,0.000103041,0.000131144,0.000131144,0.000112409,5.62044e-05,6.55718e-05,5.62044e-05,8.43066e-05,0.000121776,0.000103041
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.81022e-05,0.000374696,0.00118029,0.0026135,0.00501157,0.00662277,0.00734406,0.00792485,0.00713797,0.00604198,0.00449635,0.0025854,0.00184538,0.00131144,0.000777494,0.000524574,0.000440268,0.0004309,0.000262287,0.000309124,0.000309124,0.000290389,0.000243552,0.00021545,0.000131144,9.3674e-05,0.000196715,0.000243552,9.3674e-05,0.000131144,0.000196715,0.000121776,0.000121776,0.000168613,0.000140511,0.000168613,0.000131144,8.43066e-05,9.3674e-05,6.55718e-05,0.000112409,9.3674e-05,8.43066e-05,4.6837e-05,7.49392e-05,0.000159246
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.55718e-05,0.000412166,0.00148005,0.00296946,0.00493663,0.00666023,0.00758761,0.00715671,0.00666023,0.00503029,0.00416849,0.00282895,0.0016955,0.00111472,0.000814964,0.000599514,0.000459003,0.000393431,0.000355961,0.000206083,0.00025292,0.000187348,0.00021545,0.000177981,0.000206083,0.000196715,0.000168613,0.000196715,0.000121776,7.49392e-05,0.000140511,0.000177981,0.000112409,0.000140511,0.000131144,0.000121776,0.000103041,0.000131144,0.000103041,0.000177981,9.3674e-05,0.000131144
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.3674e-06,0.000149878,0.000580779,0.00139574,0.00322238,0.00524575,0.00658529,0.00699746,0.0070443,0.00641668,0.00503029,0.00378442,0.00251046,0.00184538,0.00113345,0.000786861,0.000580779,0.000702555,0.0004309,0.000309124,0.000299757,0.000234185,0.000281022,0.000224818,0.00025292,0.000224818,0.000168613,0.000140511,0.000177981,0.000140511,0.000177981,0.000168613,0.000159246,0.000149878,0.000140511,0.000149878,0.000103041,0.000121776,0.000149878
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.3674e-06,1.87348e-05,0.000140511,0.000674452,0.00183601,0.00345657,0.00509587,0.00681948,0.00722228,0.00698809,0.00617312,0.0050865,0.00368138,0.00253856,0.00171423,0.00102105,0.000824331,0.000618248,0.000552677,0.000440268,0.000374696,0.000224818,0.000337226,0.000281022,0.000234185,0.000243552,0.00021545,0.000187348,0.000168613,0.000177981,0.000140511,0.000149878,0.000177981,0.000140511,0.000131144,0.000121776
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000112409,0.000337226,0.000777494,0.00170486,0.00328795,0.00515207,0.00668834,0.00693189,0.00650098,0.00578905,0.00421532,0.00364391,0.00233248,0.00179854,0.00111472,0.000768127,0.000590146,0.000515207,0.00050584,0.000412166,0.00025292,0.000337226,0.000243552,0.000281022,0.000224818,0.00025292,0.000224818,0.000224818,0.000149878,0.000131144,0.000177981
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.87348e-05,4.6837e-05,0.000384063,0.000843065,0.00219197,0.00333479,0.00519891,0.00681011,0.00700683,0.00666959,0.0059202,0.00459002,0.00318491,0.00234185,0.0016955,0.00127397,0.000749392,0.000487105,0.000571411,0.000374696,0.000355961,0.000281022,0.000327859,0.000243552,0.000243552,0.000299757,0.000234185,0.000177981


==> anc/1.3_Osc_DetResponse123.txt <==
0.00162912,0.00386093,0.00662951,0.00866358,0.0104246,0.00923801,0.00719453,0.00559365,0.00306048,0.00145962,0.000772184,0.000461428,0.000254256,0.000263673,0.000178921,0.00012242,0.000113003,0.000131836,0.000160087,0.00012242,0.000131836,0.00015067,7.53351e-05,0.000103586,8.4752e-05,0.000131836,7.53351e-05,8.4752e-05,9.41689e-05,7.53351e-05,6.59182e-05,8.4752e-05,0.000113003,8.4752e-05,8.4752e-05,5.65013e-05,9.41689e-05,6.59182e-05,7.53351e-05,4.70844e-05,8.4752e-05,4.70844e-05,0.000103586,4.70844e-05,7.53351e-05,4.70844e-05,6.59182e-05,7.53351e-05,9.41689e-05,8.4752e-05,5.65013e-05,1.88338e-05,0.000103586,6.59182e-05,7.53351e-05,3.76675e-05,4.70844e-05,6.59182e-05,7.53351e-05,6.59182e-05,6.59182e-05,4.70844e-05,4.70844e-05,3.76675e-05,5.65013e-05,3.76675e-05,7.53351e-05,6.59182e-05,4.70844e-05,5.65013e-05,2.82507e-05,3.76675e-05,2.82507e-05,7.53351e-05,5.65013e-05,3.76675e-05,3.76675e-05,3.76675e-05,2.82507e-05,3.76675e-05,2.82507e-05,4.70844e-05
0,0,1.88338e-05,0.000414343,0.00221297,0.00549007,0.00804206,0.0101797,0.0107447,0.00949228,0.00706269,0.0048497,0.00287215,0.00138428,0.000828686,0.000404926,0.000357842,0.000216588,0.000226005,0.000188338,0.000188338,0.000160087,0.000113003,0.000160087,8.4752e-05,0.000254256,8.4752e-05,0.00012242,0.000131836,0.000113003,0.00012242,0.000113003,8.4752e-05,9.41689e-05,4.70844e-05,8.4752e-05,5.65013e-05,6.59182e-05,8.4752e-05,8.4752e-05,0.000113003,9.41689e-05,7.53351e-05,6.59182e-05,8.4752e-05,9.41689e-05,7.53351e-05,6.59182e-05,9.41689e-05,0.000103586,6.59182e-05,0.00012242,4.70844e-05,4.70844e-05,2.82507e-05,6.59182e-05,8.4752e-05,5.65013e-05,3.76675e-05,6.59182e-05,6.59182e-05,7.53351e-05,6.59182e-05,8.4752e-05,4.70844e-05,4.70844e-05,0,4.70844e-05,6.59182e-05,4.70844e-05,6.59182e-05,3.76675e-05,3.76675e-05,3.76675e-05,2.82507e-05,2.82507e-05,5.65013e-05,5.65013e-05,4.70844e-05,3.76675e-05,6.59182e-05,9.41689e-06
0,0,0,0,0,0,8.4752e-05,0.00057443,0.00258964,0.00549949,0.00877658,0.0101138,0.0102833,0.00826806,0.00632816,0.00460486,0.00254256,0.00114886,0.000809852,0.000404926,0.000339008,0.00027309,0.000207171,0.000254256,0.000178921,0.000160087,0.000188338,0.00012242,0.000103586,7.53351e-05,0.000131836,9.41689e-05,0.00012242,0.000141253,0.000113003,7.53351e-05,0.000103586,0.00012242,0.00012242,5.65013e-05,9.41689e-05,8.4752e-05,9.41689e-05,7.53351e-05,6.59182e-05,0.000113003,8.4752e-05,0.000103586,9.41689e-05,7.53351e-05,7.53351e-05,9.41689e-05,1.88338e-05,3.76675e-05,0.000113003,0.000103586,4.70844e-05,8.4752e-05,5.65013e-05,8.4752e-05,3.76675e-05,3.76675e-05,5.65013e-05,3.76675e-05,5.65013e-05,5.65013e-05,0.00012242,8.4752e-05,5.65013e-05,6.59182e-05,6.59182e-05,9.41689e-05,5.65013e-05,6.59182e-05,5.65013e-05,6.59182e-05,4.70844e-05,3.76675e-05,7.53351e-05,9.41689e-05,4.70844e-05,2.82507e-05
0,0,0,0,0,0,0,0,0,2.82507e-05,0.000169504,0.000988772,0.00283448,0.00557482,0.00796672,0.00940752,0.00976537,0.00807972,0.0060174,0.00448244,0.00221297,0.00151612,0.000922854,0.000527346,0.000386092,0.00030134,0.000207172,0.000169504,0.000226005,0.00012242,8.4752e-05,0.00012242,0.000141253,0.00015067,6.59182e-05,0.000103586,6.59182e-05,8.4752e-05,5.65013e-05,0.000113003,7.53351e-05,8.4752e-05,8.4752e-05,0.00012242,6.59182e-05,9.41689e-05,0.000103586,7.53351e-05,9.41689e-05,7.53351e-05,8.4752e-05,5.65013e-05,4.70844e-05,5.65013e-05,2.82507e-05,6.59182e-05,5.65013e-05,4.70844e-05,0.00012242,4.70844e-05,7.53351e-05,7.53351e-05,8.4752e-05,4.70844e-05,0.000103586,5.65013e-05,6.59182e-05,8.4752e-05,5.65013e-05,5.65013e-05,8.4752e-05,8.4752e-05,3.76675e-05,7.53351e-05,5.65013e-05,9.41689e-05,6.59182e-05,3.76675e-05,3.76675e-05,2.82507e-05,5.65013e-05,7.53351e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000197755,0.00103586,0.00335241,0.00593266,0.00849407,0.0100008,0.00947344,0.00759003,0.00565014,0.00405867,0.00259906,0.00114886,0.000819269,0.000499095,0.000480261,0.000348425,0.000254256,0.00027309,0.000131836,0.00015067,0.000235422,0.000207172,0.00015067,0.000113003,0.000113003,0.000131836,0.000141253,0.000141253,0.000131836,0.000131836,6.59182e-05,0.000216588,7.53351e-05,0.000103586,0.000103586,0.000141253,8.4752e-05,0.000103586,6.59182e-05,9.41689e-05,6.59182e-05,0.000113003,9.41689e-05,8.4752e-05,0.00012242,6.59182e-05,8.4752e-05,7.53351e-05,6.59182e-05,4.70844e-05,9.41689e-05,5.65013e-05,7.53351e-05,7.53351e-05,8.4752e-05,0.000113003,9.41689e-05,0.000103586,4.70844e-05,6.59182e-05,7.53351e-05,0.000113003,5.65013e-05,3.76675e-05,9.41689e-05,5.65013e-05,5.65013e-05,4.70844e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000263673,0.00147845,0.00350308,0.00605508,0.00863532,0.00919093,0.00885192,0.0072416,0.00519813,0.00351249,0.00230713,0.00129953,0.000856936,0.000452011,0.000452011,0.000291923,0.00027309,0.000207171,0.000207172,0.000197755,0.000169504,0.000216588,0.00015067,0.00015067,8.4752e-05,8.4752e-05,0.000160087,0.000169504,0.000113003,0.000160087,5.65013e-05,0.000131836,9.41689e-05,0.000141253,0.00012242,8.4752e-05,0.00015067,9.41689e-05,8.4752e-05,0.000131836,7.53351e-05,0.000141253,6.59182e-05,4.70844e-05,5.65013e-05,6.59182e-05,6.59182e-05,0.000103586,9.41689e-05,3.76675e-05,8.4752e-05,7.53351e-05,0.000141253,0.000113003,1.88338e-05,6.59182e-05,0.000103586,9.41689e-05,9.41689e-06,7.53351e-05,7.53351e-05,6.59182e-05,3.76675e-05,4.70844e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41689e-06,9.41689e-05,0.000546179,0.00155378,0.0040116,0.00641292,0.00826806,0.00924743,0.00843757,0.00737344,0.00499095,0.00372908,0.00221297,0.00134661,0.000593264,0.000602681,0.00042376,0.000348425,0.000291923,0.00027309,0.000197755,0.000178921,0.000216588,0.000216588,0.00015067,0.000131836,0.000160087,0.000131836,0.000103586,0.000141253,7.53351e-05,0.000113003,0.000160087,0.000141253,9.41689e-05,0.000169504,8.4752e-05,0.000103586,9.41689e-05,0.00012242,0.00012242,0.00012242,7.53351e-05,0.000103586,7.53351e-05,1.88338e-05,3.76675e-05,0.000113003,6.59182e-05,0.000131836,0.00012242,0.000113003,5.65013e-05,8.4752e-05,4.70844e-05,0.000113003,9.41689e-05,7.53351e-05,5.65013e-05,0.000113003,0.000113003,6.59182e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88338e-05,0.000103586,0.000640348,0.00192104,0.00414343,0.00604566,0.00854115,0.00838106,0.00777837,0.00642233,0.00487795,0.00358783,0.00209996,0.00118653,0.000734517,0.000470844,0.000320174,0.000376675,0.000244839,0.000329591,0.000197755,0.000178921,0.000207172,0.000169504,0.000244839,0.000131836,0.000178921,0.000131836,0.000141253,7.53351e-05,0.000103586,0.00012242,0.000169504,3.76675e-05,8.4752e-05,7.53351e-05,0.000113003,9.41689e-05,0.000160087,0.000131836,5.65013e-05,0.000113003,5.65013e-05,4.70844e-05,0.000113003,8.4752e-05,6.59182e-05,7.53351e-05,8.4752e-05,9.41689e-05,7.53351e-05,7.53351e-05,8.4752e-05,0.000141253,3.76675e-05,7.53351e-05,9.41689e-05,9.41689e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.76675e-05,0.000169504,0.000772184,0.00239189,0.00420935,0.00650709,0.00809855,0.00786313,0.0072416,0.00630932,0.00462369,0.00277798,0.00212821,0.00151612,0.0007251,0.000630932,0.000367259,0.000367259,0.00027309,0.00027309,0.000178921,0.000188338,0.000188338,0.000226005,0.000188338,0.000131836,0.00012242,0.000178921,0.00015067,0.000103586,0.000141253,0.000141253,0.000131836,0.000113003,6.59182e-05,7.53351e-05,5.65013e-05,0.000113003,0.000160087,0.000141253,0.000141253,0.000131836,0.000141253,0.000141253,0.000131836,0.000113003,7.53351e-05,8.4752e-05,6.59182e-05,0.000169504,0.000103586,5.65013e-05,0.000113003,7.53351e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41689e-06,3.76675e-05,0.000216588,0.000951105,0.00255197,0.0047367,0.00642233,0.00759003,0.00802322,0.00707209,0.00583848,0.00434118,0.00287215,0.00173271,0.00127128,0.000809852,0.000602681,0.000357842,0.000376675,0.000254256,0.000329591,0.00015067,0.000188338,0.000254256,0.000197755,0.000188338,0.000169504,0.000188338,0.000141253,0.000178921,0.000178921,0.000254256,0.000141253,0.000103586,0.000169504,7.53351e-05,0.000113003,8.4752e-05,5.65013e-05,0.000103586,0.00015067,0.00012242,0.000103586,0.000141253,9.41689e-05,8.4752e-05,8.4752e-05,0.000131836,7.53351e-05,9.41689e-05,7.53351e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41689e-06,3.76675e-05,0.00042376,0.00134661,0.00292865,0.00486854,0.006347,0.00775012,0.00791021,0.00687434,0.00571605,0.00405867,0.00297573,0.00203405,0.00135603,0.000762768,0.000489678,0.000452011,0.000357842,0.000291923,0.000348425,0.000254256,0.000216588,0.000131836,0.000188338,0.000226005,0.000254256,0.000216588,0.000160087,0.000197755,0.000141253,0.000160087,0.00015067,0.00015067,0.00012242,0.000103586,9.41689e-05,0.000103586,0.000141253,0.000113003,0.000113003,0.000103586,8.4752e-05,8.4752e-05,0.000103586,0.000131836,0.000113003
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88338e-05,0.000113003,0.000480261,0.00158204,0.00294748,0.0049627,0.00689318,0.00776896,0.0075712,0.00678959,0.00538646,0.0039645,0.00265556,0.00177979,0.00112061,0.000819269,0.000517929,0.000536763,0.000386092,0.000357842,0.000254256,0.000226005,0.000244839,0.000244839,0.000160087,0.000188338,0.000197755,0.00012242,0.00015067,0.000216588,0.000131836,0.000169504,0.00012242,0.000113003,0.000244839,0.000131836,0.000113003,7.53351e-05,8.4752e-05,0.000113003,0.00012242,8.4752e-05,0.000131836
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82507e-05,0.000141253,0.000565013,0.00165737,0.00293807,0.0050192,0.00659183,0.00759945,0.00745819,0.00593264,0.00509454,0.00398334,0.00270264,0.00179862,0.00117711,0.000828686,0.00069685,0.000480261,0.000329591,0.000329591,0.000339008,0.000310757,0.000263673,0.000254256,0.000226005,0.00012242,0.000188338,0.00015067,0.00015067,0.000188338,0.000216588,0.00012242,7.53351e-05,0.000216588,8.4752e-05,0.000113003,0.000160087,0.000141253,0.00015067
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88338e-05,7.53351e-05,0.000244839,0.000593264,0.00154437,0.00322057,0.00508512,0.00664833,0.00707209,0.00662949,0.00606448,0.00517929,0.00354075,0.00275914,0.00182687,0.00103586,0.000809852,0.000687433,0.000593264,0.000395509,0.000310757,0.000386092,0.000367259,0.000291923,0.000188338,0.000244839,0.000207172,0.000160087,0.000178921,0.000160087,0.000197755,0.000141253,0.000235422,0.000131836,0.000169504,0.00012242
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88338e-05,9.41689e-05,0.000235422,0.000819269,0.00191163,0.00346541,0.00510396,0.00616806,0.00677075,0.00703443,0.00620574,0.00478377,0.00326766,0.0024578,0.00184571,0.00129011,0.000894604,0.000508512,0.000452011,0.000386092,0.000404926,0.000433177,0.00030134,0.000282507,0.000320174,0.000207172,0.000254256,0.000141253,0.000197755,0.000235422,0.00015067,0.000235422
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41689e-06,0.000103586,0.00027309,0.000998189,0.00219413,0.003682,0.00491561,0.00600798,0.00669541,0.0064129,0.00549946,0.00485911,0.00335241,0.00266498,0.00184571,0.00130895,0.000743934,0.000602681,0.000367259,0.000470844,0.000254256,0.000404926,0.000291923,0.000320174,0.00027309,0.000244839,0.000169504,0.000244839


==> anc/1.3_Osc_DetResponse124.txt <==
0.00176452,0.00440182,0.00743757,0.00951517,0.0107485,0.00893647,0.00695374,0.00487615,0.00304521,0.00131864,0.000787392,0.0004269,0.000161273,7.58933e-05,0.000180246,0.000161273,0.0001423,0.00011384,0.00011384,8.53799e-05,6.64066e-05,9.48666e-05,0.00011384,4.74333e-05,8.53799e-05,3.79466e-05,0.000104353,3.79466e-05,4.74333e-05,6.64066e-05,7.58933e-05,5.69199e-05,3.79466e-05,1.89733e-05,2.846e-05,3.79466e-05,5.69199e-05,2.846e-05,5.69199e-05,1.89733e-05,5.69199e-05,4.74333e-05,1.89733e-05,4.74333e-05,3.79466e-05,7.58933e-05,5.69199e-05,9.48666e-06,1.89733e-05,4.74333e-05,7.58933e-05,1.89733e-05,3.79466e-05,4.74333e-05,2.846e-05,2.846e-05,2.846e-05,2.846e-05,3.79466e-05,1.89733e-05,9.48666e-06,0,4.74333e-05,0,2.846e-05,1.89733e-05,1.89733e-05,2.846e-05,1.89733e-05,5.69199e-05,1.89733e-05,2.846e-05,1.89733e-05,9.48666e-06,9.48666e-06,3.79466e-05,2.846e-05,1.89733e-05,2.846e-05,6.64066e-05,1.89733e-05,2.846e-05
0,0,0,0.000521766,0.00241909,0.00584382,0.00871828,0.0103215,0.0103785,0.00864238,0.00653632,0.00442079,0.00260883,0.00145146,0.000711499,0.000464846,0.000189733,0.000237166,0.000208706,0.000161273,0.00017076,0.000151787,0.0001423,0.000180246,6.64066e-05,0.000123327,8.53799e-05,7.58933e-05,6.64066e-05,7.58933e-05,0.000123327,7.58933e-05,7.58933e-05,5.69199e-05,6.64066e-05,8.53799e-05,0.000104353,8.53799e-05,9.48666e-05,5.69199e-05,4.74333e-05,1.89733e-05,5.69199e-05,3.79466e-05,1.89733e-05,9.48666e-06,6.64066e-05,4.74333e-05,2.846e-05,8.53799e-05,3.79466e-05,2.846e-05,4.74333e-05,2.846e-05,1.89733e-05,3.79466e-05,9.48666e-06,9.48666e-06,3.79466e-05,9.48666e-06,1.89733e-05,3.79466e-05,6.64066e-05,1.89733e-05,0,1.89733e-05,2.846e-05,3.79466e-05,9.48666e-06,1.89733e-05,3.79466e-05,2.846e-05,3.79466e-05,1.89733e-05,9.48666e-06,3.79466e-05,2.846e-05,9.48666e-06,1.89733e-05,1.89733e-05,9.48666e-06,5.69199e-05
0,0,0,0,0,0,6.64066e-05,0.000758932,0.00295035,0.00618534,0.0091357,0.0103405,0.0101792,0.00773165,0.00668811,0.00412669,0.00263729,0.00143248,0.000844312,0.000407926,0.000265626,0.000265626,0.00019922,0.000246653,0.00017076,0.0001423,0.000180246,0.000161273,0.000151787,8.53799e-05,5.69199e-05,6.64066e-05,0.0001423,6.64066e-05,6.64066e-05,2.846e-05,5.69199e-05,0.000104353,3.79466e-05,6.64066e-05,3.79466e-05,6.64066e-05,1.89733e-05,8.53799e-05,8.53799e-05,6.64066e-05,9.48666e-06,7.58933e-05,6.64066e-05,4.74333e-05,9.48666e-05,3.79466e-05,6.64066e-05,4.74333e-05,3.79466e-05,9.48666e-05,1.89733e-05,6.64066e-05,4.74333e-05,4.74333e-05,2.846e-05,2.846e-05,2.846e-05,8.53799e-05,9.48666e-06,0,1.89733e-05,3.79466e-05,2.846e-05,3.79466e-05,1.89733e-05,1.89733e-05,1.89733e-05,9.48666e-06,9.48666e-06,9.48666e-06,1.89733e-05,0,2.846e-05,4.74333e-05,0,5.69199e-05
0,0,0,0,0,0,0,0,0,1.89733e-05,0.000237166,0.000853799,0.00338674,0.00636558,0.00854751,0.0100369,0.00946774,0.00768421,0.00625172,0.00407926,0.00255191,0.00129967,0.000626119,0.000616633,0.000237166,0.000265626,0.000218193,0.00019922,0.000132813,0.000189733,0.000151787,0.000132813,0.000161273,8.53799e-05,9.48666e-05,0.00017076,0.000104353,0.00011384,0.000104353,0.00011384,0.00011384,6.64066e-05,6.64066e-05,8.53799e-05,9.48666e-05,5.69199e-05,0.000104353,5.69199e-05,4.74333e-05,7.58933e-05,1.89733e-05,4.74333e-05,5.69199e-05,5.69199e-05,4.74333e-05,3.79466e-05,1.89733e-05,6.64066e-05,2.846e-05,3.79466e-05,3.79466e-05,4.74333e-05,2.846e-05,1.89733e-05,5.69199e-05,3.79466e-05,3.79466e-05,6.64066e-05,3.79466e-05,2.846e-05,1.89733e-05,3.79466e-05,3.79466e-05,2.846e-05,3.79466e-05,1.89733e-05,3.79466e-05,5.69199e-05,9.48666e-06,4.74333e-05,9.48666e-06,2.846e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,4.74333e-05,0.000246653,0.00131864,0.0036998,0.00628969,0.00870879,0.00962901,0.00905032,0.00731423,0.00532202,0.00386106,0.00221039,0.00116686,0.000758932,0.000588173,0.00039844,0.000246653,0.000180246,0.000265626,0.000208706,0.00019922,0.0001423,8.53799e-05,0.00011384,0.000104353,0.000123327,9.48666e-05,2.846e-05,9.48666e-05,8.53799e-05,0.000132813,7.58933e-05,9.48666e-05,9.48666e-05,8.53799e-05,5.69199e-05,7.58933e-05,4.74333e-05,5.69199e-05,6.64066e-05,4.74333e-05,6.64066e-05,7.58933e-05,7.58933e-05,3.79466e-05,4.74333e-05,5.69199e-05,8.53799e-05,7.58933e-05,3.79466e-05,4.74333e-05,4.74333e-05,1.89733e-05,8.53799e-05,1.89733e-05,9.48666e-06,4.74333e-05,4.74333e-05,2.846e-05,9.48666e-06,0,9.48666e-06,7.58933e-05,9.48666e-06,3.79466e-05,1.89733e-05,4.74333e-05,2.846e-05,1.89733e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.89733e-05,0.00039844,0.00168862,0.00397491,0.00681145,0.00852854,0.00950568,0.00887007,0.00691579,0.00550226,0.00357647,0.00222936,0.00138505,0.000730472,0.000559713,0.000265626,0.000322546,0.00022768,0.000246653,0.000189733,0.000151787,9.48666e-05,0.0001423,0.00011384,0.000123327,7.58933e-05,0.000123327,0.000161273,8.53799e-05,0.000104353,4.74333e-05,4.74333e-05,0.000132813,6.64066e-05,7.58933e-05,7.58933e-05,4.74333e-05,6.64066e-05,7.58933e-05,7.58933e-05,8.53799e-05,3.79466e-05,7.58933e-05,1.89733e-05,4.74333e-05,5.69199e-05,9.48666e-05,9.48666e-06,3.79466e-05,2.846e-05,7.58933e-05,7.58933e-05,7.58933e-05,7.58933e-05,3.79466e-05,1.89733e-05,2.846e-05,9.48666e-06,2.846e-05,2.846e-05,4.74333e-05,2.846e-05,5.69199e-05,2.846e-05,2.846e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.64066e-05,0.000464846,0.00198271,0.00428798,0.00701067,0.00838624,0.00906929,0.00770319,0.00636556,0.00491409,0.00313059,0.00204912,0.00130916,0.000692526,0.000407926,0.000388953,0.000322546,0.00019922,0.000180246,0.000265626,0.000180246,0.000161273,0.0001423,0.00011384,0.000104353,0.000151787,0.000151787,0.000123327,0.00011384,9.48666e-05,0.00011384,0.000104353,9.48666e-05,0.000132813,4.74333e-05,3.79466e-05,0.00011384,8.53799e-05,8.53799e-05,4.74333e-05,0.00011384,3.79466e-05,6.64066e-05,8.53799e-05,7.58933e-05,7.58933e-05,1.89733e-05,7.58933e-05,4.74333e-05,1.89733e-05,2.846e-05,8.53799e-05,5.69199e-05,2.846e-05,2.846e-05,2.846e-05,3.79466e-05,4.74333e-05,1.89733e-05,3.79466e-05,4.74333e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.846e-05,7.58933e-05,0.000787392,0.0019922,0.00443027,0.00675452,0.00836726,0.00860444,0.0079119,0.00646042,0.00450616,0.00330135,0.00212501,0.00133762,0.000749446,0.000559713,0.00034152,0.00025614,0.000246653,0.000275113,0.00019922,0.000218193,0.000151787,0.000161273,0.00017076,0.00017076,0.0001423,0.000132813,7.58933e-05,0.000104353,8.53799e-05,0.000132813,4.74333e-05,9.48666e-05,0.00011384,7.58933e-05,0.000104353,0.00011384,5.69199e-05,0.00011384,7.58933e-05,8.53799e-05,3.79466e-05,7.58933e-05,5.69199e-05,2.846e-05,6.64066e-05,7.58933e-05,5.69199e-05,3.79466e-05,8.53799e-05,4.74333e-05,3.79466e-05,3.79466e-05,7.58933e-05,2.846e-05,6.64066e-05,6.64066e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.89733e-05,0.0002846,0.000758932,0.00244755,0.00480975,0.00684939,0.00874674,0.00828188,0.00792138,0.00594814,0.00438283,0.00314957,0.0019922,0.00119532,0.000711499,0.000455359,0.000502793,0.000332033,0.00025614,0.000265626,0.000275113,0.000161273,0.00019922,0.000180246,0.000180246,9.48666e-05,0.00017076,0.00017076,0.000151787,0.00011384,0.000208706,0.000180246,0.0001423,9.48666e-05,0.000132813,9.48666e-05,0.000132813,0.000104353,0.000104353,2.846e-05,0.00011384,0.000132813,0.000104353,3.79466e-05,8.53799e-05,5.69199e-05,7.58933e-05,6.64066e-05,4.74333e-05,9.48666e-05,3.79466e-05,3.79466e-05,5.69199e-05,6.64066e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.846e-05,4.74333e-05,0.000275113,0.00101507,0.00258985,0.00503742,0.00674503,0.00822496,0.00832932,0.00716244,0.00592917,0.0044018,0.00293137,0.00171708,0.00135659,0.000853799,0.000578686,0.000464846,0.000294086,0.000322546,0.000265626,0.00019922,0.00022768,0.000275113,0.000189733,0.000218193,0.000180246,0.000189733,0.0001423,0.000180246,0.000161273,0.00017076,0.0001423,0.0001423,7.58933e-05,0.00017076,6.64066e-05,0.000104353,4.74333e-05,9.48666e-05,6.64066e-05,0.0001423,7.58933e-05,4.74333e-05,5.69199e-05,7.58933e-05,6.64066e-05,6.64066e-05,4.74333e-05,0.000104353,8.53799e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000104353,0.000388953,0.00144197,0.00303573,0.00550228,0.00691579,0.00787395,0.00790241,0.00734269,0.00557816,0.00408874,0.00290291,0.00180246,0.00118583,0.000882259,0.000559713,0.000550226,0.000445873,0.0002846,0.000265626,0.000246653,0.000303573,0.000180246,0.0002846,0.00019922,0.0001423,5.69199e-05,0.000151787,0.00017076,0.00011384,6.64066e-05,0.00011384,0.000161273,9.48666e-05,8.53799e-05,7.58933e-05,5.69199e-05,4.74333e-05,5.69199e-05,7.58933e-05,0.000123327,9.48666e-05,3.79466e-05,5.69199e-05,0.00011384,8.53799e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.89733e-05,0.000123327,0.000531253,0.00147043,0.00331084,0.00530305,0.00708655,0.00760832,0.00770319,0.00685886,0.00563508,0.00401285,0.00279856,0.00190682,0.00106251,0.000768419,0.000626119,0.000635606,0.000379466,0.000294086,0.000445873,0.000265626,0.000218193,0.000294086,0.00022768,0.000180246,0.0001423,0.0001423,0.000132813,0.000151787,0.000132813,0.000151787,0.0001423,0.000104353,0.000161273,9.48666e-05,6.64066e-05,0.0001423,0.0001423,0.000104353,0.000161273,4.74333e-05,8.53799e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.79466e-05,0.000218193,0.000664066,0.00157478,0.00347211,0.00502793,0.00645094,0.00712449,0.00685886,0.00609992,0.00543586,0.00375671,0.00255191,0.00173606,0.00106251,0.000825339,0.000711499,0.000531253,0.000445873,0.00039844,0.000265626,0.000275113,0.00022768,0.000322546,0.000208706,0.000189733,0.00022768,0.000294086,0.00019922,0.000123327,0.000132813,0.00011384,0.000104353,0.0001423,9.48666e-05,6.64066e-05,0.000123327,0.00011384,7.58933e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.846e-05,0.00019922,0.000683039,0.00180246,0.00359544,0.0051228,0.0066881,0.0074755,0.00706757,0.00631812,0.00514177,0.00364287,0.00255191,0.00171708,0.00116686,0.000853799,0.000692526,0.000474333,0.000436386,0.000332033,0.000351006,0.0002846,0.000303573,0.00019922,0.00019922,0.000208706,0.000180246,0.00017076,0.000151787,0.000161273,0.000189733,0.000161273,0.000123327,0.000180246,0.00011384
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.48666e-06,5.69199e-05,0.0002846,0.00103404,0.00193528,0.0036239,0.00560662,0.00662169,0.00720987,0.00659323,0.00572045,0.00508485,0.00350057,0.0022009,0.0018499,0.00114789,0.000787392,0.000626119,0.00039844,0.000521766,0.00034152,0.000332033,0.000303573,0.000303573,0.00022768,0.000208706,0.000180246,0.000189733,0.0001423,0.000208706,0.000218193,0.00019922
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.846e-05,4.74333e-05,0.000436386,0.000891745,0.00209655,0.00358595,0.00550226,0.00677348,0.0068304,0.00657426,0.00568251,0.0041931,0.00313059,0.00229577,0.00180246,0.000958152,0.000863286,0.000645093,0.000597659,0.000521766,0.000388953,0.000360493,0.000455359,0.000180246,0.000246653,0.00025614,0.000189733,0.00025614


==> anc/1.3_Osc_DetResponse129.txt <==
0.000893101,0.00289017,0.00430425,0.00671066,0.00881938,0.00983654,0.00925354,0.00739291,0.00542062,0.00313826,0.00153812,0.000731847,0.000483763,0.000223275,0.000173659,0.00014885,0.000173659,0.000161254,0.000124042,0.000198467,0.000210871,0.000161254,0.000198467,0.000124042,0.000111638,0.000136446,0.000136446,0.000124042,0.000173659,0.000248084,0.000210871,0.000161254,0.000198467,3.72126e-05,0.00014885,0.000124042,0.000173659,0.000161254,0.00014885,0.000124042,0.000111638,0.000198467,0.000136446,0.00014885,0.000161254,0.000111638,0.000111638,9.92335e-05,0.000198467,0.000124042,7.44251e-05,0.000124042,9.92335e-05,0.000124042,8.68293e-05,0.000173659,0.000161254,0.00014885,0.000124042,0.00014885,0.000173659,0.000272892,0.000111638,0.000136446,0.000210871,0.000136446,0.00014885,8.68293e-05,9.92335e-05,0.00014885,9.92335e-05,0.000161254,0.000161254,0.000111638,0.000124042,8.68293e-05,0.000124042,0.00014885,9.92335e-05,7.44251e-05,0.000111638,0.00014885
0,0,3.72126e-05,0.000161254,0.00125282,0.0032871,0.00477561,0.0070952,0.0091419,0.00930315,0.00858371,0.00695876,0.00465156,0.00290258,0.00182341,0.000843484,0.00038453,0.000372125,0.000235679,0.000186063,0.000223275,0.000223275,0.000223275,9.92335e-05,0.000198467,0.000210871,0.000161254,0.000198467,0.000124042,0.000186063,0.000223275,0.000198467,0.000235679,0.000223275,0.000161254,0.000198467,0.000235679,9.92335e-05,6.20209e-05,0.000186063,0.00014885,0.000186063,9.92335e-05,9.92335e-05,0.000111638,0.000186063,0.00014885,9.92335e-05,0.000161254,7.44251e-05,0.000136446,3.72126e-05,0.000124042,0.000111638,0.000198467,0.000173659,0.000136446,9.92335e-05,0.000124042,0.000124042,0.000186063,0.000210871,0.000124042,7.44251e-05,8.68293e-05,0.00014885,0.000136446,0.000124042,0.000161254,0.00014885,0.000111638,0.00014885,0.00014885,9.92335e-05,0.000161254,0.00014885,0.000124042,9.92335e-05,9.92335e-05,8.68293e-05,0.00014885,0.000161254
0,0,0,0,0,0,1.24042e-05,0.000210871,0.00129003,0.00332432,0.005371,0.00796349,0.00934037,0.00910468,0.00841004,0.00614007,0.00452752,0.00249324,0.00132725,0.000707039,0.000446551,0.000248084,0.000136446,0.000260488,0.000124042,0.00014885,0.00014885,0.0002977,0.000198467,0.000198467,0.000186063,0.000310105,0.000210871,0.000248084,0.000136446,0.000173659,0.00014885,0.000173659,0.000173659,0.000161254,0.000161254,0.00014885,0.000124042,0.00014885,0.000223275,0.000186063,0.000173659,9.92335e-05,0.000161254,0.000124042,0.000124042,0.00014885,0.000161254,0.000124042,0.000223275,0.000173659,0.000124042,0.000173659,0.000124042,0.000111638,7.44251e-05,0.000161254,0.000186063,0.000124042,0.000111638,0.000186063,0.000260488,0.000111638,0.00014885,0.000210871,0.000198467,0.00014885,0.000161254,0.000136446,9.92335e-05,0.000124042,9.92335e-05,0.000186063,0.000173659,8.68293e-05,0.000124042,6.20209e-05
0,0,0,0,0,0,0,0,0,0,1.24042e-05,0.000421742,0.00155052,0.00363442,0.00543303,0.00751694,0.00867053,0.00864572,0.00800071,0.00599122,0.00420501,0.00240641,0.00140167,0.00083108,0.000421742,0.000223275,0.000347317,0.000210871,0.000210871,0.000161254,0.000186063,0.000223275,0.000173659,0.000136446,0.000161254,0.000161254,0.000186063,0.000186063,0.000161254,0.000198467,0.000136446,0.000161254,0.000186063,7.44251e-05,0.000272892,4.96167e-05,6.20209e-05,0.000235679,0.000173659,0.000173659,0.000210871,0.000210871,0.000161254,0.000186063,0.000111638,0.000111638,0.000198467,0.000136446,0.000260488,0.000136446,0.000173659,0.000161254,0.000161254,0.000186063,0.000136446,0.000173659,0.000136446,7.44251e-05,4.96167e-05,0.000136446,0.000161254,0.00014885,9.92335e-05,8.68293e-05,7.44251e-05,4.96167e-05,0.000124042,0.000173659,0.000124042,9.92335e-05,0.000124042,7.44251e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,7.44251e-05,0.00068223,0.00161254,0.00337393,0.00559428,0.00783945,0.00852168,0.0082984,0.00745491,0.00604083,0.00342355,0.00246843,0.0014761,0.000744251,0.000421742,0.000483763,0.000248084,0.0002977,0.000248084,0.000260488,0.000136446,0.000223275,0.000347317,0.000235679,0.00014885,0.000198467,0.000186063,0.000235679,0.000198467,0.00014885,0.000161254,0.000161254,0.000272892,0.000198467,0.000161254,0.000136446,0.000136446,9.92335e-05,0.000198467,0.000161254,0.000198467,0.000173659,0.000235679,0.000161254,0.000272892,0.00014885,0.000223275,0.0002977,0.000198467,0.000136446,8.68293e-05,0.000173659,0.000136446,0.000124042,7.44251e-05,9.92335e-05,6.20209e-05,0.000186063,0.000223275,0.000124042,0.000260488,0.000198467,0.00014885,0.000136446,0.00014885,8.68293e-05,0.000173659,0.000161254
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,0.000161254,0.000806272,0.00194745,0.00379568,0.00647498,0.00731846,0.00878217,0.00839763,0.00708279,0.00516013,0.00372125,0.00193505,0.00138927,0.000508572,0.000322509,0.000421742,0.000285296,0.000260488,0.000322509,0.000186063,0.000260488,9.92335e-05,0.00014885,0.000248084,0.000161254,0.000198467,0.000235679,0.000124042,0.000198467,0.000210871,0.000161254,0.000186063,0.000161254,0.000186063,0.000310105,0.000161254,0.000173659,0.000186063,0.00014885,0.000124042,0.000136446,0.000186063,0.000111638,0.000272892,0.000111638,0.000186063,0.000111638,0.000136446,0.000161254,0.000198467,0.000223275,0.000124042,0.000285296,0.000285296,0.000124042,0.000136446,0.000124042,0.000136446,0.000223275,0.000124042,0.000136446,7.44251e-05,0.000223275,0.000223275
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.96167e-05,0.000173659,0.000756655,0.00210871,0.00442829,0.00622689,0.00785185,0.00812474,0.00767818,0.00645017,0.00494926,0.00380808,0.0020715,0.00127763,0.000620209,0.000496167,0.000421742,0.0002977,0.000186063,0.000210871,0.000272892,0.000260488,0.000186063,0.000285296,0.000235679,0.000186063,0.000248084,0.000173659,0.000210871,8.68293e-05,0.000260488,0.000210871,0.000161254,0.000161254,0.00014885,0.000235679,0.00014885,0.000111638,0.000161254,0.000285296,0.000223275,0.000223275,0.000186063,0.000210871,0.000260488,0.000186063,0.000111638,0.000161254,0.000161254,0.000161254,0.000111638,0.000223275,0.00014885,0.000210871,0.00014885,0.000136446,0.000111638,9.92335e-05,8.68293e-05,0.000186063,0.000124042
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,2.48084e-05,0.000347317,0.00097993,0.0023816,0.00401895,0.0056687,0.00693393,0.00808752,0.00767819,0.00643777,0.00477561,0.00305143,0.00173658,0.00138927,0.000781463,0.00038453,0.000334913,0.000359721,0.000285296,0.000322509,0.0002977,0.000260488,0.000186063,0.00014885,0.000186063,0.000223275,0.000248084,0.000260488,0.000310105,0.000161254,0.000198467,0.000186063,0.000173659,0.00014885,0.000161254,0.000186063,0.000272892,0.000198467,0.000223275,0.000173659,0.000248084,0.000235679,0.000161254,0.000248084,0.000210871,0.000223275,0.000173659,0.000111638,9.92335e-05,0.00014885,0.000186063,0.000111638,0.000136446,0.000235679,0.000124042,0.000161254,0.000136446
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,8.68293e-05,0.000285296,0.00121561,0.00281575,0.00465156,0.00647498,0.00750452,0.00754173,0.00682229,0.00561909,0.00421742,0.00307623,0.00167456,0.00125282,0.000632613,0.00053338,0.000446551,0.000310105,0.000310105,0.000186063,0.000347317,0.000272892,0.000310105,0.000310105,0.000260488,0.00014885,0.000260488,0.000235679,0.000260488,0.000210871,0.000173659,0.000173659,0.000111638,0.000248084,0.000272892,0.000124042,0.00014885,0.000248084,0.000161254,0.000198467,0.000124042,9.92335e-05,0.000161254,0.000198467,0.000210871,0.000161254,0.000272892,0.000173659,0.000161254,0.000173659,0.000161254,0.000124042,0.000161254
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,0.00014885,0.000359721,0.00156293,0.00290258,0.00472599,0.00640055,0.00734327,0.0071572,0.0065494,0.00555707,0.00435386,0.00322508,0.00197226,0.000917909,0.000607805,0.000558188,0.000396934,0.000372125,0.000322509,0.000260488,0.000272892,0.0002977,0.000285296,0.000186063,0.000210871,0.000235679,0.000186063,0.000173659,0.000186063,0.000198467,0.000248084,0.000248084,0.000186063,0.000136446,0.000260488,0.000198467,0.000198467,0.000136446,0.000248084,0.000173659,0.000235679,0.000111638,0.000235679,0.000111638,0.000223275,0.000210871,0.000223275,0.000124042,0.00014885
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,0.000223275,0.000620209,0.00137686,0.00301421,0.00527177,0.00627651,0.0068595,0.00692153,0.00649978,0.00540822,0.00429184,0.00306383,0.00152571,0.00105436,0.000570592,0.000372125,0.000334913,0.000310105,0.000310105,0.000223275,0.000260488,0.000198467,0.00014885,0.000260488,0.000285296,0.000272892,0.000285296,0.000260488,0.000248084,0.000235679,0.000186063,0.000223275,0.000248084,0.000223275,0.000173659,0.000198467,0.000235679,0.00014885,0.000235679,0.000272892,0.00014885,0.00014885,0.000173659,0.000173659,0.000186063
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.48084e-05,0.00014885,0.000744251,0.00198467,0.002977,0.00456473,0.00636334,0.0065618,0.0074301,0.00602843,0.0050733,0.00393212,0.00254286,0.00164976,0.00105436,0.00068223,0.000446551,0.000421742,0.000272892,0.000347317,0.000322509,0.000186063,0.0002977,0.000272892,0.000248084,0.000248084,0.0002977,0.000285296,0.000210871,0.000248084,0.000210871,0.000173659,0.000173659,0.000198467,0.000235679,0.000272892,0.000198467,0.000235679,0.000210871,0.000136446,0.00014885,7.44251e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.92335e-05,0.0002977,0.00068223,0.00174899,0.00323749,0.0050609,0.00615247,0.00721923,0.00730605,0.00584236,0.00516013,0.00341115,0.00255526,0.00188543,0.00083108,0.00068223,0.000334913,0.000471359,0.000359721,0.000310105,0.000322509,0.000248084,0.000260488,0.000223275,0.000322509,0.000186063,0.000173659,0.000111638,0.000235679,0.000310105,0.000248084,0.000322509,0.000210871,0.000198467,0.000223275,0.000272892,0.000124042,0.000198467
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,6.20209e-05,0.0002977,0.00109157,0.0017862,0.00312585,0.00471358,0.00578034,0.00678508,0.00622689,0.00561909,0.00467637,0.00338634,0.00225756,0.00150091,0.000905505,0.000607805,0.000508571,0.000272892,0.000434146,0.000458955,0.000186063,0.000285296,0.000347317,0.000347317,0.000235679,0.000235679,0.000223275,0.000124042,0.000372125,0.000186063,0.000260488,0.000260488,0.000248084,0.000124042
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,0.000124042,0.000235679,0.000905505,0.00200948,0.00342355,0.00452752,0.0062393,0.00590438,0.00641295,0.00522215,0.00426703,0.00311345,0.0023816,0.00156293,0.00106676,0.000707038,0.000483763,0.000347317,0.000347317,0.000198467,0.000322509,0.000248084,0.000248084,0.00014885,0.000260488,0.000347317,0.000347317,0.000198467,0.000223275,0.000210871
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.24042e-05,2.48084e-05,0.000520976,0.0011784,0.00222035,0.00315066,0.00436627,0.00570592,0.00581755,0.00581755,0.00461435,0.00395693,0.00279094,0.00235679,0.00150091,0.00104195,0.000694634,0.000558188,0.000458955,0.000359721,0.000322509,0.000260488,0.000272892,0.000248084,0.000359721,0.000210871,0.000272892


==> anc/1.3_Osc_DetResponse131.txt <==
0.00194534,0.00453567,0.00713641,0.0095499,0.0106214,0.00881128,0.0067827,0.00476453,0.0025383,0.00139399,0.000634576,0.000374504,0.000270475,0.000218461,0.000135238,0.000124835,0.000176849,0.000114432,0.000104029,0.000124835,9.3626e-05,9.3626e-05,0.000124835,0.000124835,6.24173e-05,7.28202e-05,7.28202e-05,0.000104029,0.000104029,7.28202e-05,0.000104029,8.32231e-05,3.12087e-05,0.000104029,6.24173e-05,5.20144e-05,5.20144e-05,8.32231e-05,3.12087e-05,3.12087e-05,8.32231e-05,8.32231e-05,4.16116e-05,8.32231e-05,9.3626e-05,8.32231e-05,6.24173e-05,8.32231e-05,4.16116e-05,9.3626e-05,7.28202e-05,8.32231e-05,6.24173e-05,3.12087e-05,5.20144e-05,6.24173e-05,3.12087e-05,5.20144e-05,3.12087e-05,6.24173e-05,2.08058e-05,2.08058e-05,3.12087e-05,3.12087e-05,3.12087e-05,5.20144e-05,3.12087e-05,6.24173e-05,0,5.20144e-05,4.16116e-05,3.12087e-05,6.24173e-05,7.28202e-05,3.12087e-05,8.32231e-05,7.28202e-05,4.16116e-05,2.08058e-05,0,4.16116e-05,5.20144e-05
0,1.04029e-05,4.16116e-05,0.000488936,0.00279837,0.00586726,0.00889452,0.0112352,0.010663,0.00904015,0.00653303,0.00453566,0.00235105,0.00115472,0.000447324,0.000488936,0.000312087,0.000218461,0.000270475,9.3626e-05,8.32231e-05,8.32231e-05,0.00014564,0.000166446,7.28202e-05,0.000166446,9.3626e-05,0.000114432,0.000124835,0.000156043,7.28202e-05,0.00014564,7.28202e-05,7.28202e-05,8.32231e-05,0.000104029,0.000135238,3.12087e-05,4.16116e-05,2.08058e-05,7.28202e-05,2.08058e-05,8.32231e-05,8.32231e-05,7.28202e-05,4.16116e-05,8.32231e-05,7.28202e-05,8.32231e-05,7.28202e-05,5.20144e-05,7.28202e-05,8.32231e-05,4.16116e-05,5.20144e-05,7.28202e-05,3.12087e-05,8.32231e-05,8.32231e-05,1.04029e-05,6.24173e-05,3.12087e-05,5.20144e-05,6.24173e-05,5.20144e-05,5.20144e-05,5.20144e-05,9.3626e-05,9.3626e-05,4.16116e-05,4.16116e-05,1.04029e-05,3.12087e-05,6.24173e-05,2.08058e-05,3.12087e-05,0,4.16116e-05,9.3626e-05,3.12087e-05,4.16116e-05,4.16116e-05
0,0,0,0,0,1.04029e-05,8.32231e-05,0.000592964,0.00303764,0.00595048,0.0088841,0.00985158,0.0103093,0.00805185,0.00620013,0.00415075,0.00237186,0.00120673,0.000738605,0.000436921,0.000260072,0.000239266,0.000197655,0.000166446,0.000208058,0.000187252,9.3626e-05,9.3626e-05,0.000197655,9.3626e-05,0.000104029,0.00014564,0.000104029,7.28202e-05,0.000114432,0.000104029,0.000104029,8.32231e-05,0.000114432,9.3626e-05,0.000104029,8.32231e-05,3.12087e-05,7.28202e-05,7.28202e-05,7.28202e-05,7.28202e-05,5.20144e-05,5.20144e-05,4.16116e-05,8.32231e-05,6.24173e-05,7.28202e-05,7.28202e-05,8.32231e-05,6.24173e-05,8.32231e-05,8.32231e-05,8.32231e-05,5.20144e-05,9.3626e-05,5.20144e-05,8.32231e-05,3.12087e-05,5.20144e-05,6.24173e-05,3.12087e-05,5.20144e-05,5.20144e-05,6.24173e-05,9.3626e-05,2.08058e-05,8.32231e-05,5.20144e-05,4.16116e-05,6.24173e-05,4.16116e-05,0.000114432,6.24173e-05,5.20144e-05,2.08058e-05,3.12087e-05
0,0,0,0,0,0,0,0,0,1.04029e-05,9.3626e-05,0.000925856,0.00317288,0.00654345,0.00924821,0.0102989,0.00987239,0.00828072,0.00546152,0.00385947,0.00208058,0.00138358,0.000769814,0.000364101,0.000218461,0.000218461,0.000228864,0.000166446,0.000208058,0.000124835,0.000239266,0.000156043,0.000166446,0.000176849,0.000114432,0.000156043,4.16116e-05,8.32231e-05,0.000114432,0.000104029,0.00014564,9.3626e-05,6.24173e-05,5.20144e-05,0.000135238,7.28202e-05,9.3626e-05,9.3626e-05,3.12087e-05,8.32231e-05,8.32231e-05,8.32231e-05,9.3626e-05,9.3626e-05,9.3626e-05,3.12087e-05,7.28202e-05,7.28202e-05,7.28202e-05,4.16116e-05,7.28202e-05,0.000114432,5.20144e-05,7.28202e-05,3.12087e-05,7.28202e-05,0.000104029,7.28202e-05,6.24173e-05,0.000114432,7.28202e-05,6.24173e-05,6.24173e-05,0.000104029,4.16116e-05,9.3626e-05,0.000104029,6.24173e-05,2.08058e-05,7.28202e-05,5.20144e-05,0.000104029
0,0,0,0,0,0,0,0,0,0,0,0,0,1.04029e-05,0.000249669,0.00118593,0.00371383,0.00692836,0.00894652,0.00965393,0.00939385,0.0075213,0.00586724,0.00393229,0.00204937,0.00116512,0.000759411,0.000457727,0.000270475,0.000249669,0.000228864,0.000187252,0.000280878,0.000208058,0.000135238,0.000114432,0.000124835,0.00014564,7.28202e-05,0.000124835,0.000114432,7.28202e-05,8.32231e-05,0.000114432,0.000104029,0.000114432,3.12087e-05,0.000124835,6.24173e-05,7.28202e-05,0.000124835,0.000156043,0.000166446,0.000104029,8.32231e-05,0.000104029,0.000124835,4.16116e-05,5.20144e-05,0.000135238,8.32231e-05,5.20144e-05,6.24173e-05,4.16116e-05,2.08058e-05,7.28202e-05,5.20144e-05,0.000124835,7.28202e-05,6.24173e-05,3.12087e-05,5.20144e-05,6.24173e-05,4.16116e-05,4.16116e-05,4.16116e-05,0.000114432,8.32231e-05,4.16116e-05,5.20144e-05,5.20144e-05,3.12087e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.16116e-05,0.000447324,0.00161245,0.00433801,0.00692835,0.00916498,0.00975796,0.00858241,0.00665786,0.00521185,0.0032561,0.00184131,0.000967468,0.000717799,0.000374504,0.000312087,0.000343295,0.000218461,0.000239266,0.000208058,0.000166446,0.000114432,0.000166446,0.000114432,0.00014564,0.00014564,0.000187252,0.000135238,0.000114432,0.000124835,8.32231e-05,0.000104029,7.28202e-05,8.32231e-05,0.000104029,8.32231e-05,0.000156043,6.24173e-05,0.000135238,9.3626e-05,8.32231e-05,0.000135238,8.32231e-05,6.24173e-05,8.32231e-05,7.28202e-05,5.20144e-05,8.32231e-05,6.24173e-05,0.000114432,7.28202e-05,0.000104029,9.3626e-05,9.3626e-05,9.3626e-05,5.20144e-05,3.12087e-05,3.12087e-05,3.12087e-05,4.16116e-05,7.28202e-05,7.28202e-05,3.12087e-05,8.32231e-05,3.12087e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.28202e-05,0.000603367,0.00187252,0.00426519,0.0067619,0.009217,0.0088945,0.00817669,0.00665786,0.00455646,0.00303764,0.00196614,0.00101948,0.000665785,0.000613771,0.000343295,0.000291281,0.00014564,0.000343295,0.000166446,0.000166446,0.000156043,0.000176849,0.000176849,0.000114432,0.000176849,0.000135238,7.28202e-05,0.00014564,0.000135238,0.000135238,0.000124835,0.000197655,9.3626e-05,7.28202e-05,7.28202e-05,0.000104029,8.32231e-05,0.000104029,0.000156043,0.000114432,7.28202e-05,0.000104029,0.000124835,0.000124835,0.000135238,6.24173e-05,5.20144e-05,7.28202e-05,7.28202e-05,9.3626e-05,0.000124835,8.32231e-05,8.32231e-05,9.3626e-05,6.24173e-05,6.24173e-05,4.16116e-05,7.28202e-05,6.24173e-05,8.32231e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.04029e-05,0,0.000166446,0.000790619,0.00212219,0.0049934,0.00684512,0.00876967,0.00844717,0.0078646,0.00651221,0.00449404,0.00272555,0.0018101,0.0010715,0.000769814,0.000530547,0.000260072,0.000332892,0.000239266,0.000249669,0.000228864,0.000291281,0.000135238,0.000135238,0.000124835,0.000156043,9.3626e-05,0.000135238,0.000124835,8.32231e-05,0.000135238,8.32231e-05,5.20144e-05,9.3626e-05,0.000104029,6.24173e-05,8.32231e-05,8.32231e-05,0.000114432,5.20144e-05,0.000104029,9.3626e-05,9.3626e-05,7.28202e-05,6.24173e-05,6.24173e-05,9.3626e-05,0.000114432,8.32231e-05,5.20144e-05,9.3626e-05,3.12087e-05,7.28202e-05,6.24173e-05,5.20144e-05,4.16116e-05,4.16116e-05,6.24173e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08058e-05,0.000208058,0.000884245,0.00283999,0.00483735,0.00688673,0.00842636,0.00848878,0.00740687,0.00580481,0.00407793,0.00286079,0.00175809,0.00100908,0.000624173,0.000426518,0.00046813,0.000332892,0.000291281,0.000187252,0.000208058,0.00014564,0.000218461,0.000208058,0.000166446,0.000176849,0.000156043,0.000197655,0.000135238,0.000104029,0.000124835,0.000249669,0.000156043,0.000166446,7.28202e-05,9.3626e-05,0.000114432,0.000104029,0.000104029,6.24173e-05,5.20144e-05,0.000156043,0.000104029,0.000124835,0.000124835,0.000104029,7.28202e-05,5.20144e-05,8.32231e-05,8.32231e-05,0.000114432,0.000114432,9.3626e-05,6.24173e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.20144e-05,0.000291281,0.00104029,0.00278797,0.00487896,0.0071468,0.00892571,0.00827032,0.00745889,0.00524305,0.00410914,0.00243427,0.00153963,0.00114432,0.000572159,0.000561756,0.000374504,0.000270475,0.000249669,0.000280878,0.000239266,0.000291281,0.000228864,0.000239266,0.000166446,0.000156043,0.000124835,0.000104029,0.000166446,0.000124835,0.000104029,6.24173e-05,8.32231e-05,7.28202e-05,0.000124835,9.3626e-05,0.00014564,0.000135238,0.000124835,5.20144e-05,0.000114432,9.3626e-05,8.32231e-05,0.000114432,8.32231e-05,9.3626e-05,8.32231e-05,0.000104029,0.000124835,7.28202e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08058e-05,5.20144e-05,0.000343295,0.00124835,0.00318328,0.00526387,0.00714679,0.00789581,0.00827032,0.00659543,0.00549273,0.00376584,0.00257991,0.00151882,0.000925857,0.000603368,0.000488936,0.000343295,0.00039531,0.00032249,0.000249669,0.000218461,0.000280878,0.000176849,0.00014564,0.000156043,0.000176849,0.000218461,0.000197655,0.000176849,8.32231e-05,0.000114432,7.28202e-05,0.000135238,0.000156043,9.3626e-05,9.3626e-05,0.000166446,9.3626e-05,0.000124835,7.28202e-05,0.000176849,7.28202e-05,4.16116e-05,9.3626e-05,8.32231e-05,8.32231e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08058e-05,0.000124835,0.000499339,0.00161245,0.0032561,0.00509741,0.00719881,0.00830153,0.00749009,0.00701155,0.00536789,0.00377624,0.00250709,0.00148761,0.00120673,0.000592965,0.00046813,0.000457727,0.000520144,0.000374504,0.000228864,0.000249669,0.000228864,0.000218461,0.000176849,0.000156043,0.000166446,0.000135238,0.000156043,0.000218461,0.000135238,0.000104029,0.000197655,0.000218461,0.000114432,7.28202e-05,0.000156043,0.000135238,0.000176849,8.32231e-05,8.32231e-05,7.28202e-05,0.000124835
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.16116e-05,0.000197655,0.000665785,0.00164365,0.00338094,0.0054095,0.00662664,0.00763573,0.00755251,0.00604408,0.00491016,0.00366181,0.00209098,0.00158124,0.0010923,0.000551353,0.000686591,0.000457727,0.000312087,0.000301684,0.000260072,0.000249669,0.000280878,0.000156043,0.000218461,0.000124835,9.3626e-05,0.000176849,0.000208058,0.000208058,0.000135238,0.000218461,0.000166446,0.000166446,0.00014564,0.000176849,0.000156043,0.000135238,0.000156043
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.20144e-05,0.000239266,0.000717799,0.00175809,0.0036306,0.0050558,0.0068347,0.007178,0.00712599,0.00588804,0.00494137,0.00330811,0.00220541,0.00158124,0.000998677,0.000676188,0.000520144,0.000530547,0.00032249,0.000291281,0.000239266,0.000239266,0.000280878,0.000218461,0.000218461,0.000208058,0.000228864,0.000260072,0.000187252,0.000124835,0.000187252,0.000124835,0.000208058,0.000135238,0.000124835
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.04029e-05,6.24173e-05,0.000291281,0.000905051,0.00210138,0.00345376,0.00528466,0.0068451,0.00711558,0.00669946,0.0061065,0.00430679,0.00337053,0.00229904,0.00147721,0.00101948,0.000624173,0.000488936,0.000374504,0.000332892,0.000270475,0.000270475,0.000260072,0.000270475,0.000312087,0.000280878,0.000187252,0.000218461,0.000187252,0.00014564,0.000166446,0.000166446
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08058e-05,0.00014564,0.000364101,0.00104029,0.0021638,0.0039843,0.00533668,0.00675148,0.00682429,0.00653301,0.00590884,0.00446283,0.00301683,0.00224702,0.00137318,0.00105069,0.00086344,0.00054095,0.000478533,0.00039531,0.000332892,0.000291281,0.000260072,0.000291281,0.000260072,0.000239266,0.000239266,0.000166446


==> anc/1.3_Osc_DetResponse132.txt <==
0.00194621,0.00472504,0.00737898,0.00992885,0.0102619,0.00900256,0.00648391,0.00464176,0.00254985,0.00135298,0.000572415,0.000426709,0.000208151,0.000124891,9.36679e-05,0.000124891,0.000156113,0.000124891,7.28528e-05,6.24453e-05,0.000114483,6.24453e-05,0.000145706,9.36679e-05,5.20377e-05,0.000124891,7.28528e-05,9.36679e-05,4.16302e-05,4.16302e-05,3.12226e-05,5.20377e-05,4.16302e-05,5.20377e-05,8.32604e-05,0.000104075,7.28528e-05,7.28528e-05,8.32604e-05,4.16302e-05,4.16302e-05,7.28528e-05,6.24453e-05,5.20377e-05,6.24453e-05,4.16302e-05,4.16302e-05,4.16302e-05,4.16302e-05,3.12226e-05,2.08151e-05,7.28528e-05,8.32604e-05,3.12226e-05,2.08151e-05,0.000104075,5.20377e-05,5.20377e-05,4.16302e-05,6.24453e-05,0.000114483,5.20377e-05,3.12226e-05,3.12226e-05,6.24453e-05,2.08151e-05,1.04075e-05,4.16302e-05,2.08151e-05,4.16302e-05,6.24453e-05,3.12226e-05,4.16302e-05,3.12226e-05,5.20377e-05,5.20377e-05,4.16302e-05,6.24453e-05,3.12226e-05,4.16302e-05,5.20377e-05,5.20377e-05
0,0,2.08151e-05,0.00050997,0.00253944,0.00624456,0.00902338,0.0105741,0.0106366,0.00861747,0.00622372,0.00439198,0.00225843,0.00111361,0.00067649,0.000416302,0.000176928,0.000156113,0.000156113,0.000197743,0.000145706,0.000145706,7.28528e-05,0.000135298,0.000135298,6.24453e-05,8.32604e-05,0.000114483,0.000156113,0.000114483,0.000114483,5.20377e-05,8.32604e-05,6.24453e-05,4.16302e-05,7.28528e-05,0.000124891,8.32604e-05,9.36679e-05,0.000145706,2.08151e-05,0.000104075,5.20377e-05,6.24453e-05,2.08151e-05,6.24453e-05,7.28528e-05,7.28528e-05,6.24453e-05,5.20377e-05,6.24453e-05,4.16302e-05,3.12226e-05,5.20377e-05,9.36679e-05,7.28528e-05,8.32604e-05,5.20377e-05,4.16302e-05,6.24453e-05,4.16302e-05,7.28528e-05,1.04075e-05,5.20377e-05,5.20377e-05,5.20377e-05,6.24453e-05,7.28528e-05,3.12226e-05,5.20377e-05,5.20377e-05,8.32604e-05,6.24453e-05,3.12226e-05,4.16302e-05,5.20377e-05,6.24453e-05,2.08151e-05,0,7.28528e-05,2.08151e-05,2.08151e-05
0,0,0,0,0,0,4.16302e-05,0.000738935,0.00308063,0.00682739,0.00947091,0.0104076,0.010366,0.00779527,0.00594271,0.00417342,0.00243536,0.00115524,0.000624453,0.000374672,0.000239373,0.000270596,0.000208151,0.000239373,0.000208151,0.000104075,0.000124891,0.000218558,0.000156113,0.000239374,0.000135298,0.000114483,0.000114483,0.000114483,4.16302e-05,0.000104075,0.000124891,6.24453e-05,4.16302e-05,0.000135298,0.000104075,0.000114483,7.28528e-05,0.000156113,0.000114483,6.24453e-05,6.24453e-05,6.24453e-05,8.32604e-05,2.08151e-05,1.04075e-05,4.16302e-05,5.20377e-05,6.24453e-05,7.28528e-05,9.36679e-05,5.20377e-05,4.16302e-05,2.08151e-05,6.24453e-05,5.20377e-05,9.36679e-05,3.12226e-05,8.32604e-05,4.16302e-05,0.000124891,6.24453e-05,3.12226e-05,7.28528e-05,6.24453e-05,8.32604e-05,3.12226e-05,5.20377e-05,4.16302e-05,4.16302e-05,7.28528e-05,7.28528e-05,9.36679e-05,9.36679e-05,5.20377e-05,5.20377e-05,3.12226e-05
0,0,0,0,0,0,0,0,0,2.08151e-05,0.000176928,0.000988716,0.00338245,0.00683779,0.00886726,0.0107302,0.00915868,0.00760793,0.00546396,0.00366345,0.00228966,0.00113442,0.00071812,0.000281004,0.000333041,0.000187336,0.000197743,0.000197743,0.000166521,0.000124891,0.000114483,0.000124891,0.000166521,9.36679e-05,9.36679e-05,0.000135298,0.000135298,8.32604e-05,0.000135298,0.000124891,0.000156113,5.20377e-05,0.000104075,0.000166521,0.000104075,7.28528e-05,8.32604e-05,8.32604e-05,3.12226e-05,9.36679e-05,5.20377e-05,5.20377e-05,0.000104075,4.16302e-05,8.32604e-05,9.36679e-05,0.000104075,0.000135298,4.16302e-05,0.000104075,8.32604e-05,6.24453e-05,0.000124891,4.16302e-05,9.36679e-05,0.000145706,5.20377e-05,0.000114483,3.12226e-05,7.28528e-05,0.000114483,6.24453e-05,7.28528e-05,7.28528e-05,4.16302e-05,6.24453e-05,5.20377e-05,3.12226e-05,7.28528e-05,6.24453e-05,7.28528e-05,4.16302e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,4.16302e-05,0.000291411,0.0013842,0.00377794,0.00687942,0.0090546,0.0102931,0.00890889,0.00707714,0.00554723,0.00368427,0.0019358,0.000978309,0.000645268,0.000322634,0.000249781,0.000249781,0.000166521,0.000135298,0.000187336,0.000145706,0.000176928,0.000218558,0.000176928,0.000176928,0.000114483,6.24453e-05,0.000114483,7.28528e-05,0.000104075,0.000104075,0.000104075,6.24453e-05,0.000104075,0.000104075,7.28528e-05,7.28528e-05,0.000135298,7.28528e-05,6.24453e-05,0.000166521,9.36679e-05,7.28528e-05,0.000124891,0.000176928,0.000104075,8.32604e-05,6.24453e-05,6.24453e-05,5.20377e-05,6.24453e-05,9.36679e-05,5.20377e-05,7.28528e-05,4.16302e-05,7.28528e-05,5.20377e-05,4.16302e-05,5.20377e-05,6.24453e-05,5.20377e-05,2.08151e-05,4.16302e-05,5.20377e-05,7.28528e-05,3.12226e-05,9.36679e-05,8.32604e-05,0.000104075
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.28528e-05,0.000270596,0.00145705,0.00406935,0.0070043,0.00847177,0.00984558,0.0093252,0.00707714,0.00479787,0.00301818,0.00196702,0.00109279,0.000645268,0.000457932,0.000260189,0.000270596,0.000239374,0.000208151,0.000197743,0.000187336,0.000166521,7.28528e-05,0.000166521,0.000176928,0.000187336,8.32604e-05,8.32604e-05,0.000104075,8.32604e-05,0.000114483,6.24453e-05,2.08151e-05,0.000145706,0.000114483,0.000135298,8.32604e-05,9.36679e-05,8.32604e-05,9.36679e-05,8.32604e-05,8.32604e-05,7.28528e-05,8.32604e-05,7.28528e-05,6.24453e-05,9.36679e-05,7.28528e-05,7.28528e-05,7.28528e-05,7.28528e-05,8.32604e-05,7.28528e-05,4.16302e-05,9.36679e-05,0.000104075,5.20377e-05,9.36679e-05,6.24453e-05,1.04075e-05,5.20377e-05,0.000104075,6.24453e-05,7.28528e-05,1.04075e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08151e-05,6.24453e-05,0.000666083,0.00206069,0.00425669,0.00706675,0.00982477,0.00974151,0.0085134,0.00629657,0.00458972,0.0031847,0.00157154,0.000884641,0.00050997,0.000343449,0.000416302,0.000301819,0.000249781,0.000291411,0.000166521,0.000166521,0.000249781,0.000197743,0.000156113,0.000239373,8.32604e-05,0.000145706,0.000145706,0.000166521,0.000124891,0.000114483,0.000145706,6.24453e-05,0.000114483,0.000218558,7.28528e-05,0.000156113,8.32604e-05,0.000114483,5.20377e-05,8.32604e-05,5.20377e-05,9.36679e-05,8.32604e-05,7.28528e-05,6.24453e-05,7.28528e-05,0.000104075,9.36679e-05,0.000104075,7.28528e-05,7.28528e-05,5.20377e-05,9.36679e-05,8.32604e-05,7.28528e-05,7.28528e-05,0.000124891,5.20377e-05,6.24453e-05,3.12226e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08151e-05,0.000114483,0.000770158,0.00215436,0.00506849,0.00696267,0.00873196,0.00928357,0.0077016,0.00631739,0.00454809,0.00296615,0.00187336,0.0012385,0.00059323,0.000437117,0.000405894,0.000333041,0.000312226,0.000270596,0.000197743,0.000156113,0.000208151,0.000156113,0.000104075,0.000145706,0.000135298,0.000145706,0.000176928,0.000124891,0.000208151,0.000124891,0.000156113,0.000114483,7.28528e-05,0.000145706,0.000124891,0.000124891,8.32604e-05,0.000114483,0.000166521,8.32604e-05,9.36679e-05,8.32604e-05,9.36679e-05,0.000114483,4.16302e-05,3.12226e-05,0.000114483,5.20377e-05,0.000104075,8.32604e-05,0.000124891,9.36679e-05,5.20377e-05,1.04075e-05,0.000104075,8.32604e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08151e-05,0.000239373,0.00118646,0.002758,0.00525582,0.00738937,0.00888807,0.00885685,0.00722285,0.00623412,0.00413179,0.00281003,0.00152991,0.000999124,0.000686898,0.000426709,0.000416302,0.000291411,0.000312226,0.000312226,0.000176928,0.000218558,0.000135298,8.32604e-05,0.000145706,0.000228966,0.000145706,0.000114483,0.000166521,0.000166521,7.28528e-05,0.000114483,0.000135298,0.000156113,0.000166521,5.20377e-05,0.000114483,0.000135298,0.000135298,8.32604e-05,0.000104075,6.24453e-05,5.20377e-05,7.28528e-05,7.28528e-05,7.28528e-05,9.36679e-05,0.000104075,5.20377e-05,7.28528e-05,7.28528e-05,6.24453e-05,8.32604e-05,8.32604e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.20377e-05,0.000322634,0.00131135,0.00326797,0.00563049,0.00680655,0.00860707,0.00794097,0.00687939,0.00567211,0.0038716,0.00237292,0.00150909,0.00116564,0.000822196,0.000457932,0.000447524,0.000353856,0.000270596,0.000208151,0.000228966,0.000156113,0.000187336,0.000208151,0.000208151,0.000156113,0.000104075,0.000114483,0.000124891,0.000228966,0.000104075,0.000145706,9.36679e-05,6.24453e-05,0.000104075,0.000145706,0.000104075,7.28528e-05,8.32604e-05,9.36679e-05,0.000104075,0.000124891,0.000156113,0.000124891,0.000114483,8.32604e-05,8.32604e-05,0.000135298,8.32604e-05,0.000104075
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.04075e-05,7.28528e-05,0.000405894,0.00143624,0.00304941,0.00500603,0.00712918,0.00805546,0.00846136,0.00661921,0.00547437,0.00388201,0.00212314,0.00166521,0.00100953,0.000624453,0.000530785,0.000343449,0.000353856,0.000281004,0.000239374,0.000249781,0.000249781,0.000218558,0.000135298,0.000187336,0.000124891,0.000187336,0.000156113,0.000218558,0.000135298,9.36679e-05,7.28528e-05,8.32604e-05,0.000156113,9.36679e-05,0.000104075,0.000135298,8.32604e-05,9.36679e-05,0.000124891,0.000104075,0.000104075,0.000135298,0.000114483,9.36679e-05,9.36679e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.12226e-05,0.000124891,0.00050997,0.00155072,0.00347612,0.00553682,0.00692103,0.00790975,0.00780567,0.00660879,0.00481869,0.00344489,0.00228966,0.00143624,0.000936679,0.000686898,0.000520377,0.000312226,0.000312226,0.000343449,0.000301819,0.000249781,0.000228966,0.000239374,0.000166521,0.000249781,0.000249781,0.000166521,0.000156113,0.000104075,0.000187336,9.36679e-05,0.000166521,0.000197743,0.000156113,0.000156113,0.000218558,0.000114483,0.000135298,0.000208151,8.32604e-05,0.000114483,4.16302e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.16302e-05,0.000249781,0.000603637,0.00182132,0.00347612,0.00556804,0.0071604,0.00772241,0.00712917,0.00581782,0.00484991,0.00332,0.0022168,0.00143624,0.00104075,0.000666083,0.000437117,0.000447524,0.000405894,0.000426709,0.000281004,0.000301819,0.000176928,0.000166521,0.000187336,0.000197743,0.000260189,0.000228966,0.000114483,0.000166521,7.28528e-05,0.000156113,0.000197743,0.000145706,0.000124891,0.000124891,0.000208151,0.000104075,0.000156113
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08151e-05,0.000166521,0.000874233,0.00189417,0.00362182,0.00570334,0.00697306,0.00709795,0.00711877,0.0060676,0.00466257,0.00358019,0.00205028,0.00116564,0.00109279,0.000718121,0.0005516,0.000385079,0.000343449,0.000291411,0.000405894,0.000197743,0.000218558,0.000176928,0.000176928,0.000114483,0.000187336,0.000208151,0.000228966,0.000187336,6.24453e-05,0.000135298,0.000124891,0.000176928,0.000156113
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.08151e-05,0.000104075,0.000239373,0.000947086,0.00182132,0.00380916,0.00555763,0.00653594,0.00699387,0.00700429,0.00582822,0.0047042,0.00325756,0.00240414,0.00177969,0.000874233,0.000790973,0.000530785,0.000291411,0.000333041,0.000260189,0.000312226,0.000249781,0.000218558,0.000395487,0.000176928,0.000260189,0.000239374,0.000249781,0.000145706,0.000218558,0.000208151
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.12226e-05,0.000114483,0.000437117,0.000957493,0.00216477,0.00355938,0.00557844,0.0064839,0.00684816,0.00678573,0.00519336,0.00390282,0.00297655,0.00210232,0.00147787,0.00103035,0.000624453,0.00063486,0.000301819,0.000322634,0.000416302,0.000239374,0.000239374,0.000249781,0.000260189,0.000135298,0.000187336,0.000135298


==> anc/1.3_Osc_DetResponse134.txt <==
0.00156979,0.00369363,0.00673063,0.00932645,0.0107526,0.00933671,0.00741806,0.00554045,0.003314,0.00174421,0.000718205,0.000420663,0.000277022,0.000184681,0.000194942,0.000194942,0.000194942,0.000174421,0.000112861,9.23407e-05,0.000102601,9.23407e-05,3.07802e-05,0.000112861,5.13004e-05,5.13004e-05,6.15605e-05,2.05202e-05,3.07802e-05,0.000153901,0.000112861,0.000112861,2.05202e-05,5.13004e-05,6.15605e-05,4.10403e-05,5.13004e-05,8.20806e-05,5.13004e-05,7.18206e-05,0.000112861,8.20806e-05,1.02601e-05,6.15605e-05,3.07802e-05,6.15605e-05,0.000112861,8.20806e-05,5.13004e-05,0.000143641,2.05202e-05,6.15605e-05,5.13004e-05,7.18206e-05,1.02601e-05,5.13004e-05,5.13004e-05,9.23407e-05,8.20806e-05,3.07802e-05,2.05202e-05,7.18206e-05,0.000102601,1.02601e-05,2.05202e-05,2.05202e-05,5.13004e-05,6.15605e-05,7.18206e-05,4.10403e-05,4.10403e-05,5.13004e-05,7.18206e-05,1.02601e-05,6.15605e-05,3.07802e-05,2.05202e-05,3.07802e-05,5.13004e-05,3.07802e-05,5.13004e-05,6.15605e-05
0,0,4.10403e-05,0.000379623,0.00211357,0.0050685,0.00838252,0.00966504,0.0105782,0.008875,0.00699739,0.0046786,0.00283178,0.00134407,0.000820806,0.000441184,0.000235982,0.000235982,0.000235982,0.000153901,0.000133381,0.000184681,0.000143641,0.000143641,0.000123121,0.000164161,0.000102601,0.000133381,7.18206e-05,0.000102601,4.10403e-05,0.000133381,2.05202e-05,6.15605e-05,5.13004e-05,9.23407e-05,6.15605e-05,5.13004e-05,3.07802e-05,0.000123121,9.23407e-05,6.15605e-05,7.18206e-05,6.15605e-05,0.000112861,6.15605e-05,9.23407e-05,1.02601e-05,7.18206e-05,0.000123121,6.15605e-05,8.20806e-05,9.23407e-05,4.10403e-05,5.13004e-05,3.07802e-05,6.15605e-05,2.05202e-05,3.07802e-05,5.13004e-05,6.15605e-05,5.13004e-05,2.05202e-05,9.23407e-05,5.13004e-05,5.13004e-05,3.07802e-05,6.15605e-05,5.13004e-05,3.07802e-05,0.000102601,5.13004e-05,7.18206e-05,5.13004e-05,2.05202e-05,6.15605e-05,0,4.10403e-05,3.07802e-05,5.13004e-05,3.07802e-05,4.10403e-05
0,0,0,0,0,1.02601e-05,8.20806e-05,0.000615605,0.00240086,0.00546864,0.00834148,0.0100549,0.00953166,0.00895708,0.00659724,0.00474015,0.00257528,0.00147745,0.000790026,0.000513004,0.000410403,0.000225722,0.000184681,0.000194942,0.000235982,0.000225722,0.000102601,0.000133381,0.000174421,0.000102601,0.000123121,0.000112861,0.000123121,0.000102601,8.20806e-05,0.000123121,7.18206e-05,0.000112861,8.20806e-05,0.000123121,0.000153901,0.000102601,9.23407e-05,0.000123121,9.23407e-05,0.000112861,8.20806e-05,6.15605e-05,0.000123121,5.13004e-05,7.18206e-05,7.18206e-05,5.13004e-05,7.18206e-05,3.07802e-05,5.13004e-05,7.18206e-05,6.15605e-05,6.15605e-05,4.10403e-05,6.15605e-05,4.10403e-05,4.10403e-05,7.18206e-05,0.000123121,7.18206e-05,4.10403e-05,7.18206e-05,6.15605e-05,6.15605e-05,6.15605e-05,6.15605e-05,6.15605e-05,3.07802e-05,4.10403e-05,1.02601e-05,8.20806e-05,8.20806e-05,0.000102601,4.10403e-05,8.20806e-05,3.07802e-05
0,0,0,0,0,0,0,0,0,1.02601e-05,0.000133381,0.000831066,0.00296516,0.00600217,0.00816705,0.00977791,0.00973686,0.00844407,0.00600215,0.00453495,0.00234956,0.00142615,0.000913147,0.000492484,0.000348843,0.000297542,0.000215462,0.000256502,0.000174421,0.000123121,0.000102601,9.23407e-05,0.000133381,0.000164161,0.000174421,0.000164161,0.000112861,8.20806e-05,8.20806e-05,0.000102601,0.000133381,0.000123121,0.000102601,0.000143641,0.000112861,9.23407e-05,0.000112861,0.000112861,0.000143641,0.000102601,4.10403e-05,0.000102601,3.07802e-05,0.000102601,5.13004e-05,5.13004e-05,0.000143641,8.20806e-05,0.000133381,9.23407e-05,6.15605e-05,0.000102601,9.23407e-05,8.20806e-05,4.10403e-05,9.23407e-05,9.23407e-05,0.000112861,6.15605e-05,7.18206e-05,6.15605e-05,9.23407e-05,4.10403e-05,6.15605e-05,7.18206e-05,8.20806e-05,4.10403e-05,4.10403e-05,4.10403e-05,0.000112861,0.000102601,4.10403e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,5.13004e-05,0.000277022,0.00126199,0.00328322,0.00619711,0.00799262,0.00908021,0.00902891,0.00746935,0.00613554,0.00398091,0.0023393,0.00133381,0.000974707,0.000533524,0.000297542,0.000235982,0.000266762,0.000235982,0.000287282,0.000153901,0.000153901,0.000164161,8.20806e-05,0.000133381,0.000153901,8.20806e-05,0.000143641,0.000164161,8.20806e-05,0.000194942,7.18206e-05,9.23407e-05,7.18206e-05,7.18206e-05,9.23407e-05,3.07802e-05,6.15605e-05,9.23407e-05,7.18206e-05,4.10403e-05,4.10403e-05,0.000102601,5.13004e-05,0.000123121,8.20806e-05,0.000112861,9.23407e-05,6.15605e-05,8.20806e-05,6.15605e-05,6.15605e-05,7.18206e-05,5.13004e-05,5.13004e-05,7.18206e-05,6.15605e-05,5.13004e-05,6.15605e-05,9.23407e-05,3.07802e-05,8.20806e-05,5.13004e-05,9.23407e-05,1.02601e-05,9.23407e-05,6.15605e-05,6.15605e-05,7.18206e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.05202e-05,5.13004e-05,0.000235982,0.00138511,0.00333452,0.00627919,0.00838251,0.00942906,0.00927515,0.00697686,0.00586878,0.00399117,0.00243164,0.00137485,0.000728465,0.000379623,0.000338583,0.000389883,0.000338583,0.000164161,0.000102601,0.000143641,0.000246242,0.000112861,0.000194942,0.000205202,0.000164161,0.000143641,0.000153901,0.000194942,0.000112861,0.000133381,0.000102601,0.000194942,0.000133381,9.23407e-05,0.000123121,7.18206e-05,5.13004e-05,7.18206e-05,0.000123121,0.000143641,0.000164161,0.000112861,7.18206e-05,8.20806e-05,7.18206e-05,8.20806e-05,0.000164161,0.000123121,7.18206e-05,7.18206e-05,6.15605e-05,9.23407e-05,4.10403e-05,7.18206e-05,2.05202e-05,7.18206e-05,8.20806e-05,6.15605e-05,5.13004e-05,7.18206e-05,6.15605e-05,8.20806e-05,4.10403e-05,7.18206e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.13004e-05,0.000543784,0.00165187,0.00388857,0.00633048,0.00805418,0.00871084,0.00875188,0.0076643,0.00528394,0.00363206,0.00242138,0.00145693,0.000831066,0.000656645,0.000482224,0.000266762,0.000256502,0.000297542,0.000184681,0.000256502,0.000215462,0.000215462,0.000153901,0.000307802,0.000143641,0.000205202,0.000143641,0.000153901,0.000174421,8.20806e-05,7.18206e-05,8.20806e-05,0.000153901,0.000184681,9.23407e-05,0.000102601,4.10403e-05,0.000102601,9.23407e-05,0.000112861,0.000123121,9.23407e-05,0.000133381,7.18206e-05,5.13004e-05,9.23407e-05,9.23407e-05,8.20806e-05,0.000102601,0.000102601,9.23407e-05,0.000133381,7.18206e-05,9.23407e-05,8.20806e-05,0.000112861,8.20806e-05,9.23407e-05,4.10403e-05,7.18206e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23407e-05,0.000697685,0.00213409,0.00422716,0.00621762,0.00829017,0.0089263,0.00800288,0.00663828,0.0049864,0.00329348,0.00225722,0.00112861,0.000656645,0.000543784,0.000461704,0.000287282,0.000205202,0.000277022,0.000246242,0.000174421,0.000123121,0.000164161,9.23407e-05,0.000246242,0.000164161,0.000102601,0.000235982,0.000133381,0.000143641,0.000102601,8.20806e-05,0.000143641,0.000102601,8.20806e-05,0.000123121,0.000123121,0.000102601,7.18206e-05,0.000112861,0.000143641,0.000112861,8.20806e-05,5.13004e-05,9.23407e-05,7.18206e-05,7.18206e-05,6.15605e-05,6.15605e-05,9.23407e-05,0.000102601,7.18206e-05,5.13004e-05,5.13004e-05,4.10403e-05,8.20806e-05,7.18206e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02601e-05,3.07802e-05,0.000184681,0.000902886,0.0022367,0.00391935,0.00654594,0.00804392,0.00820809,0.00762325,0.00621761,0.00437079,0.00328322,0.00208279,0.00142615,0.000790026,0.000584825,0.000369363,0.000389883,0.000348843,0.000256502,0.000235982,0.000184681,0.000184681,0.000205202,0.000102601,0.000194942,0.000112861,0.000205202,0.000194942,9.23407e-05,9.23407e-05,5.13004e-05,0.000215462,0.000112861,9.23407e-05,0.000153901,8.20806e-05,0.000133381,0.000143641,0.000102601,0.000102601,8.20806e-05,9.23407e-05,9.23407e-05,8.20806e-05,9.23407e-05,0.000133381,0.000112861,0.000153901,0.000133381,7.18206e-05,7.18206e-05,7.18206e-05,7.18206e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.10403e-05,0.000277022,0.00105679,0.00260606,0.00488381,0.00622788,0.00758221,0.0079721,0.00711024,0.00583799,0.00499666,0.00307802,0.00202123,0.00128251,0.000687425,0.000502744,0.000410403,0.000359103,0.000256502,0.000205202,0.000277022,0.000194942,0.000235982,0.000174421,0.000133381,0.000194941,0.000164161,0.000194942,0.000102601,0.000133381,0.000153901,0.000174421,0.000133381,0.000133381,0.000112861,8.20806e-05,0.000112861,0.000143641,0.000102601,0.000123121,0.000112861,0.000133381,0.000184681,7.18206e-05,0.000164161,6.15605e-05,0.000143641,8.20806e-05,6.15605e-05,0.000112861
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.18206e-05,0.000513004,0.00116965,0.00273944,0.00448365,0.00637152,0.00803366,0.00793106,0.00678192,0.00532498,0.00383727,0.00277022,0.00186733,0.00109783,0.000738726,0.000492484,0.000338583,0.000287282,0.000307802,0.000369363,0.000225722,0.000256502,0.000235982,0.000215462,0.000194942,0.000164161,0.000184681,0.000133381,0.000194942,0.000112861,0.000164161,0.000153901,0.000184681,0.000174421,0.000205202,0.000143641,0.000102601,0.000102601,0.000143641,0.000133381,8.20806e-05,8.20806e-05,8.20806e-05,0.000205202,0.000184681,0.000102601
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02601e-05,7.18206e-05,0.000451444,0.00130303,0.00297542,0.00491458,0.0069153,0.00736675,0.00760273,0.0069153,0.00540706,0.00382701,0.00287282,0.00196993,0.00119017,0.000820806,0.000523264,0.000533524,0.000513004,0.000471964,0.000328323,0.000246242,0.000246242,0.000246242,0.000287282,0.000174421,0.000143641,0.000225722,9.23407e-05,0.000102601,0.000205202,0.000112861,0.000153901,0.000194942,9.23407e-05,6.15605e-05,0.000184681,0.000174421,0.000143641,0.000164161,0.000184681,0.000153901,0.000112861
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02601e-05,2.05202e-05,0.000143641,0.000574564,0.00153901,0.00328322,0.00529421,0.00635099,0.00750013,0.00752065,0.00650489,0.00527368,0.00397065,0.00286256,0.00158005,0.00114913,0.000625865,0.000441183,0.000359103,0.000379623,0.000410403,0.000235982,0.000359103,0.000266762,0.000266762,0.000215462,0.000215462,0.000164161,0.000164161,0.000215462,0.000174421,0.000205202,0.000174421,0.000164161,0.000205202,0.000174421,0.000153901,9.23407e-05,0.000174421,9.23407e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02601e-05,5.13004e-05,0.000153901,0.000656645,0.00164161,0.00283178,0.00483249,0.00636125,0.00680243,0.00695634,0.00579694,0.00474015,0.00418611,0.00273944,0.00152875,0.00112861,0.000913147,0.000523264,0.000543784,0.000451444,0.000420663,0.000246242,0.000205202,0.000348843,0.000246242,0.000266762,0.000215462,0.000184681,0.000153901,0.000205202,0.000225722,0.000184681,0.000153901,0.000194942,0.000143641,0.000153901
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.07802e-05,0.000184681,0.000707945,0.00186733,0.00304724,0.00478119,0.00633047,0.00660749,0.00634073,0.00593033,0.00489405,0.0035705,0.00275996,0.00176473,0.000984968,0.000923407,0.000666905,0.000471964,0.000369363,0.000389883,0.000297542,0.000266762,0.000194942,0.000287282,0.000174421,0.000287282,0.000133381,0.000328323,0.000133381,0.000174421,0.000194942
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23407e-05,0.000348843,0.000769506,0.00173395,0.00359102,0.00535576,0.00573538,0.00695634,0.00663827,0.005602,0.00418611,0.00352946,0.0024932,0.00172369,0.00120043,0.000759246,0.000492484,0.000471964,0.000369363,0.000471964,0.000328323,0.000215462,0.000246242,0.000318062,0.000225722,0.000174421,0.000225722


==> anc/1.3_Osc_DetResponse135.txt <==
0.00128793,0.00302777,0.00566013,0.00814561,0.00984029,0.00990807,0.00857493,0.00641707,0.0047676,0.00231602,0.00110717,0.00057618,0.000463204,0.00019206,0.000225953,0.000248548,0.000101679,0.00019206,0.000225953,0.000135572,0.000101679,0.000146869,0.000124274,0.000146869,0.000124274,0.000112976,0.000101679,0.000169465,5.64882e-05,0.000146869,6.77859e-05,9.03812e-05,0.000101679,4.51906e-05,5.64882e-05,0.000101679,9.03812e-05,0.000135572,9.03812e-05,9.03812e-05,0.000112976,7.90835e-05,6.77859e-05,0.000158167,0.00019206,6.77859e-05,4.51906e-05,0.000146869,0.000146869,0.000124274,2.25953e-05,7.90835e-05,9.03812e-05,7.90835e-05,7.90835e-05,0.000124274,4.51906e-05,7.90835e-05,7.90835e-05,9.03812e-05,0.000112976,5.64882e-05,7.90835e-05,6.77859e-05,5.64882e-05,0.000124274,0.000112976,0.000101679,5.64882e-05,0.000124274,6.77859e-05,5.64882e-05,7.90835e-05,6.77859e-05,0.000101679,7.90835e-05,3.38929e-05,6.77859e-05,7.90835e-05,0.000101679,7.90835e-05,0.000112976
0,0,1.12976e-05,0.000237251,0.00172854,0.00398806,0.00621372,0.00857493,0.0097725,0.00945616,0.00855234,0.00614593,0.00385249,0.00231602,0.00107328,0.000655263,0.000316334,0.000372822,0.000135572,0.000135572,0.00019206,0.000124274,0.000112976,0.000169465,0.000124274,0.000124274,0.00019206,0.000124274,9.03812e-05,0.000135572,0.000112976,0.000101679,0.000135572,0.000146869,7.90835e-05,0.000169465,0.000135572,9.03812e-05,9.03812e-05,3.38929e-05,0.000180762,0.000101679,0.000101679,0.000135572,9.03812e-05,0.000101679,0.000112976,6.77859e-05,9.03812e-05,0.000101679,9.03812e-05,0.000146869,7.90835e-05,0.000124274,6.77859e-05,0.000101679,9.03812e-05,0.000112976,9.03812e-05,7.90835e-05,0.000101679,0.000112976,0.000124274,9.03812e-05,0.000135572,9.03812e-05,7.90835e-05,0.000135572,5.64882e-05,7.90835e-05,4.51906e-05,0.000112976,0.000146869,7.90835e-05,0.000101679,0.000101679,9.03812e-05,0.000146869,9.03812e-05,6.77859e-05,7.90835e-05,7.90835e-05
0,0,0,0,0,0,4.51906e-05,0.000553585,0.00206747,0.00392028,0.00653005,0.00886867,0.00930929,0.00892516,0.00720791,0.00538898,0.00351356,0.00179632,0.00125404,0.000666561,0.000395418,0.000282441,0.000237251,0.000361525,0.000214655,0.000146869,0.000169465,0.000158167,0.000180762,0.000124274,0.000135572,0.000124274,0.000214655,0.000203358,0.000169465,0.000169465,0.000101679,0.000214655,0.000112976,0.000112976,0.000135572,0.000112976,6.77859e-05,7.90835e-05,0.000135572,7.90835e-05,0.000146869,0.00019206,9.03812e-05,0.000101679,0.000158167,0.000124274,0.000124274,0.000124274,0.000146869,0.000158167,9.03812e-05,0.000135572,9.03812e-05,0.000112976,6.77859e-05,0.000169465,0.000101679,0.000146869,0.000124274,0.000158167,9.03812e-05,9.03812e-05,0.000124274,5.64882e-05,9.03812e-05,0.000112976,0.000146869,0.000101679,7.90835e-05,1.12976e-05,4.51906e-05,6.77859e-05,0.000101679,7.90835e-05,4.51906e-05,9.03812e-05
0,0,0,0,0,0,0,0,0,1.12976e-05,7.90835e-05,0.000497096,0.0019319,0.00415753,0.00690287,0.00814561,0.00982899,0.00865401,0.00734348,0.00506134,0.00361524,0.00221434,0.00127663,0.000530989,0.000429311,0.000282441,0.000203358,0.000282441,0.000146869,0.000158167,0.000225953,0.000169465,6.77859e-05,0.00019206,0.000158167,0.000169465,0.00019206,0.000135572,0.000101679,0.000225953,0.000169465,0.000112976,0.000101679,0.000169465,0.000225953,0.000146869,0.000135572,0.000124274,6.77859e-05,0.000101679,0.000112976,0.000124274,0.000101679,0.000101679,0.000146869,0.000225953,0.000101679,0.000124274,9.03812e-05,0.000135572,0.000135572,0.000101679,0.000101679,0.000146869,0.000135572,0.000101679,7.90835e-05,0.000180762,0.000135572,0.00019206,0.000135572,0.000146869,7.90835e-05,0.000112976,9.03812e-05,0.000135572,7.90835e-05,0.000135572,0.000124274,9.03812e-05,0.000124274,9.03812e-05
0,0,0,0,0,0,0,0,0,0,0,0,1.12976e-05,0,7.90835e-05,0.000949002,0.0024064,0.00466593,0.00648486,0.00828119,0.00920761,0.00781798,0.0067221,0.00473371,0.00314074,0.00183022,0.00112976,0.000745645,0.000282441,0.000338929,0.000271143,0.000372822,0.000225953,0.000282441,0.000248548,0.000225953,0.000259846,0.000248548,0.000259846,0.000112976,0.000135572,0.000214655,0.00019206,0.000180762,0.000135572,0.000135572,0.00019206,0.000225953,0.000158167,0.000101679,0.000101679,0.000101679,0.00019206,0.000101679,0.000112976,0.000214655,6.77859e-05,0.000112976,0.000146869,0.000112976,6.77859e-05,0.000135572,0.000214655,0.000101679,9.03812e-05,0.000101679,0.000158167,9.03812e-05,5.64882e-05,0.000169465,0.000112976,7.90835e-05,6.77859e-05,0.000180762,0.000112976,9.03812e-05,0.000124274,0.000124274,0.000158167,9.03812e-05,9.03812e-05,5.64882e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.12976e-05,0.000237251,0.00118625,0.00302777,0.00508394,0.00709493,0.00803263,0.00895906,0.00787447,0.00650745,0.00488058,0.00303906,0.00151388,0.000869918,0.000655263,0.000282441,0.000316334,0.000259846,0.000237251,0.000248548,0.000180762,0.000237251,0.000327632,0.000158167,0.000135572,0.000101679,0.000124274,0.00019206,0.000135572,0.000146869,0.00019206,0.000124274,0.000169465,0.000101679,0.000112976,0.000135572,0.000169465,0.000146869,0.000135572,0.000135572,7.90835e-05,0.000112976,0.000169465,7.90835e-05,5.64882e-05,0.000101679,9.03812e-05,6.77859e-05,0.000112976,0.000180762,0.000169465,9.03812e-05,0.000124274,0.000146869,0.000158167,9.03812e-05,5.64882e-05,0.000124274,0.000112976,0.000158167,0.000101679,4.51906e-05,0.000135572,0.000146869,0.000124274
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.12976e-05,6.77859e-05,0.000203358,0.00107328,0.00308425,0.00514043,0.00715142,0.00789706,0.00854104,0.00806653,0.00603294,0.00404455,0.00257586,0.00163816,0.000926407,0.000564882,0.00042931,0.000293739,0.000271143,0.000259846,0.000169465,0.000271143,0.000158167,0.000158167,0.000214655,0.000124274,0.000214655,0.000214655,9.03812e-05,0.000112976,0.000203358,0.000158167,0.000169465,0.000146869,0.00019206,0.000135572,6.77859e-05,0.000203358,0.00019206,0.000180762,0.000169465,0.000101679,0.000158167,0.000146869,0.000225953,0.000124274,0.000135572,0.000169465,0.000124274,0.000135572,0.000180762,4.51906e-05,0.000124274,9.03812e-05,0.000180762,7.90835e-05,0.000158167,0.000135572,0.000124274,7.90835e-05,0.000124274,0.000158167
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.12976e-05,4.51906e-05,0.000508394,0.00125404,0.00319723,0.00514043,0.00728699,0.00825859,0.00803263,0.00734348,0.00603294,0.003796,0.00264365,0.00163816,0.000915109,0.000451906,0.000361525,0.000497096,0.000293739,0.000316334,0.000214655,0.000135572,0.000169465,0.000293739,0.00019206,0.000180762,0.000180762,0.000146869,0.000203358,0.000112976,0.000203358,0.000101679,0.000203358,0.00019206,0.000124274,0.000101679,0.000146869,0.00019206,5.64882e-05,0.000158167,0.000146869,0.000112976,0.000112976,0.000112976,0.000135572,0.000180762,0.000112976,0.000112976,0.000158167,0.000146869,5.64882e-05,9.03812e-05,0.000101679,0.000158167,9.03812e-05,0.000112976,0.000146869,0.000158167
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.25953e-05,0.000124274,0.000542287,0.00158167,0.00309555,0.00537767,0.00675599,0.0082134,0.00786317,0.00665432,0.00552454,0.00401066,0.00251937,0.00153648,0.000915109,0.000519692,0.000474501,0.000248548,0.000271143,0.000327632,0.000259846,0.000203358,0.000146869,0.000248548,0.000225953,0.000180762,0.000203358,0.000248548,0.000124274,0.000158167,0.000101679,0.000158167,0.00019206,0.000180762,7.90835e-05,0.000158167,0.000169465,0.000135572,0.000135572,0.000135572,0.000101679,0.000169465,0.000225953,0.000146869,0.000214655,0.000146869,0.000180762,6.77859e-05,0.000124274,0.000124274,0.000135572,0.000101679,0.000203358,0.000169465
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.25953e-05,0.000169465,0.000677859,0.00178503,0.00340059,0.00533249,0.00699324,0.00776149,0.00749034,0.00688026,0.0052647,0.00351356,0.00251937,0.00152518,0.000836026,0.000564882,0.000451906,0.000305036,0.00042931,0.00038412,0.000316334,0.000293739,0.000259846,0.000271143,0.000169465,0.000158167,0.000135572,0.000146869,0.000282441,0.000225953,0.000180762,0.000248548,9.03812e-05,0.000214655,0.000237251,0.000203358,7.90835e-05,0.000101679,0.000135572,0.000101679,0.000180762,0.000135572,0.000124274,0.00019206,0.000203358,0.000169465,0.000146869,0.000135572,9.03812e-05,0.000169465
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.25953e-05,5.64882e-05,0.000259846,0.000949002,0.00218044,0.00364914,0.00521951,0.00683508,0.00778408,0.00684637,0.00636057,0.00442867,0.00302777,0.00228212,0.00120885,0.00107328,0.000790835,0.000406715,0.000395418,0.000350227,0.000259846,0.000225953,0.000316334,0.000203358,0.000259846,0.000248548,0.000169465,0.000169465,0.000259846,0.000158167,0.000203358,0.000158167,0.000237251,0.000158167,0.000146869,0.000203358,0.000237251,0.000135572,0.000203358,0.000135572,0.000124274,0.000158167,0.00019206,0.000124274,0.000135572,0.000135572,0.000135572
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.03812e-05,0.000248548,0.00107328,0.00184151,0.00393158,0.00564882,0.00711751,0.00756942,0.00677858,0.0062024,0.00480149,0.00360394,0.00224823,0.00124274,0.00110717,0.000677859,0.000474501,0.000327632,0.000338929,0.000259846,0.000248548,0.000350227,0.000305036,0.000282441,0.000305036,0.000203358,0.000214655,0.000237251,0.000271143,0.000169465,0.000237251,0.000112976,0.000146869,0.000146869,0.000124274,0.000124274,0.00019206,0.000203358,0.000180762,0.000169465,0.000124274,0.000135572
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.77859e-05,0.000169465,0.000429311,0.00102809,0.00244029,0.00424791,0.00546805,0.00627018,0.00689155,0.0071853,0.00549065,0.00440608,0.00325372,0.00206747,0.00112976,0.000982895,0.000440608,0.000451906,0.000361525,0.00038412,0.000259846,0.000237251,0.000327632,0.000395418,0.000316334,0.000225953,0.000214655,0.000146869,0.000237251,0.000146869,0.000180762,0.000146869,0.000169465,0.000225953,0.000203358,0.00019206,0.000146869,0.000237251,0.000180762
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.12976e-05,3.38929e-05,9.03812e-05,0.000542287,0.00133312,0.0024064,0.0038186,0.0052647,0.00643965,0.00673339,0.0062363,0.00555843,0.00385249,0.00321983,0.0019206,0.00116366,0.000892514,0.00076824,0.000587478,0.000395418,0.000350227,0.000282441,0.000259846,0.000214655,0.000225953,0.000203358,0.00019206,0.000225953,0.000169465,0.000203358,0.000293739,0.000316334,0.000237251,0.000214655,0.00019206,0.000203358
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.12976e-05,3.38929e-05,0.00019206,0.000519692,0.00115236,0.00265494,0.00424791,0.00546805,0.00640576,0.00633797,0.00581828,0.00550195,0.00421402,0.00295998,0.00222563,0.00132182,0.00100549,0.000553585,0.000610073,0.000406715,0.000350227,0.000361525,0.000248548,0.000259846,0.000225953,0.000248548,0.000271143,0.000135572,0.000237251,0.000214655,0.000203358,0.000214655
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.12976e-05,6.77859e-05,0.000293739,0.000610073,0.00146869,0.00264365,0.00449646,0.00515172,0.00625889,0.00608942,0.00510653,0.00494836,0.00361524,0.0028583,0.00215785,0.00105068,0.000836026,0.000711752,0.000542287,0.00042931,0.000406715,0.000361525,0.000463203,0.000327632,0.000418013,0.000237251,0.000203358,0.000271143


==> anc/1.3_Osc_DetResponse137.txt <==
0.00137588,0.0040147,0.00658166,0.00909728,0.0103705,0.00967229,0.00732094,0.00524683,0.00341916,0.00157097,0.000790618,0.000379908,0.000123213,0.000195088,0.000154017,0.000205355,0.000143749,9.241e-05,0.000154017,0.000123213,9.241e-05,0.000102678,0.000133481,0.000102678,6.16066e-05,7.18744e-05,0.000143749,9.241e-05,9.241e-05,5.13389e-05,9.241e-05,8.21422e-05,4.10711e-05,0.000112945,0.000112945,7.18744e-05,7.18744e-05,4.10711e-05,7.18744e-05,6.16066e-05,9.241e-05,9.241e-05,2.05355e-05,4.10711e-05,4.10711e-05,7.18744e-05,8.21422e-05,2.05355e-05,4.10711e-05,9.241e-05,4.10711e-05,5.13389e-05,2.05355e-05,4.10711e-05,4.10711e-05,2.05355e-05,2.05355e-05,5.13389e-05,5.13389e-05,9.241e-05,5.13389e-05,3.08033e-05,5.13389e-05,5.13389e-05,3.08033e-05,4.10711e-05,0,5.13389e-05,1.02678e-05,6.16066e-05,4.10711e-05,3.08033e-05,3.08033e-05,4.10711e-05,6.16066e-05,5.13389e-05,4.10711e-05,6.16066e-05,2.05355e-05,4.10711e-05,6.16066e-05,3.08033e-05
0,0,3.08033e-05,0.000308033,0.00232051,0.00489774,0.0080397,0.00966202,0.00955934,0.00905621,0.00729014,0.00527764,0.00313167,0.00181739,0.000913831,0.000451782,0.000236159,0.00027723,0.000266962,0.000215623,0.000174552,0.00018482,0.000133481,0.000123213,0.000133481,0.000164284,0.000133481,9.241e-05,0.000154017,0.000133481,7.18744e-05,8.21422e-05,5.13389e-05,6.16066e-05,0.000102678,6.16066e-05,6.16066e-05,0.000102678,8.21422e-05,9.241e-05,8.21422e-05,0.000133481,5.13389e-05,0.000102678,4.10711e-05,5.13389e-05,0.000102678,6.16066e-05,5.13389e-05,6.16066e-05,9.241e-05,6.16066e-05,1.02678e-05,7.18744e-05,3.08033e-05,4.10711e-05,3.08033e-05,9.241e-05,3.08033e-05,4.10711e-05,6.16066e-05,2.05355e-05,0.000102678,5.13389e-05,5.13389e-05,4.10711e-05,5.13389e-05,5.13389e-05,7.18744e-05,6.16066e-05,7.18744e-05,2.05355e-05,4.10711e-05,6.16066e-05,3.08033e-05,9.241e-05,3.08033e-05,4.10711e-05,4.10711e-05,2.05355e-05,6.16066e-05,3.08033e-05
0,0,0,0,0,0,8.21422e-05,0.000667405,0.00282363,0.00541114,0.00819372,0.00949773,0.00911782,0.00829638,0.00689996,0.00481559,0.00318301,0.00161204,0.000821421,0.000492853,0.000297765,0.000205355,0.000266962,0.000123213,0.00018482,0.000133481,0.000174552,0.000164284,0.000133481,0.000205355,0.000154017,9.241e-05,0.000112945,0.000112945,8.21422e-05,0.000112945,0.000133481,0.000102678,3.08033e-05,6.16066e-05,4.10711e-05,0.000112945,0.000154017,8.21422e-05,8.21422e-05,0.000112945,6.16066e-05,6.16066e-05,5.13389e-05,6.16066e-05,5.13389e-05,9.241e-05,6.16066e-05,6.16066e-05,6.16066e-05,3.08033e-05,3.08033e-05,5.13389e-05,6.16066e-05,5.13389e-05,4.10711e-05,6.16066e-05,5.13389e-05,5.13389e-05,8.21422e-05,6.16066e-05,6.16066e-05,4.10711e-05,3.08033e-05,8.21422e-05,1.02678e-05,9.241e-05,4.10711e-05,7.18744e-05,8.21422e-05,4.10711e-05,7.18744e-05,7.18744e-05,8.21422e-05,3.08033e-05,6.16066e-05,1.02678e-05
0,0,0,0,0,0,0,0,0,0,0.000102678,0.00100624,0.00304952,0.00586292,0.00836827,0.0094772,0.00971336,0.00857362,0.00631469,0.00428166,0.00265935,0.00151963,0.00078035,0.000400443,0.000318301,0.000379907,0.000266962,0.000236159,0.000266962,0.000123213,0.000164284,0.000174552,0.000174552,0.000143749,0.000123213,0.000154017,0.000102678,9.241e-05,0.000123213,7.18744e-05,6.16066e-05,0.000123213,0.000133481,6.16066e-05,7.18744e-05,4.10711e-05,9.241e-05,6.16066e-05,5.13389e-05,0.000123213,0.000123213,6.16066e-05,8.21422e-05,5.13389e-05,0.000143749,8.21422e-05,5.13389e-05,0.000112945,6.16066e-05,5.13389e-05,0.000112945,9.241e-05,6.16066e-05,7.18744e-05,6.16066e-05,5.13389e-05,9.241e-05,3.08033e-05,8.21422e-05,7.18744e-05,5.13389e-05,4.10711e-05,3.08033e-05,6.16066e-05,5.13389e-05,4.10711e-05,5.13389e-05,5.13389e-05,8.21422e-05,7.18744e-05,6.16066e-05,5.13389e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,3.08033e-05,0.000154017,0.00103704,0.00328568,0.0057397,0.00815264,0.00901514,0.00935398,0.00802942,0.00600665,0.0046205,0.00238212,0.0012732,0.000821421,0.00064687,0.000297765,0.000205355,0.000225891,0.000133481,0.000174552,0.00018482,0.000256694,0.000112945,8.21422e-05,0.000112945,0.000174552,0.000143749,0.000143749,0.000133481,9.241e-05,8.21422e-05,0.000102678,0.000102678,8.21422e-05,0.000143749,9.241e-05,9.241e-05,8.21422e-05,0.000143749,9.241e-05,6.16066e-05,9.241e-05,7.18744e-05,0.000133481,8.21422e-05,6.16066e-05,9.241e-05,0.000133481,7.18744e-05,5.13389e-05,0.000102678,7.18744e-05,0.000123213,6.16066e-05,0.000102678,5.13389e-05,0.000112945,8.21422e-05,7.18744e-05,0.000102678,8.21422e-05,0.000102678,7.18744e-05,8.21422e-05,5.13389e-05,5.13389e-05,7.18744e-05,6.16066e-05,6.16066e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.08033e-05,0.000236159,0.0012732,0.00371693,0.00591425,0.00838879,0.00895353,0.00888166,0.00746469,0.00531871,0.00397362,0.00226918,0.00148883,0.000729012,0.000544192,0.00036964,0.000359372,0.000349104,0.000246427,0.000225891,0.000174552,0.000154017,0.000174552,0.000123213,0.000174552,0.000102678,0.000143749,0.000123213,0.000112945,0.000154017,0.00018482,6.16066e-05,0.000143749,7.18744e-05,0.000133481,0.000102678,8.21422e-05,0.000112945,0.000112945,0.000143749,9.241e-05,8.21422e-05,8.21422e-05,0.000102678,0.000112945,8.21422e-05,8.21422e-05,0.000112945,3.08033e-05,0.000102678,9.241e-05,7.18744e-05,0.000143749,0.000143749,7.18744e-05,5.13389e-05,9.241e-05,5.13389e-05,0.000102678,7.18744e-05,0.000143749,4.10711e-05,4.10711e-05,0.000102678,0.000143749
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.05355e-05,9.241e-05,0.00055446,0.0015607,0.00406604,0.00615041,0.00795754,0.00879951,0.00902541,0.00721825,0.0058321,0.00394282,0.00189954,0.00138615,0.000626334,0.000605799,0.000349104,0.000318301,0.000236159,0.000225891,0.000174552,0.000246427,0.000266962,0.000195088,0.000205355,0.000225891,0.000102678,0.000102678,0.000102678,0.000112945,0.000174552,0.000123213,0.00018482,0.000133481,9.241e-05,9.241e-05,5.13389e-05,0.000154017,0.000123213,0.000112945,7.18744e-05,4.10711e-05,0.000102678,0.000102678,6.16066e-05,0.000102678,0.000123213,7.18744e-05,9.241e-05,7.18744e-05,0.000102678,4.10711e-05,7.18744e-05,5.13389e-05,8.21422e-05,7.18744e-05,0.00018482,7.18744e-05,6.16066e-05,5.13389e-05,0.000112945,7.18744e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02678e-05,0.000123213,0.000708476,0.00206382,0.00379907,0.00643791,0.0075879,0.00856335,0.00814236,0.00644817,0.00505174,0.00302899,0.00192007,0.00130401,0.000924099,0.000616066,0.000410711,0.000338836,0.00027723,0.000236159,0.000246427,0.00018482,0.000236159,0.00018482,0.000236159,0.000123213,0.00018482,0.000123213,0.000123213,0.000133481,0.000154017,0.000174552,0.000123213,0.000133481,0.000123213,0.000123213,0.000154017,0.00018482,0.000174552,7.18744e-05,7.18744e-05,0.000123213,7.18744e-05,5.13389e-05,7.18744e-05,9.241e-05,8.21422e-05,8.21422e-05,0.000102678,0.000133481,6.16066e-05,6.16066e-05,7.18744e-05,8.21422e-05,0.000123213,9.241e-05,7.18744e-05,6.16066e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02678e-05,0.000246427,0.00096517,0.0021973,0.00447675,0.00650978,0.00781379,0.00825531,0.00762897,0.00647897,0.00458969,0.00313167,0.00220757,0.0012732,0.00078035,0.000585263,0.000349104,0.000482585,0.00027723,0.000308033,0.000225891,0.00027723,0.00018482,0.000154017,0.000112945,0.000143749,0.000266962,0.000133481,0.000215623,0.000143749,0.000133481,0.000133481,0.000102678,9.241e-05,8.21422e-05,0.000133481,0.000102678,0.000164284,7.18744e-05,0.000102678,0.000102678,9.241e-05,9.241e-05,6.16066e-05,0.000143749,6.16066e-05,0.000123213,8.21422e-05,6.16066e-05,0.000102678,9.241e-05,7.18744e-05,0.000133481,0.000112945
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.08033e-05,0.000205355,0.00118079,0.00244373,0.00467184,0.00642763,0.00725932,0.0081937,0.00743388,0.0058629,0.00467183,0.00338836,0.00197141,0.00119106,0.00078035,0.000533924,0.00046205,0.000297765,0.00027723,0.000379908,0.000215623,0.000195088,0.000246427,0.00027723,0.000195088,0.00018482,0.000195088,0.000164284,0.000195088,0.000123213,0.000102678,0.000174552,8.21422e-05,0.000102678,0.00018482,0.000123213,0.000102678,0.000133481,9.241e-05,0.000123213,9.241e-05,0.000133481,8.21422e-05,0.000174552,4.10711e-05,0.000112945,0.000143749,9.241e-05,0.000112945,7.18744e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.16066e-05,0.000359372,0.00129374,0.00276203,0.00455889,0.00628389,0.00775218,0.00823478,0.00698209,0.00602718,0.00438433,0.00284417,0.00188927,0.00113972,0.000893296,0.000585263,0.000420979,0.000451782,0.000256694,0.000256694,0.000246427,0.000236159,0.000287498,0.000225891,0.000205355,0.000143749,0.00018482,0.000123213,0.00018482,0.000205355,0.000143749,0.000164284,8.21422e-05,0.000133481,0.000133481,0.000205355,0.000143749,0.000123213,9.241e-05,0.000102678,0.000112945,7.18744e-05,9.241e-05,0.000112945,0.000123213,0.000102678
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02678e-05,0.000112945,0.000420979,0.00145802,0.00269015,0.0046821,0.00650978,0.00750575,0.00775218,0.00712584,0.00522629,0.00419951,0.0027723,0.00200221,0.0012732,0.000852225,0.000605799,0.000574995,0.000338836,0.000318301,0.000256694,0.000154017,0.000112945,0.000256694,0.000154017,0.000205355,0.000236159,0.000174552,0.000174552,0.000205355,0.000154017,0.000112945,4.10711e-05,0.000123213,0.000133481,0.00018482,0.000102678,0.000102678,0.000154017,0.000133481,6.16066e-05,0.000133481,0.000133481
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.08033e-05,0.000164284,0.000821421,0.00186873,0.00300845,0.00497987,0.00627361,0.00718744,0.00661244,0.0064995,0.00558567,0.00368613,0.00290578,0.00178659,0.00123213,0.000852225,0.000626334,0.000400443,0.000410711,0.000441514,0.000420979,0.000266962,0.000266962,0.000328569,0.000256694,0.000225891,0.000236159,0.000123213,0.000154017,0.000102678,0.000215623,0.000112945,0.000164284,0.000133481,0.000102678,0.000133481,0.000133481,0.000164284,0.00018482
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.08033e-05,0.000195088,0.000595531,0.00144775,0.00330622,0.00475398,0.00603745,0.00664324,0.00712584,0.00583209,0.00477451,0.00368613,0.00236159,0.00174552,0.00111919,0.000677673,0.000626334,0.000420979,0.000359372,0.000379907,0.000379907,0.000328569,0.000164284,0.000215623,0.000318301,0.000256694,0.000164284,0.000225891,0.000164284,0.000154017,0.000225891,7.18744e-05,0.000112945,0.000215623,0.000195088
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.05355e-05,7.18744e-05,0.00018482,0.000790618,0.00175579,0.0030906,0.00482585,0.0061504,0.00687941,0.0070745,0.00629414,0.00493879,0.00376827,0.00236159,0.00185847,0.00100624,0.000852225,0.000595531,0.000451782,0.000390175,0.000420979,0.000308033,0.000287498,0.000225891,0.000246427,0.000328569,0.000174552,0.00018482,0.000174552,0.000205355,0.00018482,0.00018482
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.05355e-05,7.18744e-05,0.000308033,0.000862492,0.00203302,0.00337809,0.00481558,0.0061812,0.00631467,0.00663298,0.00604771,0.00464103,0.00319327,0.00246426,0.00158124,0.00126294,0.000841957,0.000626334,0.00055446,0.000349104,0.00027723,0.000328569,0.000205355,0.000359372,0.000297765,0.000195088,0.000256694,0.00027723


==> anc/1.3_Osc_DetResponse138.txt <==
0.00174843,0.00379689,0.00675579,0.00860769,0.0104182,0.00896979,0.00750068,0.00520392,0.00362101,0.00170705,0.000744893,0.000579362,0.000186223,0.000165532,0.000248298,0.00014484,0.000134495,0.000227606,0.000165532,0.000124149,0.000124149,7.24202e-05,0.00014484,0.000103457,9.31117e-05,0.000113803,0.000134495,9.31117e-05,6.20745e-05,8.2766e-05,7.24202e-05,5.17287e-05,9.31117e-05,9.31117e-05,5.17287e-05,4.1383e-05,4.1383e-05,2.06915e-05,5.17287e-05,5.17287e-05,4.1383e-05,8.2766e-05,7.24202e-05,5.17287e-05,7.24202e-05,0.000103457,9.31117e-05,4.1383e-05,6.20745e-05,7.24202e-05,4.1383e-05,8.2766e-05,3.10372e-05,6.20745e-05,0.000103457,5.17287e-05,3.10372e-05,9.31117e-05,5.17287e-05,7.24202e-05,3.10372e-05,7.24202e-05,8.2766e-05,8.2766e-05,5.17287e-05,3.10372e-05,4.1383e-05,0.000103457,4.1383e-05,9.31117e-05,3.10372e-05,4.1383e-05,4.1383e-05,7.24202e-05,4.1383e-05,3.10372e-05,3.10372e-05,7.24202e-05,2.06915e-05,8.2766e-05,3.10372e-05,2.06915e-05
0,0,4.1383e-05,0.000455213,0.00210018,0.00511082,0.00809041,0.0100251,0.0111735,0.00891806,0.00681786,0.00500734,0.00326925,0.00186223,0.00100354,0.000393138,0.000362101,0.000248298,0.000186223,0.000113803,0.000134495,0.000124149,0.000155186,0.000113803,9.31117e-05,7.24202e-05,8.2766e-05,0.000134495,0.000103457,0.00014484,0.00014484,0.000165532,4.1383e-05,8.2766e-05,9.31117e-05,2.06915e-05,8.2766e-05,9.31117e-05,0.000103457,9.31117e-05,0.000124149,0.000103457,0.000103457,0.000103457,0.00014484,5.17287e-05,6.20745e-05,5.17287e-05,4.1383e-05,0.000134495,3.10372e-05,4.1383e-05,6.20745e-05,7.24202e-05,0.000103457,0.000113803,7.24202e-05,9.31117e-05,6.20745e-05,5.17287e-05,5.17287e-05,5.17287e-05,8.2766e-05,2.06915e-05,2.06915e-05,7.24202e-05,5.17287e-05,3.10372e-05,4.1383e-05,0.000124149,7.24202e-05,5.17287e-05,6.20745e-05,4.1383e-05,3.10372e-05,7.24202e-05,8.2766e-05,4.1383e-05,4.1383e-05,9.31117e-05,6.20745e-05,3.10372e-05
0,0,0,0,0,0,7.24202e-05,0.000651782,0.00254505,0.00558672,0.00811109,0.00978712,0.0100768,0.00859734,0.00668336,0.00510046,0.00268989,0.00172774,0.000962154,0.000475904,0.000320718,0.000113803,0.000217261,0.000206915,0.000196569,0.000186223,0.00014484,0.000155186,0.000289681,0.000124149,0.00014484,0.000103457,0.000165532,8.2766e-05,0.000103457,5.17287e-05,8.2766e-05,4.1383e-05,7.24202e-05,0.000113803,0.00014484,8.2766e-05,0.000113803,9.31117e-05,6.20745e-05,0.000113803,6.20745e-05,0.000103457,0.000165532,7.24202e-05,7.24202e-05,7.24202e-05,0.000134495,0.00014484,0.000124149,7.24202e-05,6.20745e-05,0.000124149,7.24202e-05,6.20745e-05,9.31117e-05,6.20745e-05,7.24202e-05,3.10372e-05,6.20745e-05,8.2766e-05,6.20745e-05,3.10372e-05,0.000113803,9.31117e-05,2.06915e-05,0.000113803,0.000124149,6.20745e-05,6.20745e-05,6.20745e-05,6.20745e-05,6.20745e-05,6.20745e-05,5.17287e-05,4.1383e-05,0.000113803
0,0,0,0,0,0,0,0,0,1.03457e-05,0.00014484,0.000941462,0.00279335,0.00569018,0.00785244,0.00982851,0.00899049,0.00866976,0.00616607,0.0047487,0.00276231,0.00155186,0.000858696,0.00041383,0.000289681,0.000248298,0.000258644,0.000268989,0.000227606,0.000103457,0.000124149,0.000186223,0.000279335,0.000103457,0.000165532,0.000155186,8.2766e-05,0.000124149,0.000165532,0.000103457,5.17287e-05,0.000155186,0.000165532,7.24202e-05,6.20745e-05,5.17287e-05,0.000103457,0.000103457,0.000103457,3.10372e-05,0.000165532,6.20745e-05,9.31117e-05,7.24202e-05,8.2766e-05,4.1383e-05,6.20745e-05,0.000113803,7.24202e-05,5.17287e-05,5.17287e-05,0.000134495,9.31117e-05,4.1383e-05,0.000103457,0.000124149,0.000113803,0.000103457,8.2766e-05,6.20745e-05,5.17287e-05,8.2766e-05,7.24202e-05,0.000124149,5.17287e-05,0.000124149,6.20745e-05,3.10372e-05,1.03457e-05,0.000134495,8.2766e-05,7.24202e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,3.10372e-05,0.000279335,0.00107596,0.00315545,0.00592813,0.00779036,0.00892841,0.00869045,0.00769725,0.00631091,0.00421071,0.00247263,0.0012208,0.000920771,0.000548324,0.000444867,0.00034141,0.000165532,0.000186223,0.000186223,0.000196569,0.000165532,0.000165532,9.31117e-05,0.000113803,9.31117e-05,0.00014484,0.000103457,0.00014484,0.000124149,9.31117e-05,0.000134495,5.17287e-05,9.31117e-05,0.000124149,8.2766e-05,4.1383e-05,0.000103457,7.24202e-05,4.1383e-05,9.31117e-05,6.20745e-05,0.000103457,9.31117e-05,7.24202e-05,0.000134495,0.000103457,0.000113803,9.31117e-05,0.000113803,9.31117e-05,6.20745e-05,5.17287e-05,7.24202e-05,9.31117e-05,6.20745e-05,7.24202e-05,4.1383e-05,7.24202e-05,5.17287e-05,7.24202e-05,0.000124149,6.20745e-05,8.2766e-05,5.17287e-05,8.2766e-05,0.000134495,8.2766e-05,9.31117e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.03457e-05,0.000444867,0.0013346,0.00385896,0.00639369,0.00869045,0.00877322,0.00899049,0.00754206,0.00548325,0.00395207,0.00236917,0.00138633,0.000910425,0.000444867,0.000300027,0.000372447,0.000227606,0.000279335,0.000206915,0.000134495,0.000165532,0.000175878,0.000196569,0.000134495,0.000134495,9.31117e-05,0.000124149,9.31117e-05,0.00014484,0.000124149,0.00014484,0.000103457,0.000175878,0.000134495,0.000134495,8.2766e-05,5.17287e-05,0.000103457,0.000113803,0.000134495,9.31117e-05,0.000103457,0.000113803,6.20745e-05,9.31117e-05,0.000124149,7.24202e-05,8.2766e-05,9.31117e-05,5.17287e-05,6.20745e-05,8.2766e-05,0.000103457,8.2766e-05,5.17287e-05,0.000124149,0.000113803,9.31117e-05,6.20745e-05,7.24202e-05,7.24202e-05,7.24202e-05,6.20745e-05,0.000103457
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000103457,0.000382793,0.00176912,0.00353824,0.00584536,0.00819385,0.0090836,0.0084525,0.00720065,0.00556601,0.00402449,0.00225537,0.00132425,0.000889734,0.00055867,0.000455213,0.000320718,0.000217261,0.000217261,0.000196569,0.000186223,0.000217261,0.000155186,0.000186223,0.000196569,0.000155186,0.000175878,7.24202e-05,0.000113803,0.000186223,7.24202e-05,0.000124149,7.24202e-05,0.000124149,0.000186223,0.000134495,0.000113803,0.000155186,0.000134495,0.00014484,4.1383e-05,8.2766e-05,0.000124149,0.000113803,0.000103457,0.000103457,6.20745e-05,8.2766e-05,6.20745e-05,7.24202e-05,9.31117e-05,0.000103457,0.000103457,0.000103457,0.000103457,6.20745e-05,5.17287e-05,9.31117e-05,8.2766e-05,8.2766e-05,5.17287e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.06915e-05,0.000186223,0.000641436,0.00189327,0.00387965,0.00614538,0.00716961,0.00801797,0.0078214,0.00677647,0.00525564,0.00330029,0.00213122,0.0015829,0.000765585,0.000548324,0.000465558,0.000362101,0.000300027,0.000279335,0.000320718,0.000289681,0.000124149,0.000237952,0.000113803,0.000217261,0.000227606,0.000124149,0.000155186,0.000103457,0.000165532,0.00014484,8.2766e-05,0.000134495,9.31117e-05,0.000124149,0.000217261,0.000134495,0.000155186,0.000103457,5.17287e-05,5.17287e-05,7.24202e-05,5.17287e-05,5.17287e-05,0.000103457,7.24202e-05,0.000113803,8.2766e-05,8.2766e-05,9.31117e-05,5.17287e-05,0.000103457,5.17287e-05,8.2766e-05,4.1383e-05,5.17287e-05,0.000124149
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.03457e-05,0.000248298,0.000817313,0.00221399,0.00395207,0.00627988,0.00791451,0.00830766,0.0074386,0.00654886,0.00498665,0.00357962,0.00206915,0.00130356,0.000827659,0.000569016,0.00041383,0.000372447,0.000331064,0.000362101,0.000155186,0.000165532,0.000268989,0.000217261,0.000113803,0.000155186,0.000217261,0.000206915,0.000196569,0.000134495,0.000175878,0.00014484,0.000175878,0.000155186,7.24202e-05,0.000113803,0.000134495,8.2766e-05,0.00014484,0.000134495,6.20745e-05,7.24202e-05,0.000155186,0.000113803,0.000134495,7.24202e-05,0.000103457,0.000113803,0.000113803,7.24202e-05,0.000103457,0.000134495,6.20745e-05,7.24202e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.2766e-05,0.000382793,0.00106561,0.00263816,0.00449005,0.00617642,0.0075731,0.00765586,0.00736618,0.00617642,0.00433486,0.00289681,0.00198638,0.00124149,0.000920771,0.000537979,0.000517287,0.000258644,0.000393138,0.000434521,0.000248298,0.000196569,0.000217261,0.000258644,0.000186223,0.000186223,0.000289681,0.000175878,0.000155186,9.31117e-05,0.000113803,0.000155186,0.000134495,7.24202e-05,0.000134495,0.000155186,8.2766e-05,8.2766e-05,6.20745e-05,0.000113803,0.000134495,0.000124149,7.24202e-05,0.000113803,7.24202e-05,4.1383e-05,9.31117e-05,0.000196569,0.000124149,0.000103457
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.10372e-05,8.2766e-05,0.000362101,0.00131391,0.00288646,0.00470731,0.00595915,0.00749033,0.00766621,0.00703511,0.00580396,0.00420037,0.00258643,0.00190362,0.00110699,0.000838005,0.000465558,0.000548324,0.000289681,0.00041383,0.000393138,0.000382792,0.000289681,0.000248298,0.000175878,0.00014484,0.000268989,0.000155186,0.000175878,0.000175878,0.000165532,0.00014484,0.000186223,0.000165532,0.00014484,0.000103457,0.000155186,9.31117e-05,8.2766e-05,9.31117e-05,6.20745e-05,0.000134495,9.31117e-05,0.000124149,9.31117e-05,0.00014484,0.000103457
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.10372e-05,7.24202e-05,0.000496596,0.00132425,0.00313476,0.00489354,0.00621779,0.00739721,0.0071903,0.00649713,0.0052039,0.0042314,0.00308303,0.00177947,0.00112769,0.00102423,0.000569016,0.000289681,0.000382793,0.000320718,0.000248298,0.000237952,0.000217261,0.000217261,0.000237952,0.000258644,0.00014484,0.000175878,0.000103457,0.000186223,0.000165532,0.000248298,0.000124149,0.000134495,0.000175878,0.000165532,0.000155186,0.000175878,7.24202e-05,0.000103457,7.24202e-05,9.31117e-05,8.2766e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.10372e-05,0.000186223,0.000651782,0.00138633,0.00265885,0.00481077,0.00609364,0.00706615,0.00708684,0.00622813,0.00526598,0.00410726,0.0026692,0.0018312,0.00118976,0.000786276,0.000579362,0.000455213,0.00041383,0.000300027,0.000382792,0.000237952,0.000237952,0.000310372,0.000206915,0.000175878,0.000206915,0.000196569,0.000155186,0.000186223,0.000206915,0.000165532,0.000124149,0.000248298,0.000113803,0.000134495,5.17287e-05,0.000279335,0.000134495
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.20745e-05,0.000237952,0.000569016,0.0015829,0.00319683,0.00479008,0.00614537,0.00704545,0.00702476,0.00602122,0.00504872,0.00382792,0.0026692,0.00204846,0.00105527,0.000734548,0.000651782,0.00041383,0.00048625,0.000320718,0.000434521,0.000300027,0.000331064,0.000237952,0.000258644,0.000258644,0.000217261,0.000196569,0.000165532,0.000227606,0.00014484,0.000310372,0.00014484,0.000175878,0.000155186
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.03457e-05,5.17287e-05,0.000258644,0.000693165,0.00166566,0.00321752,0.00486249,0.00613503,0.00652816,0.00662127,0.00603157,0.00495561,0.00377619,0.00262782,0.00171739,0.00117941,0.000827659,0.000775931,0.000362101,0.000424175,0.000279335,0.000320718,0.000248298,0.000248298,0.000279335,0.000175878,0.000258644,0.000196569,0.00014484,0.000155186,0.000103457,0.000320718
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.06915e-05,0.000113803,0.000289681,0.000951808,0.001945,0.0031451,0.00464523,0.00592811,0.00626951,0.00649712,0.00577292,0.00512114,0.00342444,0.00246228,0.00178981,0.00115872,0.000848351,0.000600053,0.000362101,0.000424176,0.000393138,0.000217261,0.000320718,0.000227606,0.000268989,0.000237952,0.000227606,0.000268989


==> anc/1.3_Osc_DetResponse15.txt <==
0.000833534,0.00201803,0.00341091,0.00514378,0.00796246,0.00885085,0.00877407,0.00802828,0.00670119,0.00473798,0.00248963,0.00172191,0.000581281,0.000318059,0.000274189,0.000241286,0.000197416,0.000142578,0.000208384,0.000142578,0.000208384,0.000219351,0.000197416,0.000153546,0.000241286,0.000186449,0.000131611,0.000120643,0.000131611,0.000142578,0.000175481,0.000131611,0.000109676,0.000109676,6.58054e-05,9.8708e-05,0.000153546,0.000120643,0.000186449,0.000120643,0.000120643,5.48378e-05,0.000164513,0.000109676,3.29027e-05,0.000153546,0.000131611,0.000153546,0.000120643,0.000131611,7.67729e-05,0.000120643,0.000186449,8.77405e-05,0.000120643,0.000131611,0.000142578,9.8708e-05,0.000120643,0.000109676,0.000131611,7.67729e-05,0.000120643,8.77405e-05,8.77405e-05,0.000131611,0.000109676,6.58054e-05,6.58054e-05,6.58054e-05,9.8708e-05,0.000131611,0.000120643,0.000131611,9.8708e-05,7.67729e-05,8.77405e-05,0.000142578,6.58054e-05,0.000219351,0.000120643,8.77405e-05
0,0,1.09676e-05,0.000153546,0.000954177,0.00217157,0.00398122,0.00585667,0.00746892,0.00885085,0.00902633,0.00806117,0.00678892,0.00407993,0.00239093,0.00134901,0.000515475,0.000438702,0.000274189,0.000318059,0.000208384,0.000274189,0.000274189,0.000153546,0.000208384,0.000175481,0.000109676,0.000197416,0.000142578,0.000164513,7.67729e-05,0.000208384,0.000175481,0.000109676,0.000208384,0.000131611,0.000219351,0.000131611,0.000164513,0.000131611,9.8708e-05,0.000109676,0.000153546,0.000142578,0.000142578,0.000175481,0.000120643,0.000120643,7.67729e-05,9.8708e-05,0.000208384,0.000109676,0.000164513,0.000164513,0.000131611,0.000109676,0.000142578,8.77405e-05,0.000153546,8.77405e-05,8.77405e-05,0.000131611,6.58054e-05,0.000109676,9.8708e-05,0.000120643,8.77405e-05,0.000109676,0.000131611,0.000131611,6.58054e-05,8.77405e-05,6.58054e-05,8.77405e-05,9.8708e-05,8.77405e-05,8.77405e-05,7.67729e-05,0.000109676,0.000120643,0.000120643,0.000120643
0,0,0,0,0,0,3.29027e-05,0.000219351,0.0012174,0.00247867,0.0040909,0.0057799,0.0075786,0.00881794,0.0087302,0.00712893,0.0057799,0.00386058,0.0025335,0.00135998,0.000592248,0.000482573,0.000361929,0.000274189,9.8708e-05,0.000318059,0.000230319,0.000241286,0.000241286,0.000208384,0.000175481,0.000197416,0.000175481,7.67729e-05,0.000197416,0.000186449,9.8708e-05,6.58054e-05,0.000208384,0.000175481,0.000197416,0.000208384,0.000109676,0.000164513,0.000241286,5.48378e-05,0.000109676,9.8708e-05,0.000230319,9.8708e-05,0.000142578,0.000186449,0.000120643,0.000142578,0.000109676,0.000131611,0.000131611,0.000131611,0.000109676,0.000153546,0.000131611,6.58054e-05,0.000153546,0.000109676,9.8708e-05,0.000109676,0.000142578,0.000153546,0.000109676,0.000230319,0.000164513,8.77405e-05,7.67729e-05,0.000131611,9.8708e-05,0.000131611,0.000208384,0.000142578,8.77405e-05,7.67729e-05,6.58054e-05,0.000164513
0,0,0,0,0,0,0,0,0,0,6.58054e-05,0.000307092,0.00129417,0.00288447,0.0041567,0.00568119,0.00773214,0.00823665,0.0080173,0.00687666,0.00551668,0.00355349,0.00208383,0.00112966,0.000482573,0.000394832,0.0004058,0.000208384,0.000252254,0.000339994,0.000175481,0.000350962,0.000241286,0.000164513,0.000186449,0.000285157,0.000219351,0.000175481,0.000219351,0.000263221,0.000120643,0.000153546,0.000164513,0.000109676,0.000120643,0.000208384,0.000186449,8.77405e-05,0.000131611,0.000197416,0.000142578,0.000109676,0.000131611,0.000164513,9.8708e-05,0.000120643,0.000208384,0.000164513,0.000164513,0.000153546,8.77405e-05,9.8708e-05,0.000131611,0.000164513,0.000131611,0.000109676,3.29027e-05,9.8708e-05,6.58054e-05,0.000120643,0.000153546,0.000131611,0.000120643,0.000131611,6.58054e-05,0.000175481,0.000153546,0.000131611,0.000175481,0.000197416,0.000142578,0.000175481
0,0,0,0,0,0,0,0,0,0,0,0,0,1.09676e-05,3.29027e-05,0.000372897,0.0012503,0.00273092,0.00401412,0.00627345,0.00788569,0.00822568,0.00822568,0.00676699,0.00541797,0.00343284,0.00201803,0.00127224,0.000679989,0.000394832,0.0004058,0.000318059,0.000274189,0.000307092,0.000296124,0.000329027,0.000274189,9.8708e-05,0.000186449,0.000153546,0.000109676,0.000208384,0.000186449,0.000153546,0.000175481,0.000120643,0.000186449,0.000142578,0.000175481,0.000164513,0.000142578,0.000142578,0.000142578,0.000109676,0.000175481,6.58054e-05,0.000120643,0.000208384,9.8708e-05,0.000142578,9.8708e-05,9.8708e-05,0.000142578,0.000175481,9.8708e-05,0.000175481,0.000241286,0.000164513,0.000109676,0.000164513,0.000109676,0.000164513,6.58054e-05,0.000120643,0.000120643,0.000153546,0.000120643,6.58054e-05,0.000109676,7.67729e-05,0.000175481,0.000186449
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.38702e-05,8.77405e-05,0.000603216,0.00157933,0.00295027,0.00511088,0.00626248,0.00747988,0.00752375,0.00761149,0.0061857,0.00499024,0.00296124,0.00180965,0.0011845,0.000701924,0.000526443,0.000318059,0.000383865,0.000307092,0.000383865,0.000350962,0.000208384,0.000285157,0.000197416,0.000219351,0.000142578,0.000164513,0.000274189,0.000186449,0.000186449,0.000175481,0.000153546,0.000219351,0.000252254,0.000208384,0.000175481,0.000120643,0.000241286,0.000175481,0.000186449,0.000131611,0.000153546,9.8708e-05,0.000120643,0.000175481,0.000186449,0.000197416,9.8708e-05,0.000142578,0.000175481,0.000164513,0.000120643,7.67729e-05,0.000142578,0.000120643,0.000186449,0.000175481,0.000109676,0.000230319,0.000120643,0.000186449,0.000120643,0.000131611,0.000109676
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.19351e-05,8.77405e-05,0.000723859,0.00176578,0.0029393,0.00457347,0.00643796,0.00732634,0.00800633,0.00760052,0.0061857,0.00432121,0.00295027,0.00199609,0.00104192,0.000548378,0.000460638,0.000372897,0.000372897,0.000274189,0.000361929,0.000372897,0.000263221,0.000252254,0.000131611,0.000230319,0.000175481,0.000230319,0.000241286,0.000153546,0.000186449,0.000230319,0.000219351,0.000252254,0.000164513,0.000175481,0.000252254,0.000175481,0.000120643,0.000175481,0.000164513,0.000175481,0.000197416,0.000186449,0.000164513,0.000131611,0.000120643,0.000142578,0.000120643,0.000109676,8.77405e-05,0.000142578,0.000109676,7.67729e-05,0.000131611,0.000120643,0.000142578,0.000109676,0.000175481,7.67729e-05,0.000153546
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09676e-05,4.38702e-05,0.000252254,0.000723859,0.00185352,0.00324639,0.00486959,0.00641602,0.00703021,0.00746891,0.00694247,0.00583474,0.00390445,0.00264318,0.00197416,0.000877405,0.000690956,0.00044967,0.000339994,0.000339994,0.000350962,0.000274189,0.000274189,0.000241286,0.000329027,0.000241286,0.000164513,0.000318059,0.000263221,0.000208384,0.000208384,0.000186449,0.000274189,0.000120643,0.000263221,0.000120643,0.000197416,0.000197416,0.000120643,0.000230319,0.000131611,0.000142578,8.77405e-05,0.000219351,0.000186449,0.000153546,8.77405e-05,0.000219351,0.000175481,0.000153546,0.000120643,0.000153546,0.000142578,6.58054e-05,0.000153546,0.000131611,0.000153546,0.000197416
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09676e-05,6.58054e-05,0.000252254,0.00098708,0.002029,0.00325736,0.00481475,0.00642699,0.00690956,0.00711795,0.00676699,0.00518765,0.00432121,0.00264318,0.00148062,0.00110772,0.000723859,0.000559346,0.000394832,0.000383865,0.000460637,0.000307092,0.000285157,0.000230319,0.000230319,0.000318059,0.000230319,0.000186449,0.000241286,0.000153546,0.000208384,0.000208384,0.000142578,0.000186449,0.000175481,0.000175481,0.000219351,0.000219351,0.000120643,0.000131611,0.000186449,0.000186449,0.000164513,0.000120643,0.000230319,0.000153546,0.000153546,0.000109676,0.000142578,0.000120643,0.000175481,0.000153546,0.000142578,0.000142578
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.8708e-05,0.000394832,0.000877404,0.00224835,0.00364123,0.00482572,0.0065915,0.00705214,0.00671214,0.00583474,0.00467217,0.00395928,0.00268705,0.00185352,0.000976112,0.000658054,0.000548378,0.000394832,0.000394832,0.000372897,0.000361929,0.000274189,0.000241286,0.000274189,0.000197416,0.000307092,0.000186449,0.000285157,0.000175481,0.000252254,0.000197416,0.000186449,0.000241286,0.000208384,0.000164513,0.000186449,0.000153546,0.000252254,0.000274189,0.000175481,0.000153546,0.000109676,0.000175481,0.000186449,0.000197416,0.000120643,8.77405e-05,0.000164513,0.000219351
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.38702e-05,0.000120643,0.000416767,0.00123933,0.00198513,0.00367413,0.00478185,0.0062186,0.0066902,0.00637214,0.00616376,0.00504507,0.00404703,0.0025335,0.00164513,0.00100902,0.000701924,0.000460638,0.000296124,0.000416767,0.000318059,0.000361929,0.000274189,0.000263221,0.000208384,0.000230319,0.000241286,0.000230319,0.000241286,0.000208384,0.000208384,0.000175481,0.000219351,0.000197416,0.000142578,0.000208384,0.000241286,0.000142578,0.000120643,0.000318059,0.000175481,0.000230319,8.77405e-05,0.000131611,0.000208384,0.000197416
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000241286,0.000526443,0.00111869,0.00252254,0.00352058,0.00546184,0.00602119,0.0065257,0.00661343,0.00580183,0.00460637,0.00330123,0.00235802,0.00160126,0.00108579,0.000603216,0.000625151,0.000482573,0.000296124,0.000318059,0.00044967,0.000318059,0.000219351,0.000339994,0.000361929,0.000230319,0.000230319,0.000219351,0.000186449,0.000252254,0.000252254,0.000230319,0.000197416,0.000230319,0.000241286,0.000263221,8.77405e-05,0.000153546,0.000153546,0.000186449,0.000153546
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09676e-05,5.48378e-05,0.000186448,0.000669021,0.00134901,0.00221545,0.00393735,0.00491346,0.00601021,0.00635021,0.00638311,0.00538506,0.00411283,0.00316962,0.00257737,0.00173287,0.00105289,0.000636119,0.000658054,0.00044967,0.000482573,0.000438702,0.000252254,0.000318059,0.000274189,0.000252254,0.000197416,0.000252254,0.000241286,0.000263221,0.000339994,0.000241286,0.000285157,0.000186449,0.000175481,0.000175481,0.000142578,0.000142578,0.000153546
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.19351e-05,6.58054e-05,0.000274189,0.000877404,0.00142578,0.00282963,0.00416767,0.00507797,0.00635021,0.00633924,0.00595538,0.00499023,0.00417864,0.00316962,0.00201803,0.00155739,0.00100902,0.000679989,0.000372897,0.000416767,0.000372897,0.0004058,0.000263221,0.000394832,0.0004058,0.000208384,0.000252254,0.000318059,0.000208384,0.000241286,0.000263221,0.000307092,0.000197416,0.000241286,0.000285157
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.19351e-05,6.58054e-05,0.000307092,0.000833534,0.00159029,0.00233609,0.00350962,0.00491346,0.00585667,0.00644892,0.00562635,0.00513281,0.00382767,0.00320252,0.00228125,0.00150255,0.00103095,0.0008116,0.000625151,0.000515475,0.000394832,0.000361929,0.000361929,0.000438702,0.000318059,0.000339994,0.000318059,0.000307092,0.000263221,0.000361929,0.000296124
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09676e-05,3.29027e-05,0.000109676,0.000427735,0.000877404,0.00150255,0.00220448,0.00359736,0.00470508,0.00558248,0.0058457,0.00534119,0.00491346,0.00390445,0.0029393,0.00214964,0.00150255,0.00098708,0.000723859,0.000559346,0.000504508,0.000416767,0.000383865,0.000383865,0.000186449,0.000318059,0.000219351,0.000307092


==> anc/1.3_Osc_DetResponse16.txt <==
0.000689702,0.00187205,0.00373424,0.00493629,0.0077641,0.00962633,0.00885779,0.00873955,0.00661131,0.00451262,0.00270954,0.00148779,0.000541909,0.000295587,0.000246322,0.000256175,0.000325145,0.000147793,0.000157646,0.000256175,0.000187205,0.00013794,0.000226616,0.00013794,0.000167499,0.000197058,0.000206911,0.000147793,0.000118235,0.000118235,8.8676e-05,0.000157646,7.88231e-05,0.000167499,0.000147793,8.8676e-05,0.000157646,0.00013794,0.000118235,9.85289e-05,8.8676e-05,0.00013794,0.000147793,0.00013794,0.000128088,9.85289e-05,0.000147793,0.000108382,6.89702e-05,8.8676e-05,0.000108382,0.000128088,0.00013794,0.000147793,0.000128088,0.000108382,0.00013794,9.85289e-05,9.85289e-05,6.89702e-05,4.92645e-05,0.00013794,0.000167499,0.000128088,0.000128088,0.000118235,0.000108382,0.000128088,0.000147793,0.000147793,0.000128088,6.89702e-05,0.000147793,0.000118235,0.000128088,7.88231e-05,8.8676e-05,7.88231e-05,3.94116e-05,7.88231e-05,0.00013794,3.94116e-05
0,0,0,0.000177352,0.000896612,0.00194102,0.00394115,0.00556688,0.00749807,0.00908441,0.00896617,0.00800057,0.00653248,0.00381306,0.00224646,0.00142867,0.000610879,0.000354704,0.000384263,0.000246322,0.000256175,0.000246322,0.000266028,0.000206911,0.00013794,0.000226616,0.000226616,0.000157646,0.000187205,0.000167499,0.000197058,0.000118235,9.85289e-05,0.000167499,0.000216764,0.00013794,0.000177352,0.00013794,0.000147793,0.000128088,0.000128088,0.000128088,0.000118235,6.89702e-05,0.000118235,5.91173e-05,0.000128088,0.000157646,0.000118235,0.000236469,5.91173e-05,0.000118235,8.8676e-05,0.000118235,0.00013794,0.000197058,0.000147793,6.89702e-05,8.8676e-05,0.000147793,0.000147793,0.00013794,0.000157646,0.000108382,7.88231e-05,0.000128088,0.00013794,0.000147793,0.00013794,0.000147793,9.85289e-05,6.89702e-05,0.000128088,6.89702e-05,7.88231e-05,9.85289e-05,4.92645e-05,7.88231e-05,0.000118235,6.89702e-05,9.85289e-05,0.00013794
0,0,0,0,0,0,9.85289e-06,0.000285734,0.000876907,0.00234499,0.00383277,0.0059413,0.00747836,0.0087297,0.00863117,0.00799072,0.00586247,0.00385248,0.00215778,0.00130058,0.000571468,0.000344851,0.000315292,0.000295587,0.000226616,0.000275881,0.000206911,0.000147793,0.000206911,0.000266028,0.000147793,0.000206911,0.000206911,0.000177352,0.000197058,0.000167499,0.000206911,0.000167499,0.000157646,0.000157646,0.000108382,0.000128088,0.000187205,0.000177352,0.000147793,0.000108382,0.000118235,0.000128088,0.000108382,0.000118235,0.000197058,0.000187205,9.85289e-05,0.000157646,0.000118235,0.000157646,9.85289e-05,0.000128088,7.88231e-05,9.85289e-05,9.85289e-05,0.000118235,0.000157646,7.88231e-05,0.000108382,0.000118235,0.000157646,0.000108382,0.000147793,0.000108382,5.91173e-05,0.000108382,0.000147793,0.000147793,8.8676e-05,9.85289e-05,0.000108382,0.000118235,0.000118235,9.85289e-05,0.000108382,0.000187205
0,0,0,0,0,0,0,0,0,0,2.95587e-05,0.000384263,0.00130058,0.00261101,0.0041185,0.00584276,0.00783307,0.00901544,0.0085819,0.00733057,0.00539938,0.00350762,0.00203955,0.00114293,0.000581321,0.000334998,0.000325145,0.000266028,0.000285734,0.000256175,0.000206911,0.000285734,0.000325145,0.000256175,0.000157646,0.000187205,0.000187205,0.000197058,0.000167499,0.000187205,0.000167499,0.000275881,0.000187205,0.000266028,5.91173e-05,0.000157646,0.000147793,0.000128088,0.000197058,0.00013794,0.000118235,0.000167499,0.000177352,0.000118235,7.88231e-05,8.8676e-05,7.88231e-05,0.000157646,0.000167499,0.000206911,0.000118235,0.000157646,0.00013794,0.000108382,0.000147793,0.000108382,0.000118235,0.000118235,0.00013794,0.000108382,9.85289e-05,0.000157646,0.000167499,0.000157646,0.000118235,0.000108382,6.89702e-05,0.000118235,6.89702e-05,7.88231e-05,0.000167499,0.000108382
0,0,0,0,0,0,0,0,0,0,0,0,0,2.95587e-05,0.000108382,0.000423674,0.00128087,0.00269969,0.00420718,0.0061285,0.00750792,0.00863117,0.00785277,0.00693646,0.00532056,0.00337954,0.00198043,0.00131043,0.000640438,0.000344851,0.000315292,0.000315292,0.000394116,0.000226616,0.000256175,0.000315292,0.000266028,0.000216764,0.000266028,0.000157646,0.000167499,0.000167499,0.000157646,0.000118235,0.000167499,0.00013794,0.000147793,0.000197058,0.000177352,0.000167499,0.000226616,9.85289e-05,0.000216764,0.000177352,0.000157646,0.00013794,7.88231e-05,0.000157646,0.000128088,0.000167499,0.000157646,0.000157646,0.000167499,0.000108382,0.00013794,0.000157646,0.000128088,8.8676e-05,0.00013794,0.000118235,0.00013794,0.00013794,0.000147793,9.85289e-05,0.000108382,0.000118235,9.85289e-05,8.8676e-05,0.00013794,0.000167499,0.000177352,0.000147793
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.97058e-05,9.85289e-05,0.000571468,0.00157646,0.00279822,0.00430571,0.00633542,0.00748821,0.00827646,0.00773454,0.00679851,0.0044338,0.0030741,0.00199028,0.000985289,0.000679849,0.000561615,0.00030544,0.000325145,0.000236469,0.000275881,0.000216764,0.000285734,0.00030544,0.000285734,0.000236469,0.000256175,0.000177352,0.000197058,0.000187205,0.000157646,0.000118235,0.000177352,0.000177352,0.000147793,0.000177352,0.00013794,0.000187205,0.000157646,0.000147793,9.85289e-05,8.8676e-05,0.000167499,0.000118235,0.000157646,0.000167499,0.000108382,0.00013794,0.000108382,6.89702e-05,0.000147793,0.000197058,0.000118235,0.000118235,0.000157646,0.000128088,0.000118235,0.00013794,0.000187205,0.000157646,8.8676e-05,0.000128088,0.000177352,5.91173e-05,0.000118235
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.85289e-06,3.94116e-05,0.000167499,0.000857201,0.00174396,0.00304454,0.00439438,0.006296,0.00774439,0.00798086,0.00756704,0.00574424,0.00472939,0.0029066,0.00168484,0.00103455,0.000561615,0.000325145,0.000433527,0.000354704,0.00030544,0.000216764,0.000256175,0.000226616,0.000157646,0.000246322,0.000167499,0.000177352,0.000187205,0.000206911,0.000216764,0.000246322,0.000157646,0.000118235,0.000128088,0.000187205,0.000157646,0.00013794,0.000128088,0.000226616,0.000157646,0.000236469,0.000128088,0.000128088,0.000108382,8.8676e-05,0.000147793,0.000147793,0.000147793,0.000157646,5.91173e-05,0.00013794,0.000157646,0.000128088,0.000118235,0.000157646,0.000118235,7.88231e-05,0.00013794,0.000128088,0.00013794,6.89702e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.85289e-06,2.95587e-05,0.000246322,0.000788231,0.00146808,0.00327116,0.00460129,0.00607924,0.00724188,0.0072813,0.00736012,0.00628616,0.00412836,0.00276866,0.00164543,0.00109367,0.000689702,0.00044338,0.000344851,0.000384263,0.000384263,0.000246322,0.000315292,0.000315292,0.000187205,0.000266028,0.000256175,0.000197058,0.000226616,0.000197058,0.000108382,9.85289e-05,0.000157646,0.000206911,0.00013794,0.000206911,0.000285734,0.000236469,0.000128088,0.000147793,0.000118235,0.000128088,0.000177352,9.85289e-05,0.000177352,0.000216764,0.000167499,0.000147793,0.000108382,0.000118235,7.88231e-05,0.00013794,0.00013794,0.000197058,0.000118235,0.000128088,0.000147793,0.000108382
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.8676e-05,0.000315293,0.000857201,0.00209866,0.00317263,0.00480821,0.00636497,0.0071335,0.00772468,0.00687733,0.00555703,0.0039313,0.00275881,0.00164543,0.00109367,0.000758672,0.000354704,0.00030544,0.00037441,0.00044338,0.000266028,0.000266028,0.000266028,0.000177352,0.000197058,0.000226616,0.000394116,0.000167499,0.000226616,0.000256175,0.000246322,0.000187205,0.000206911,0.000216764,0.000216764,0.00013794,0.000197058,0.000236469,0.000226616,0.000216764,0.000187205,9.85289e-05,8.8676e-05,0.00013794,0.000108382,0.000157646,0.000206911,0.000118235,0.000108382,0.000128088,0.00013794,8.8676e-05,0.000128088
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.85289e-06,0,3.94116e-05,7.88231e-05,0.000364557,0.00106411,0.00197058,0.0035963,0.00494615,0.00631571,0.00750792,0.00722218,0.00660145,0.00511365,0.00363571,0.0023844,0.00145823,0.000798084,0.000778378,0.000640438,0.000492645,0.00037441,0.000275881,0.000364557,0.000236469,0.000226616,0.000364557,0.000256175,0.000216764,0.000256175,0.000226616,0.000226616,0.000197058,0.000226616,0.000226616,0.000177352,0.00013794,0.000167499,0.000118235,0.000226616,0.000226616,0.000187205,0.000177352,0.000197058,0.000226616,0.000226616,0.000197058,0.000147793,0.00013794,0.000108382,0.000216764,0.000197058
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.85289e-06,0.00013794,0.000482792,0.00122176,0.0022169,0.00358645,0.00505453,0.00587232,0.00705468,0.00748821,0.00639453,0.00504468,0.00391159,0.00250263,0.00155676,0.00114293,0.000660144,0.000334998,0.000591173,0.000394116,0.000413821,0.000295587,0.000256175,0.000246322,0.000344851,0.000266028,0.000246322,0.000285734,0.000216764,0.000216764,0.000226616,0.000177352,0.000177352,0.000197058,0.000246322,0.000177352,0.000177352,0.00013794,0.000147793,0.000197058,0.000236469,0.000256175,0.000167499,0.000157646,0.000187205,0.00013794
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.95587e-05,0.00013794,0.000472939,0.0013794,0.00231543,0.00356674,0.00474909,0.0061088,0.00654232,0.00644379,0.00568511,0.00458159,0.00390174,0.0022366,0.00142867,0.00088676,0.000699555,0.000522203,0.00037441,0.000433527,0.000354704,0.000325145,0.000344851,0.000295587,0.000295587,0.000236469,0.000157646,0.000295587,0.000256175,0.000147793,0.000246322,0.000256175,0.000197058,0.000147793,0.000206911,0.000226616,0.000157646,0.000206911,0.000167499,0.000187205,0.000157646,0.000108382
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.97058e-05,2.95587e-05,0.000197058,0.000729114,0.00148779,0.00267998,0.00375395,0.00503482,0.00535012,0.00654232,0.00613835,0.00551761,0.00444365,0.00336968,0.00202969,0.00156661,0.000975436,0.000601026,0.000660144,0.000334998,0.000472939,0.00030544,0.000344851,0.000315292,0.000315292,0.000246322,0.000354704,0.000216764,0.000295587,0.000197058,0.000246322,0.000157646,0.000226616,0.000256175,0.000256175,0.000246322,0.000197058,0.000147793,0.000246322
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.85289e-06,9.85289e-06,4.92645e-05,0.000285734,0.00081779,0.00146808,0.00248293,0.0037638,0.00472938,0.00592159,0.00646349,0.00612849,0.00548806,0.00419733,0.00267998,0.00203955,0.0015469,0.00095573,0.00074882,0.00067985,0.000482792,0.000453233,0.000413821,0.000325145,0.000315292,0.000354704,0.000275881,0.000177352,0.000285734,0.000246322,0.000226616,0.000147793,0.000177352,0.000246322,0.000206911,0.000206911
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.85289e-06,9.85289e-06,0.000147793,0.000266028,0.000817789,0.0015469,0.00246322,0.00358645,0.00474909,0.00600041,0.00580334,0.00555702,0.00511364,0.003951,0.00304454,0.0020494,0.00122176,0.0010247,0.000689702,0.000541909,0.000601026,0.000472939,0.000295587,0.000433527,0.000394116,0.000403969,0.000206911,0.000325145,0.000354704,0.000226616,0.00013794,0.000226616
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.97058e-05,9.85289e-05,0.000423674,0.000936024,0.00159617,0.0027391,0.00375395,0.00463085,0.005626,0.00602996,0.00560629,0.0047885,0.00420718,0.00248293,0.00206911,0.00133014,0.00111338,0.000709408,0.000610879,0.000482792,0.000315292,0.000423674,0.000354704,0.000394116,0.000256175,0.000364557,0.000266028


==> anc/1.3_Osc_DetResponse19.txt <==
0.000742323,0.00187065,0.00358295,0.00500821,0.00777957,0.00923455,0.00942261,0.00878915,0.00663145,0.00458261,0.00264267,0.00139557,0.000564166,0.000267237,0.000267237,0.000257339,0.000287032,0.000217748,0.000158362,0.000237544,0.000178158,0.000197953,9.89765e-05,0.000128669,0.000188055,8.90789e-05,0.000178158,0.000118772,0.000108874,0.000108874,0.000138567,0.000148465,0.000118772,0.000128669,0.000128669,0.000128669,6.92836e-05,0.000128669,0.000108874,0.000138567,8.90789e-05,0.000138567,0.000118772,9.89765e-05,0.000108874,0.000118772,0.000138567,0.000148465,0.000128669,9.89765e-05,9.89765e-05,0.000108874,0.000148465,8.90789e-05,0.000108874,0.000108874,0.000148465,9.89765e-05,0.00016826,0.000128669,8.90789e-05,0.000108874,3.95906e-05,8.90789e-05,0.000158362,0.000108874,0.000138567,6.92836e-05,0.000158362,4.94883e-05,8.90789e-05,0.000128669,0.000138567,9.89765e-05,6.92836e-05,0.000118772,5.93859e-05,9.89765e-05,8.90789e-05,0.000108874,8.90789e-05,5.93859e-05
0,0,0,9.89765e-05,0.000712631,0.00219728,0.00355325,0.00556248,0.0076707,0.00917517,0.00933353,0.00838334,0.00644338,0.00387987,0.00258328,0.00143516,0.000574064,0.000326622,0.000227646,0.000405804,0.000227646,8.90789e-05,0.000197953,0.000207851,0.000178158,0.00016826,0.000257339,0.000267237,0.000197953,0.000227646,0.000217748,0.000158362,0.000197953,0.000158362,0.000128669,0.000128669,0.000128669,9.89765e-05,0.000128669,0.000148465,0.000148465,0.000138567,7.91812e-05,7.91812e-05,0.000128669,9.89765e-05,0.000158362,0.000138567,6.92836e-05,0.000118772,0.000128669,0.000118772,0.000277134,0.000108874,0.000128669,0.000118772,7.91812e-05,0.000188055,6.92836e-05,0.000188055,0.000128669,9.89765e-05,0.000128669,6.92836e-05,6.92836e-05,0.000118772,8.90789e-05,8.90789e-05,0.000158362,0.000148465,0.000158362,0.000118772,5.93859e-05,5.93859e-05,0.00016826,9.89765e-05,0.000118772,4.94883e-05,9.89765e-05,0.000118772,9.89765e-05,7.91812e-05
0,0,0,0,0,0,0,0.000277134,0.000851197,0.00231605,0.00385018,0.00619594,0.00798743,0.00883864,0.00924445,0.00774989,0.00605737,0.00413721,0.00231605,0.001257,0.00050478,0.000306827,0.000247441,0.000257339,0.000306827,0.000257339,0.000257339,0.000197953,0.000207851,0.000197953,0.000118772,0.000128669,0.000257339,0.00016826,0.000158362,0.000148465,0.000247441,8.90789e-05,0.000128669,9.89765e-05,0.000158362,0.000148465,0.000217748,0.000178158,0.000108874,0.000158362,0.000128669,0.000128669,8.90789e-05,0.000178158,0.00016826,0.000148465,0.00016826,0.000158362,9.89765e-05,0.000148465,9.89765e-05,4.94883e-05,0.000188055,0.00016826,0.000108874,0.000128669,0.000108874,0.000178158,0.000138567,0.00016826,4.94883e-05,9.89765e-05,4.94883e-05,7.91812e-05,5.93859e-05,0.000178158,0.000128669,7.91812e-05,5.93859e-05,0.000108874,8.90789e-05,0.000197953,0.000148465,8.90789e-05,0.000158362,0.000108874
0,0,0,0,0,0,0,0,0,0,9.89765e-06,0.000227646,0.00118772,0.00256349,0.00388977,0.00594849,0.00745295,0.00861099,0.00894752,0.00751234,0.00577034,0.00362254,0.00226656,0.00105905,0.000544371,0.000326622,0.000356315,0.000316725,0.000287032,0.000197953,0.00016826,0.000237544,0.000247441,0.000148465,0.000257339,0.00016826,0.000108874,9.89765e-05,0.000128669,0.000118772,0.000188055,0.000148465,0.000188055,0.000207851,0.000188055,0.000188055,0.000108874,0.000178158,0.000108874,0.000118772,0.000128669,0.000178158,0.000118772,0.000108874,0.00016826,0.000138567,0.000128669,0.000138567,0.000207851,0.000188055,0.00016826,0.000158362,0.000148465,0.000118772,7.91812e-05,0.000108874,9.89765e-05,8.90789e-05,0.000118772,0.000148465,0.000158362,0.000108874,0.000158362,0.000118772,0.000138567,0.000158362,9.89765e-05,0.000138567,0.000138567,9.89765e-05,9.89765e-05,0.000108874
0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.90789e-05,0.000356316,0.00142526,0.00270206,0.0041867,0.00615634,0.00752223,0.00847242,0.00797753,0.00682939,0.00517647,0.00313755,0.00194984,0.00115802,0.000712631,0.000484985,0.000455292,0.000346418,0.000267237,0.000227646,0.00029693,0.000227646,0.000247441,0.000237544,0.000207851,0.000207851,0.000227646,0.000178158,0.000217748,0.000128669,0.000118772,0.000118772,0.000178158,0.000158362,0.000138567,0.000237544,0.000108874,0.000138567,0.000118772,0.000178158,8.90789e-05,0.000138567,8.90789e-05,0.000118772,9.89765e-05,0.00016826,0.000128669,0.000148465,0.000188055,0.000148465,0.000118772,0.000158362,0.000148465,0.000197953,0.000128669,0.000108874,6.92836e-05,0.000118772,0.000108874,8.90789e-05,0.000118772,0.000158362,0.000118772,0.000108874,0.000108874,0.000118772,9.89765e-05,0.000148465
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000118772,0.000534473,0.00155393,0.00285052,0.00410752,0.00628502,0.00791814,0.00862089,0.00776968,0.00683929,0.0050676,0.00302868,0.00203891,0.00128669,0.000603757,0.000475087,0.000316725,0.000395906,0.000287032,0.00029693,0.000247441,0.000148465,0.000178158,0.000207851,0.000287032,0.000217748,0.000138567,0.000237544,0.000257339,0.000197953,0.000227646,0.000188055,0.000118772,0.000158362,0.00016826,0.000118772,0.000158362,0.000237544,0.000197953,8.90789e-05,9.89765e-05,0.000148465,0.000178158,0.000128669,0.000108874,9.89765e-05,0.000188055,0.000217748,9.89765e-05,0.000148465,0.000158362,0.00016826,0.000158362,9.89765e-05,0.000118772,0.00016826,0.000128669,0.000188055,0.000108874,0.000118772,0.000138567,0.00016826,0.000108874,7.91812e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.97953e-05,0.000267237,0.000712631,0.00159352,0.00295939,0.00435496,0.00667103,0.00716591,0.00806661,0.00746284,0.00660174,0.00469148,0.00274165,0.00194984,0.000781914,0.000821505,0.000366213,0.000306827,0.000366213,0.000326622,0.000316725,0.000247441,0.000247441,0.000306827,0.00029693,0.000277134,0.000227646,0.000178158,0.000207851,0.000178158,0.000287032,0.000197953,0.000207851,0.000148465,0.000128669,0.00016826,0.000188055,0.000306827,0.000138567,0.000128669,0.000207851,0.000118772,0.000217748,0.000178158,0.000138567,0.000108874,0.000148465,0.000138567,0.000227646,6.92836e-05,0.000118772,0.000197953,9.89765e-05,7.91812e-05,0.000108874,6.92836e-05,0.000128669,0.000148465,0.000128669,0.000247441,8.90789e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.9693e-05,0.000277134,0.000781914,0.00164301,0.00290001,0.0046024,0.0059188,0.00739356,0.00800722,0.00724509,0.00614645,0.00465189,0.00277134,0.00159352,0.000910584,0.000603757,0.000415701,0.000376111,0.00033652,0.00029693,0.000316725,0.000405804,0.00033652,0.000217748,0.00029693,0.000306827,0.000237544,0.000158362,0.000237544,0.000207851,0.000247441,0.000158362,0.000158362,0.000118772,0.000188055,0.000188055,0.000197953,0.000197953,0.000148465,0.000148465,0.000188055,0.000197953,9.89765e-05,0.000188055,0.000108874,0.000158362,9.89765e-05,0.000178158,0.000158362,0.000138567,0.000158362,0.000148465,9.89765e-05,0.000138567,0.000178158,0.000108874,0.000118772
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89765e-06,8.90789e-05,0.000287032,0.000870993,0.00185086,0.00324643,0.00517647,0.00623552,0.00716591,0.00792804,0.00691847,0.00536453,0.00374131,0.00290991,0.00161332,0.00111843,0.000682938,0.000395906,0.000346418,0.000435497,0.000277134,0.00029693,0.000326623,0.000257339,0.000207851,0.000178158,0.000188055,0.000148465,0.000247441,0.000217748,0.000197953,0.000148465,0.000217748,0.000128669,0.000197953,0.000277134,0.000158362,0.000247441,0.000197953,0.000178158,0.000148465,0.000108874,0.00016826,0.000138567,0.000207851,0.000197953,0.000138567,9.89765e-05,0.000158362,0.000128669,0.000178158,0.000118772,0.00016826,0.000108874
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89765e-06,0,1.97953e-05,7.91812e-05,0.000405804,0.000900686,0.00206861,0.00328602,0.00477067,0.00602767,0.00683928,0.00717581,0.00656215,0.00552289,0.00359284,0.00241502,0.00164301,0.000999663,0.000663143,0.000494883,0.000445394,0.000366213,0.00033652,0.000287032,0.000287032,0.00029693,0.00029693,0.00016826,0.000237544,0.000227646,0.000257339,0.000188055,0.000128669,0.000158362,0.000237544,0.000197953,0.000217748,0.000207851,0.000138567,0.000138567,9.89765e-05,0.000188055,0.000138567,0.000148465,0.000128669,0.000188055,0.000178158,0.000197953,0.000108874,0.000178158,0.000118772,0.000138567
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.95906e-05,9.89765e-05,0.000366213,0.00116792,0.00221707,0.00313755,0.00499831,0.00576043,0.00659184,0.00700754,0.00629491,0.00515668,0.00369182,0.0025239,0.00148465,0.00106895,0.000692836,0.000623552,0.00050478,0.000326622,0.000395906,0.000316725,0.000316725,0.000346418,0.000227646,0.000237544,0.000188055,0.000217748,0.000237544,0.000217748,0.000217748,0.000178158,0.00033652,0.000148465,0.000158362,0.000197953,0.00016826,0.000128669,0.00016826,0.000158362,9.89765e-05,0.000148465,0.000287032,0.00016826,0.000188055,0.000128669
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.95906e-05,7.91812e-05,0.000583961,0.00112833,0.00231605,0.00358295,0.00483995,0.00595839,0.00665122,0.00643347,0.0054734,0.00492903,0.00350376,0.00248431,0.00144506,0.00109864,0.000623552,0.000583962,0.000475087,0.000524576,0.00046519,0.000405804,0.00029693,0.000346418,0.000316725,0.000247441,0.000346418,0.000326623,0.000237544,0.000207851,0.00016826,0.000128669,0.000267237,0.000188055,0.000227646,0.000247441,0.000217748,0.000217748,0.000197953,0.000207851,0.000178158,0.000108874
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.95906e-05,0.00016826,0.000554268,0.00117782,0.00216758,0.00369182,0.00521606,0.00582972,0.00649286,0.00618603,0.00560207,0.00406793,0.0033454,0.00224676,0.00157373,0.000960072,0.000593859,0.000534473,0.000544371,0.000475087,0.000326622,0.000316725,0.000386008,0.000267237,0.000316725,0.000435497,0.000287032,0.000316725,0.000158362,0.000188055,0.000217748,0.000148465,0.000217748,0.000178158,0.000247441,0.000217748,0.000227646,0.000138567
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89765e-06,9.89765e-06,0.000108874,0.000316725,0.000653245,0.00138567,0.0025041,0.00370172,0.00493892,0.00613655,0.0062949,0.00578022,0.00518636,0.00440445,0.00317714,0.00204881,0.001257,0.000851198,0.000564166,0.000583962,0.000534473,0.000425599,0.000356315,0.000395906,0.000267237,0.000316725,0.000197953,0.000257339,0.000326623,0.000227646,0.000217748,0.000188055,0.000178158,0.000267237,0.000257339,0.000257339
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.97953e-05,9.89765e-05,0.00029693,0.000920481,0.00133618,0.00236554,0.003771,0.00491913,0.00596828,0.00609695,0.00576043,0.00513688,0.00387987,0.00301878,0.00205871,0.00132628,0.00109864,0.000692836,0.000544371,0.000435497,0.000574064,0.000356315,0.000306827,0.000287032,0.000287032,0.00029693,0.000267237,0.000277134,0.000267237,0.000217748,0.000148465
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89765e-06,9.89765e-06,0.000158362,0.000435497,0.000831402,0.00147475,0.0025041,0.00358295,0.00488943,0.00570104,0.0063048,0.00564166,0.00471128,0.00333551,0.00266247,0.00195973,0.001257,0.000940277,0.00067304,0.000494883,0.000544371,0.000346418,0.000415701,0.00046519,0.000386008,0.000257339,0.000237544,0.000287032


==> anc/1.3_Osc_DetResponse20.txt <==
0.000510709,0.00168425,0.00344456,0.00499842,0.00705214,0.00936665,0.00942098,0.00888853,0.00721513,0.00481369,0.00282519,0.00158645,0.000608504,0.000369449,0.000195591,0.000217323,0.000271653,0.000206457,0.000173858,0.000239055,0.000217323,8.69291e-05,0.000184724,0.000152126,0.000130394,0.000162992,0.000217323,0.000184724,0.000152126,0.000195591,0.000195591,0.000162992,0.000162992,0.000184724,9.77953e-05,0.000130394,0.00014126,0.00014126,0.000162992,0.000130394,0.000184724,0.000184724,0.000108661,0.000108661,0.000195591,0.000162992,0.000108661,0.000184724,0.000195591,0.000162992,0.000130394,0.000173858,0.00014126,9.77953e-05,0.000162992,0.000162992,0.00014126,8.69291e-05,0.000108661,9.77953e-05,0.000206457,0.000162992,8.69291e-05,0.000108661,9.77953e-05,0.000152126,0.000119528,0.000130394,0.000195591,9.77953e-05,0.000239055,0.000228189,0.000108661,0.00014126,0.000119528,0.000152126,9.77953e-05,0.000108661,0.000119528,0.000119528,0.000184724,0.000173858
0,0,2.17323e-05,7.6063e-05,0.000630236,0.00194504,0.00354236,0.00493322,0.00749765,0.00869294,0.00896459,0.00877987,0.00674788,0.00406393,0.00270567,0.00127134,0.000510709,0.000423779,0.000228189,0.00028252,0.000217323,0.000271653,0.000260787,0.000206457,9.77953e-05,0.000293386,0.000249921,0.000184724,0.000162992,0.000239055,0.000173858,0.000195591,0.000206457,0.000184724,0.000184724,0.000184724,0.00028252,0.000206457,0.000249921,0.000195591,0.000119528,0.000184724,0.00014126,0.000152126,0.000152126,0.000162992,0.000195591,0.000130394,0.000162992,0.000130394,0.000152126,0.000119528,0.000162992,9.77953e-05,0.000130394,0.000184724,0.000173858,0.000184724,0.000173858,0.000228189,0.00014126,0.000173858,0.000184724,0.000152126,0.000206457,0.000162992,0.00014126,0.00014126,0.00014126,0.000152126,8.69291e-05,7.6063e-05,0.000162992,9.77953e-05,9.77953e-05,0.00014126,0.000130394,0.000108661,0.000119528,0.000152126,0.000173858,0.000162992
0,0,0,0,0,0,0,0.000162992,0.000869291,0.0020211,0.00375968,0.00571559,0.00760631,0.00909499,0.00896459,0.00783451,0.00644363,0.00420519,0.00243401,0.00140173,0.000488976,0.000488976,0.000315118,0.000228189,0.000130394,0.000271653,0.000304252,0.000239055,0.000347716,0.000325984,0.000217323,0.00028252,0.000206457,0.000130394,0.000162992,0.000217323,0.000152126,0.000249921,0.000206457,0.000152126,0.000206457,0.000271653,0.000217323,0.000173858,0.000195591,0.000130394,0.000119528,0.000152126,0.000162992,0.000152126,0.000119528,0.000184724,0.000108661,0.000173858,0.00014126,0.000119528,0.000184724,0.000130394,0.000173858,0.000184724,0.000260787,0.000195591,0.000119528,0.000130394,0.000130394,0.000217323,0.000195591,9.77953e-05,0.000130394,0.000119528,0.000173858,8.69291e-05,0.000162992,0.000228189,0.000206457,0.000162992,0.000184724,9.77953e-05,0.000184724,0.000119528,0.000119528,0.000162992
0,0,0,0,0,0,0,0,0,0,8.69291e-05,0.000260787,0.00111921,0.00226015,0.00402047,0.00571558,0.00759545,0.00847561,0.00828001,0.0073564,0.0054548,0.00360755,0.00197764,0.00121701,0.000695433,0.000293386,0.000217323,0.000206457,0.000206457,0.000239055,0.000249921,0.000260787,0.000293386,0.000217323,0.000304252,0.00028252,0.000162992,0.000195591,0.000130394,0.000162992,0.000195591,0.000162992,0.000217323,0.000217323,0.000152126,0.000173858,0.000206457,0.000195591,0.000195591,0.000184724,0.000162992,9.77953e-05,0.000184724,0.000152126,0.000271653,0.000152126,0.000173858,7.6063e-05,0.000130394,0.000206457,0.000162992,0.000173858,0.000152126,0.000108661,0.00014126,0.000184724,0.000162992,0.000119528,0.000173858,0.000217323,8.69291e-05,0.000130394,0.00014126,0.000108661,0.00014126,8.69291e-05,9.77953e-05,0.000130394,0.000130394,0.000195591,0.000119528,0.000119528
0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.77953e-05,0.000249921,0.00129307,0.00241228,0.00403133,0.00581339,0.0077367,0.00839954,0.00800836,0.00728033,0.00518314,0.00345543,0.00207543,0.00118441,0.000630236,0.000412913,0.000325984,0.000325984,0.000315118,0.000260787,0.000249921,0.00028252,0.000239055,0.000293386,0.000217323,0.000249921,0.000260787,0.00014126,0.000217323,0.000228189,0.000162992,0.000184724,0.000195591,8.69291e-05,0.000173858,0.000206457,0.000152126,0.000206457,0.000217323,0.000173858,0.000217323,0.000184724,0.000195591,0.000184724,0.00028252,0.000217323,0.000152126,0.000162992,0.00028252,0.000119528,0.000108661,0.000249921,0.000173858,0.000195591,0.000162992,0.000173858,0.000206457,0.000173858,0.000152126,0.000184724,0.000162992,7.6063e-05,0.000173858,0.000108661,0.000108661,0.000108661,0.000108661,0.000217323
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08661e-05,0.000108661,0.000380315,0.00133653,0.00265134,0.0047485,0.00598725,0.00710646,0.00799749,0.00781276,0.0063241,0.00499842,0.00321637,0.00176031,0.00107575,0.000575906,0.000293386,0.000315118,0.00033685,0.000293386,0.00033685,0.00028252,0.000184724,0.000249921,0.00014126,0.000206457,0.000195591,0.000206457,0.000239055,0.00028252,0.000195591,0.000173858,0.000206457,0.000239055,0.00014126,0.000184724,0.000249921,0.000152126,0.000184724,0.000239055,0.000228189,0.00028252,0.000239055,0.000130394,8.69291e-05,0.000162992,9.77953e-05,0.000130394,0.00014126,0.000130394,0.000228189,0.000108661,0.000162992,0.000152126,0.000239055,0.00014126,8.69291e-05,0.000195591,0.000162992,0.000195591,0.000130394,0.000173858,0.000108661,0.000130394,0.000195591
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08661e-05,3.25984e-05,0.000184724,0.000412913,0.00164079,0.00295559,0.00429212,0.00634583,0.00757371,0.00852994,0.00742158,0.00610677,0.00457464,0.00307511,0.0020211,0.000858425,0.000597638,0.000456378,0.00033685,0.000239055,0.000325984,0.000260787,0.000293386,0.000249921,0.000304252,0.000184724,0.000239055,0.000228189,0.000217323,0.000206457,0.000217323,0.000184724,0.000162992,0.000239055,0.000162992,0.000239055,0.000184724,0.000152126,0.000239055,0.000206457,0.000119528,0.000206457,0.00014126,0.000206457,0.000206457,0.000173858,0.000293386,0.000206457,0.000162992,0.000162992,8.69291e-05,0.000152126,0.000195591,0.000130394,0.000162992,0.000206457,0.000130394,0.000162992,9.77953e-05,0.000195591,0.000162992,0.000130394
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.43307e-05,0.00019559,0.000717165,0.00166252,0.00295559,0.00434645,0.00617197,0.00739985,0.0077693,0.00687826,0.00605244,0.00398787,0.00299905,0.00170598,0.000988818,0.000543307,0.000467244,0.000315118,0.000228189,0.000293386,0.000293386,0.000325984,0.000271653,0.000271653,0.000304252,0.000206457,0.000195591,0.000206457,0.000380315,0.000239055,0.000195591,0.000271653,0.000217323,0.000173858,0.000217323,0.000249921,0.000130394,0.000195591,0.000260787,0.000195591,0.000162992,0.000152126,0.000239055,0.000152126,0.000130394,0.000162992,0.00014126,0.000206457,0.000130394,0.00014126,0.000130394,0.000162992,0.000206457,0.000162992,0.000239055,0.000119528,0.000173858
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.17323e-05,0.000217323,0.000836692,0.00173858,0.00299905,0.00469417,0.00599811,0.00654141,0.00734551,0.00678048,0.0053896,0.00406393,0.00280346,0.00166252,0.000999684,0.000641102,0.000488976,0.00047811,0.000488976,0.000249921,0.000271653,0.000423779,0.000369449,0.000228189,0.000315118,0.000358583,0.000195591,0.000173858,0.000239055,0.000206457,0.000304252,0.000195591,0.000249921,0.000239055,0.00014126,0.000184724,0.000195591,0.000119528,0.000217323,0.000152126,0.000217323,0.000173858,0.000249921,0.00014126,0.00028252,0.000206457,0.000162992,0.000195591,0.000195591,0.000130394,0.000195591,0.000152126,0.000195591
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08661e-05,4.34646e-05,0.000293386,0.00108661,0.00210803,0.00302078,0.00462897,0.00624803,0.00744331,0.00718252,0.00656315,0.0052592,0.00355322,0.00289039,0.00152126,0.00110835,0.00047811,0.00047811,0.000532441,0.000347716,0.00047811,0.00028252,0.000228189,0.000315118,0.000260787,0.000325984,0.00028252,0.000195591,0.000260787,0.000239055,0.000271653,0.000228189,0.000315118,0.000293386,0.000152126,0.000195591,0.000206457,0.000217323,0.000217323,0.000108661,0.000184724,0.000228189,0.000184724,0.000130394,0.000249921,0.000108661,0.000173858,0.000152126,0.000217323,0.000162992
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08661e-05,1.08661e-05,0.000108661,0.000467244,0.000847559,0.00201023,0.0034011,0.00463984,0.00599811,0.00649795,0.00708472,0.00667181,0.00492236,0.00339023,0.0026948,0.00156472,0.000814961,0.000554173,0.000380315,0.000456378,0.000380315,0.000347716,0.000228189,0.000325984,0.00028252,0.000271653,0.000325984,0.000173858,0.000293386,0.000217323,0.000239055,0.000152126,0.000239055,0.000271653,0.000228189,0.000239055,0.000162992,0.000130394,0.000162992,0.000239055,0.000271653,0.000271653,0.000130394,0.000152126,0.000217323,0.000152126,0.000206457
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.25984e-05,0.000184724,0.000499842,0.00111921,0.00187984,0.00387921,0.00475936,0.00582424,0.00668267,0.00645448,0.00588944,0.0046833,0.00318378,0.00226016,0.00124961,0.000804094,0.000630236,0.000532441,0.000402047,0.000347716,0.000434646,0.000347716,0.00028252,0.000304252,0.000315118,0.000271653,0.000228189,0.000152126,0.000195591,0.000173858,0.000293386,0.000293386,0.000184724,0.000130394,0.000206457,0.000206457,0.000130394,0.00028252,0.000228189,0.000195591,0.000108661,0.000228189
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08661e-05,0,4.34646e-05,0.000162992,0.00042378,0.00129307,0.00244488,0.00368362,0.00481369,0.00586771,0.00650881,0.00653054,0.00590031,0.00434645,0.00308598,0.00212976,0.00142346,0.00106488,0.000586772,0.000499842,0.000391181,0.000325984,0.000369449,0.000380315,0.00028252,0.000325984,0.000315118,0.000315118,0.000293386,0.000239055,0.000249921,0.000293386,0.000239055,0.000260787,0.000152126,0.000249921,0.000173858,0.000152126,0.000184724,0.000195591
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.43307e-05,0.000206457,0.00061937,0.00136913,0.00229275,0.00383574,0.00507448,0.00588944,0.00628062,0.00571558,0.00530267,0.00375968,0.00304252,0.00196677,0.00153212,0.00111921,0.000543307,0.000521575,0.000467244,0.000304252,0.00033685,0.000369449,0.000445512,0.000206457,0.000412913,0.000217323,0.000239055,0.000228189,0.000239055,0.000304252,0.000195591,0.000228189,0.000162992,0.000195591
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.34646e-05,0.000130394,0.000260787,0.000586772,0.00127134,0.0026948,0.00368362,0.00480283,0.00540046,0.00621542,0.00556346,0.00509621,0.00403133,0.00294472,0.00212976,0.00136913,0.00103228,0.000749764,0.000423779,0.000565039,0.000488976,0.000369449,0.000358583,0.000347716,0.000315118,0.000217323,0.000369449,0.000315118,0.000239055,0.000184724,0.000184724
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08661e-05,2.17323e-05,0.000162992,0.000304252,0.000738897,0.0014126,0.002597,0.00405307,0.00502015,0.00516141,0.00569385,0.00503102,0.0046507,0.00379228,0.00298819,0.0021189,0.0013148,0.00095622,0.000651968,0.000510709,0.000434646,0.000358583,0.000488976,0.000358583,0.000325984,0.000228189,0.000271653,0.00028252


==> anc/1.3_Osc_DetResponse22.txt <==
0.00044529,0.00148029,0.00258749,0.00406778,0.00635441,0.00899006,0.00982047,0.00905024,0.00782267,0.00534347,0.00339383,0.0018654,0.000685987,0.000252732,0.000264767,0.000276802,0.000168488,0.000324941,0.000192558,0.000240697,0.000312906,0.000240697,0.000120349,0.000192558,0.000108314,0.000120349,0.000216627,0.000216627,0.000144418,0.000373081,0.000192558,0.000168488,0.000156453,0.000216627,0.000288837,0.000168488,0.000252732,0.000120349,0.000120349,0.000204593,0.000156453,0.000216627,0.000216627,0.000168488,0.000216627,0.000204593,0.000180523,0.000132383,0.000228662,0.000156453,0.000216627,0.000216627,0.000228662,0.000168488,0.000156453,0.000192558,0.000132383,0.000168488,0.000180523,0.000120349,0.000156453,0.000156453,0.000168488,0.000108314,0.000240697,0.000144418,0.000228662,0.000168488,9.62789e-05,0.000120349,0.000192558,0.000276802,0.000192558,0.000216627,9.62789e-05,0.000192558,0.000240697,0.000204593,0.000288837,0.000228662,6.01743e-05,7.22091e-05
0,0,0,6.01743e-05,0.000373081,0.00120348,0.00256342,0.00376691,0.00622202,0.00849663,0.00861697,0.00914651,0.0073172,0.00485004,0.00318923,0.00151639,0.000661917,0.000276802,0.000312906,0.000373081,0.000216627,0.000252732,0.000192558,0.000228662,0.000288837,0.000252732,0.000216627,0.000156453,0.000228662,0.000156453,0.000216627,0.000156453,0.000204593,0.000240697,0.000168488,0.000300871,0.000168488,0.000240697,0.000264767,0.000361046,0.000192558,0.000216627,0.000180523,0.000204593,0.000276802,0.000180523,0.000264767,0.000180523,0.000204593,0.000252732,0.000252732,0.000192558,0.000108314,0.000204593,0.000144418,0.000288837,0.000168488,0.000192558,0.000132383,0.000156453,0.000168488,0.000204593,0.000204593,0.000180523,0.000216627,0.000240697,0.000108314,0.000168488,0.000168488,0.000144418,0.000168488,0.000120349,0.000240697,0.000168488,0.000216627,0.000132383,0.000192558,0.000240697,0.000228662,0.000108314,0.000132383,0.000132383
0,0,0,0,0,0,2.40697e-05,2.40697e-05,0.000710056,0.00143215,0.00268377,0.00417609,0.00743755,0.00877343,0.00899005,0.00868918,0.00701632,0.00488615,0.00310499,0.00160063,0.000710057,0.000300871,0.000264767,0.000228662,0.000300871,0.000264767,0.000240697,0.000168488,0.000156453,0.000240697,0.000264767,0.000228662,0.000192558,0.000216627,0.000156453,0.000312906,0.000252732,0.000144418,0.000361046,0.000216627,0.000132383,0.000288837,0.000132383,0.000264767,0.000228662,0.000168488,0.000252732,0.000180523,0.000180523,0.000168488,0.000228662,0.000252732,0.000228662,0.000252732,0.000168488,0.000204593,0.000108314,0.000168488,0.000264767,0.000240697,0.000228662,0.000228662,0.000180523,0.000192558,0.000180523,0.000180523,0.000204593,0.000252732,0.000228662,0.000168488,0.000132383,0.000132383,0.000180523,0.000120349,0.000108314,0.000168488,0.000108314,0.000144418,0.000180523,0.000168488,0.000156453,0.000156453
0,0,0,0,0,0,0,0,0,1.20349e-05,1.20349e-05,8.4244e-05,0.000457325,0.00143215,0.00312906,0.00491022,0.00672749,0.00829203,0.00926686,0.00827999,0.0065951,0.00469359,0.00280412,0.00140808,0.000746161,0.000361046,0.000336976,0.000349011,0.000240697,0.000361046,0.000204593,0.000312906,0.000216627,0.000132383,0.000240697,0.000168488,0.000228662,0.000252732,0.000288837,0.000228662,0.000300871,0.000228662,0.000276802,0.000180523,0.000276802,0.000276802,0.000216627,0.000300871,0.000132383,0.000288837,0.000144418,0.000180523,0.000108314,0.000204593,0.000108314,0.000168488,0.000276802,0.000252732,0.000216627,0.000192558,0.000132383,0.000144418,0.000192558,0.000132383,0.000204593,0.000180523,0.000264767,0.000180523,6.01743e-05,0.000204593,0.000216627,0.000240697,0.000216627,0.000156453,0.000168488,0.000156453,0.000252732,0.000216627,0.000228662,0.000180523,0.000168488,0.000264767
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.61046e-05,0.000228662,0.000830405,0.00188947,0.00304482,0.00523516,0.00640255,0.00823184,0.00834016,0.00784673,0.00605353,0.00374284,0.00261156,0.00127569,0.000625813,0.000373081,0.000312906,0.000252732,0.00039715,0.000288837,0.000240697,0.000228662,0.000204593,0.000192558,0.000228662,0.000168488,0.000192558,0.000264767,0.000288837,0.000216627,0.000120349,0.000264767,0.000264767,0.000228662,0.000204593,0.000288837,0.000168488,0.000204593,0.000240697,0.000228662,0.000252732,0.000156453,0.000180523,0.000144418,0.000144418,0.000216627,0.000132383,0.000264767,0.000168488,0.000132383,0.000228662,0.000168488,0.000156453,0.000156453,0.000288837,0.000216627,0.000168488,0.000192558,0.000252732,0.000216627,0.000228662,0.000168488,0.000144418,0.000216627,0.000192558,0.000132383,0.000204593,0.000132383
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.61046e-05,0.000288837,0.000770231,0.00205796,0.00346604,0.0050787,0.00714871,0.00767824,0.00812353,0.0075579,0.00580079,0.00374284,0.00255139,0.00110721,0.000698022,0.000493429,0.000336976,0.000373081,0.000385115,0.000288837,0.000240697,0.000336976,0.000168488,0.000264767,0.000264767,0.000192558,0.000240697,0.000240697,0.000228662,0.000168488,0.000192558,0.000216627,0.000240697,0.000300871,0.000168488,0.000228662,0.000192558,0.000252732,0.000180523,0.000276802,0.000216627,0.000120349,0.000300871,0.000168488,0.000216627,0.000216627,0.000168488,0.000120349,0.000180523,0.000216627,0.000180523,0.000228662,0.000192558,0.000204593,0.000180523,0.000156453,0.000264767,0.000156453,0.000156453,0.000228662,0.000180523,0.000204593,0.000216627,0.000192558
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.40697e-05,9.62789e-05,0.000373081,0.00113128,0.00187744,0.00311702,0.00505463,0.00746162,0.00799115,0.0079069,0.00701632,0.0053555,0.00405574,0.00227459,0.00125162,0.000637848,0.000373081,0.000288837,0.00042122,0.000324941,0.000228662,0.000264767,0.000288837,0.000228662,0.000324941,0.000288837,0.000264767,0.000300871,0.000240697,0.000228662,0.000180523,0.000132383,0.000336976,0.000252732,0.000276802,0.000349011,0.000204593,0.000276802,0.000288837,0.000132383,0.000252732,0.000204593,0.000132383,0.000204593,0.000252732,0.000276802,0.000240697,0.000168488,0.000168488,0.000132383,0.000180523,0.000144418,0.000204593,0.000288837,0.000228662,0.000264767,0.000168488,0.000216627,0.000252732,0.000144418,0.000264767
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.01743e-05,0.000493429,0.00108314,0.00235883,0.0034179,0.00565638,0.00704039,0.00788283,0.00802725,0.00599335,0.00457324,0.00330958,0.00204592,0.0010711,0.000505464,0.000565638,0.00039715,0.000349011,0.000324941,0.000361046,0.000312906,0.000240697,0.000361046,0.000228662,0.000168488,0.000300871,0.000240697,0.000240697,0.000252732,0.000204593,0.000312906,0.000204593,0.000192558,0.000288837,0.000288837,0.000168488,0.000312906,0.000252732,0.000216627,0.000228662,0.000300871,0.000228662,0.000156453,0.000228662,0.000216627,0.000192558,0.000180523,0.000300871,0.000204593,0.000312906,0.000216627,0.000288837,0.000240697,0.000240697,0.000108314,0.000192558
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.61046e-05,0.000168488,0.000734126,0.00122755,0.00219034,0.00420016,0.0052833,0.00667934,0.00803928,0.00752179,0.00598132,0.00441679,0.00318923,0.00180523,0.00114331,0.000710057,0.000469359,0.000276802,0.000361046,0.000385115,0.000324941,0.000324941,0.000252732,0.000276802,0.000144418,0.000216627,0.000216627,0.000252732,0.000228662,0.000300871,0.000228662,0.000204593,0.000228662,0.000264767,0.000180523,0.000264767,0.000156453,0.000192558,0.000240697,0.000228662,0.000180523,0.000276802,0.000228662,0.000192558,0.000252732,0.000228662,0.000240697,0.000132383,0.000204593,0.000228662,0.000264767,0.000228662,0.000216627
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.20349e-05,2.40697e-05,0.000108314,0.000734126,0.00132383,0.0023468,0.00379098,0.00543975,0.00637847,0.00724497,0.00678765,0.00601742,0.00440475,0.00282819,0.00187744,0.00116738,0.000529534,0.000589708,0.00044529,0.000349011,0.000336976,0.000385115,0.000300871,0.000349011,0.000349011,0.000228662,0.000120349,0.000216627,0.000288837,0.000336976,0.000204593,0.000240697,0.000168488,0.000192558,0.000204593,0.000192558,0.000180523,0.000216627,0.000156453,0.000276802,0.000192558,0.000168488,0.000204593,0.000228662,0.000252732,0.000228662,0.000204593,0.000168488,0.000216627,0.000216627
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.40697e-05,0.000252732,0.000734126,0.00133587,0.00255139,0.00405574,0.00542771,0.00612574,0.00688393,0.00645067,0.00606556,0.00381505,0.00271988,0.0015886,0.00104703,0.000553603,0.00044529,0.000541568,0.000336976,0.000385115,0.000276802,0.000264767,0.000240697,0.000276802,0.000288837,0.000288837,0.000168488,0.000240697,0.000156453,0.000228662,0.00039715,0.000288837,0.000216627,0.000300871,0.000228662,0.000336976,0.000336976,0.000276802,0.000156453,0.000228662,0.000336976,0.000240697,0.000216627,0.000240697,0.000324941
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.20349e-05,4.81394e-05,0.000324941,0.000974823,0.00163674,0.0029004,0.00432051,0.0048019,0.00616184,0.00625812,0.00660713,0.00529533,0.00404371,0.0029365,0.00187744,0.000746161,0.000806335,0.00044529,0.000300871,0.000433255,0.000300871,0.000300871,0.000288837,0.000276802,0.000252732,0.000300871,0.000252732,0.000276802,0.000240697,0.000264767,0.000252732,0.000204593,0.000240697,0.000276802,0.000240697,0.000324941,0.000240697,0.000168488,0.000276802,0.000288837,0.000276802,0.000228662
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.40697e-05,0,0.000144418,0.000349011,0.00119145,0.00208203,0.00280412,0.00404371,0.00522312,0.00645067,0.00620998,0.00560824,0.00499446,0.00401964,0.00257546,0.00167284,0.00116738,0.000661917,0.000625813,0.000481394,0.00039715,0.000300871,0.000373081,0.000349011,0.000276802,0.00039715,0.00042122,0.000300871,0.000252732,0.000180523,0.000216627,0.000240697,0.000288837,0.000228662,0.000252732,0.000192558,0.000228662,0.000204593,0.000300871
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.22091e-05,7.22091e-05,0.000409185,0.000950753,0.00179319,0.00314109,0.00385115,0.00511481,0.00560824,0.00617387,0.00595725,0.00454917,0.00353824,0.0023468,0.00154046,0.001035,0.000902614,0.000553603,0.000433255,0.000469359,0.000336976,0.00044529,0.000288837,0.000240697,0.000300871,0.000312906,0.000300871,0.000240697,0.000312906,0.000228662,0.000264767,0.000252732,0.000324941,0.000204593
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.40697e-05,2.40697e-05,0.000180523,0.000481394,0.00132383,0.00169691,0.00338179,0.00383911,0.00534347,0.00612573,0.00622201,0.00545178,0.00500649,0.00347807,0.00217831,0.00137197,0.000902614,0.000734126,0.000481394,0.000300871,0.000336976,0.000288837,0.000385115,0.000457324,0.000336976,0.000252732,0.000373081,0.000361046,0.000324941,0.000288837,0.000216627
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.01743e-05,0.000168488,0.000409185,0.000986858,0.00192558,0.00288836,0.00392336,0.0052833,0.00537957,0.00549992,0.00529533,0.00406778,0.0031772,0.00211813,0.00132383,0.00104703,0.000589708,0.000457324,0.000349011,0.000373081,0.000252732,0.000300871,0.000336976,0.000264767,0.000288837,0.000288837


==> anc/1.3_Osc_DetResponse30.txt <==
0.000663664,0.00176252,0.00350327,0.00509171,0.00733295,0.00933485,0.00948717,0.00780079,0.00688688,0.00475444,0.00283961,0.0016102,0.000533107,0.000271993,0.000250234,0.000293753,0.000239354,0.000206715,0.000206715,0.000206715,0.000130557,0.000174076,0.000119677,0.000261114,0.000163196,0.000174076,0.000152316,0.000195835,0.000239354,0.000228474,0.000174076,0.000163196,0.000195835,0.000141437,0.000206715,0.000130557,0.000163196,0.000119677,0.000174076,0.000206715,9.79176e-05,0.000119677,0.000141437,9.79176e-05,0.000130557,0.000195835,0.000152316,0.000163196,0.000174076,0.000141437,0.000141437,0.000108797,0.000206715,0.000141437,0.000141437,0.000141437,0.000206715,0.000108797,0.000152316,0.000108797,0.000119677,9.79176e-05,0.000141437,0.000184956,9.79176e-05,0.000174076,6.52784e-05,0.000141437,8.70379e-05,0.000141437,0.000119677,0.000108797,0.000130557,0.000141437,8.70379e-05,0.000119677,0.000163196,4.35189e-05,0.000184956,0.000152316,0.000152316,8.70379e-05
0,0,0,0.000130557,0.000859499,0.00214331,0.00356855,0.00575538,0.00756143,0.00885613,0.00862765,0.007692,0.00633201,0.00412341,0.00275257,0.001447,0.000489588,0.00040255,0.000250234,0.000326392,0.000239354,0.000271993,0.000206715,0.000228474,0.000250234,0.000184956,0.000228474,0.000163196,0.000184956,0.000206715,0.000217595,0.000163196,0.000293753,0.000152316,0.000108797,0.000141437,0.000141437,0.000163196,0.000184956,0.000130557,0.000163196,0.000184956,0.000206715,0.000195835,0.000163196,0.000119677,0.000141437,0.000163196,0.000119677,0.000195835,0.000152316,0.000152316,0.000174076,0.000195835,8.70379e-05,0.000271993,0.000152316,0.000141437,0.000119677,0.000119677,0.000108797,0.000130557,0.000130557,0.000228474,0.000108797,0.000152316,0.000174076,0.000184956,0.000163196,0.000141437,6.52784e-05,7.61582e-05,0.000195835,0.000108797,0.000119677,9.79176e-05,0.000195835,0.000217595,0.000119677,0.000152316,0.000108797,0.000141437
0,0,0,0,0,0,2.17595e-05,0.000174076,0.000881258,0.00243706,0.00399286,0.00533106,0.00757231,0.00836653,0.00841005,0.00751791,0.00604913,0.00389494,0.00237178,0.00130557,0.000576626,0.00039167,0.000250234,0.000326392,0.000152316,0.000282873,0.000271993,0.000217595,0.000228474,0.000195835,0.000174076,0.000195835,0.000152316,0.000250234,0.000184956,0.000174076,0.000152316,0.000206715,0.000119677,0.000141437,0.000152316,0.000228474,0.000261114,0.000228474,0.000130557,0.000163196,0.000239354,0.000152316,0.000130557,0.000250234,0.000174076,0.000195835,0.000217595,0.000217595,0.000152316,0.000174076,0.000174076,0.000195835,0.000152316,0.000228474,0.000130557,0.000108797,0.000217595,0.000141437,0.000239354,0.000195835,0.000141437,0.000228474,0.000108797,0.000174076,7.61582e-05,0.000163196,0.000108797,0.000163196,0.000206715,0.000195835,0.000141437,0.000108797,0.000130557,0.000119677,0.000108797,0.000163196
0,0,0,0,0,0,0,0,0,0,1.08797e-05,0.000228474,0.00100094,0.00245882,0.00403638,0.00557042,0.00744175,0.00847533,0.00821422,0.00689776,0.0053637,0.00334008,0.00237178,0.00126205,0.000587506,0.000554867,0.000293753,0.000250234,0.000250234,0.000348152,0.000261114,0.000239354,0.000184956,0.000130557,0.000206715,0.000206715,0.000195835,0.000184956,0.000195835,0.000217595,0.000228474,0.000195835,0.000217595,0.000239354,0.000239354,0.000130557,0.000239354,0.000174076,9.79176e-05,0.000119677,0.000206715,0.000174076,0.000130557,0.000206715,0.000195835,0.000239354,0.000195835,0.000119677,9.79176e-05,0.000119677,0.000163196,0.000206715,0.000174076,0.000141437,0.000108797,0.000184956,0.000217595,0.000119677,0.000130557,0.000130557,0.000152316,0.000163196,0.000130557,0.000184956,0.000130557,0.000108797,0.000174076,0.000130557,0.000152316,7.61582e-05,7.61582e-05,8.70379e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.17595e-05,0.000369911,0.00121853,0.00267641,0.00431925,0.00642993,0.00750703,0.00839917,0.0079531,0.00666928,0.00543986,0.00368823,0.00202363,0.00115325,0.000554867,0.000456949,0.000326392,0.000282873,0.000271993,0.000239354,0.000271993,0.000282873,0.000217595,0.000184956,0.000293753,0.000163196,0.000250234,0.000304633,0.000217595,0.000217595,0.000228474,0.000206715,0.000163196,0.000141437,0.000141437,0.000174076,0.000174076,0.000250234,0.000195835,0.000217595,0.000217595,0.000195835,0.000184956,0.000174076,0.000119677,0.000228474,0.000228474,0.000228474,0.000184956,0.000108797,0.000239354,0.000195835,0.000195835,0.000184956,0.000141437,0.000174076,0.000163196,0.000206715,0.000108797,0.000228474,0.000174076,0.000184956,0.000119677,0.000152316,0.000184956,0.000250234,0.000195835,0.000174076
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.70379e-05,0.000446069,0.00145788,0.00293753,0.00435189,0.00650609,0.00760494,0.00830126,0.00794222,0.00648432,0.0047218,0.00302456,0.00186043,0.00115325,0.000576626,0.000261114,0.000293753,0.000369911,0.000195835,0.000337272,0.000239354,0.000217595,0.000271993,0.000261114,0.000206715,0.000239354,0.000141437,0.000217595,0.000239354,0.000206715,0.000184956,0.000141437,0.000141437,0.000174076,0.000163196,0.000261114,0.000184956,0.000228474,0.000206715,0.000163196,0.000108797,0.000119677,0.000217595,0.000152316,9.79176e-05,0.000217595,0.000250234,0.000174076,0.000250234,0.000195835,0.000174076,0.000184956,0.000271993,0.000163196,0.000130557,0.000174076,0.000152316,0.000228474,6.52784e-05,0.000174076,0.000163196,0.000239354,0.000152316,0.000217595
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.17595e-05,0.000141437,0.000631025,0.00141436,0.00307896,0.0046674,0.00599473,0.0073547,0.00796398,0.00720239,0.00559218,0.00465652,0.00285049,0.00174076,0.000946537,0.000696303,0.000446069,0.00039167,0.000239354,0.000206715,0.000261114,0.000282873,0.000206715,0.000206715,0.000228474,0.000282873,0.000206715,0.000250234,0.000315512,0.000369911,0.000206715,0.000184956,0.000174076,0.000206715,0.000174076,0.000239354,0.000271993,0.000217595,0.000195835,0.000217595,0.000293753,0.000130557,0.000141437,0.000206715,0.000141437,0.000130557,0.000152316,0.000228474,0.000239354,0.000184956,8.70379e-05,0.000184956,0.000174076,0.000184956,0.000163196,0.000206715,0.000152316,0.000108797,0.000195835,0.000108797,0.000130557
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08797e-05,0.000206715,0.0008051,0.00157756,0.00326392,0.00456948,0.006604,0.00749614,0.0077355,0.00678896,0.00539634,0.00411254,0.00308984,0.0015558,0.0008051,0.000674544,0.000369911,0.00039167,0.000380791,0.000304633,0.000380791,0.000304633,0.000337272,0.000369911,0.000239354,0.000282873,0.000184956,0.000250234,0.000206715,0.000163196,0.000239354,0.000206715,0.000206715,0.000195835,0.000174076,0.000195835,0.000217595,0.000141437,0.000152316,0.000206715,0.000271993,0.000108797,0.000184956,0.000152316,0.000152316,0.000184956,0.000195835,0.000174076,8.70379e-05,0.000108797,0.000195835,0.000152316,0.000217595,9.79176e-05,7.61582e-05,0.000184956,0.000217595
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.52784e-05,0.000271993,0.00116413,0.00190395,0.0031116,0.00484148,0.00624497,0.00745262,0.00716974,0.006876,0.00557042,0.00419957,0.00277433,0.0016102,0.00109885,0.000652784,0.000478708,0.000304633,0.000467829,0.000250234,0.000261114,0.000326392,0.000304633,0.000261114,0.000239354,0.000228474,0.000206715,0.000217595,0.000271993,0.000261114,0.000250234,0.000217595,0.000228474,0.000261114,0.000293753,0.000250234,0.000152316,0.000228474,0.000250234,0.000163196,0.000195835,0.000130557,0.000206715,0.000195835,0.000217595,0.000152316,0.000261114,0.000119677,0.000217595,0.000239354,0.000130557,0.000174076,0.000130557
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08797e-05,1.08797e-05,0.000141437,0.000380791,0.00126205,0.00198011,0.00329656,0.004885,0.00634289,0.00674543,0.00693039,0.006604,0.00496115,0.00412341,0.00251322,0.00152316,0.00113149,0.000500468,0.000478708,0.000337272,0.000369911,0.000304633,0.000315512,0.000348152,0.000304633,0.000293753,0.000271993,0.000326392,0.000195835,0.000206715,0.000293753,0.000217595,0.000184956,0.000261114,0.000282873,0.000250234,0.000271993,0.000250234,0.000163196,0.000228474,0.000163196,0.000261114,0.000217595,0.000217595,0.000174076,0.000239354,0.000152316,0.000163196,0.000195835,0.000174076,0.000141437
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.26392e-05,8.70379e-05,0.000456949,0.00110973,0.00205627,0.00367735,0.00484148,0.00646256,0.00664751,0.00734382,0.00607089,0.00474356,0.00372087,0.00249146,0.00143612,0.000870379,0.000598386,0.000456949,0.000435189,0.000337272,0.000282873,0.000315512,0.000304633,0.000337272,0.000261114,0.000261114,0.000261114,0.000271993,0.000228474,0.000228474,0.000239354,0.000174076,0.000195835,0.000261114,7.61582e-05,0.000282873,0.000184956,0.000195835,0.000130557,0.000195835,0.000195835,0.000228474,0.000174076,0.000217595,0.000195835,0.000174076
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.43987e-05,0.000141437,0.000446069,0.00133821,0.00231738,0.003166,0.00508083,0.00585329,0.00657135,0.00652783,0.00591857,0.00436277,0.00337271,0.00206715,0.00172988,0.00083774,0.000533107,0.000489588,0.000446069,0.000478708,0.000293753,0.000304633,0.000271993,0.000304633,0.000250234,0.000228474,0.000206715,0.000293753,0.000271993,0.000228474,0.000261114,0.000282873,0.000359031,0.000271993,0.000239354,0.000271993,0.000119677,0.000195835,0.000130557,0.000163196,0.000163196,0.000163196
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.61582e-05,0.000195835,0.000663664,0.00132733,0.00276345,0.00352503,0.00497203,0.00561394,0.00619056,0.0062776,0.00527667,0.00412341,0.00331832,0.00228474,0.00140349,0.00100094,0.000652784,0.00042431,0.000489588,0.000369911,0.00039167,0.000315512,0.000271993,0.000337272,0.000282873,0.000217595,0.000239354,0.000206715,0.000304633,0.000141437,0.000195835,0.000239354,0.000163196,0.000293753,0.000271993,0.000239354,0.000271993,0.000130557
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.35189e-05,0.000163196,0.000707183,0.00133821,0.00266553,0.00329656,0.0047762,0.00575538,0.00595121,0.00578801,0.00496115,0.00437365,0.00310072,0.00218683,0.00127293,0.000859499,0.000609265,0.000543987,0.000467829,0.000359031,0.00041343,0.000380791,0.000359031,0.000271993,0.000217595,0.000250234,0.000261114,0.000271993,0.000261114,0.000184956,0.000184956,0.000217595,8.70379e-05,0.000206715
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08797e-05,2.17595e-05,5.43987e-05,0.000271993,0.000718062,0.00147964,0.00242618,0.0039711,0.004885,0.00580977,0.00649519,0.00562482,0.00487412,0.00394934,0.00324216,0.00207803,0.00109885,0.000903018,0.000620145,0.000609265,0.000467829,0.000359031,0.00040255,0.000359031,0.00042431,0.000293753,0.000228474,0.000293753,0.000271993,0.000195835,0.000315512,0.000228474
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08797e-05,0.000152316,0.000478709,0.00114237,0.00158844,0.00240442,0.00341623,0.00484148,0.0053637,0.00591857,0.00592945,0.00450421,0.00340535,0.00286137,0.00195835,0.00132733,0.000881258,0.000728942,0.000543987,0.000489588,0.00039167,0.000337272,0.000348152,0.000348152,0.000228474,0.000217595,0.000271993


==> anc/1.3_Osc_DetResponse33.txt <==
0.000630209,0.00192322,0.00285767,0.00508513,0.00735606,0.00917065,0.00987694,0.00877949,0.00691058,0.00456357,0.00252083,0.00127128,0.000445492,0.000434627,0.000282507,0.000217313,0.000336836,0.000206448,0.000130388,0.000206448,0.000206448,0.000184716,0.000217313,0.000217313,0.000141254,0.000162985,8.69253e-05,0.000173851,0.000217313,0.000206448,0.000141254,0.000108657,0.000217313,0.000184716,6.5194e-05,0.000130388,0.000141254,0.000152119,0.000130388,0.000119522,0.000184716,0.000119522,0.000141254,6.5194e-05,0.000130388,0.000173851,0.000162985,0.000282507,0.000206448,0.000228179,9.7791e-05,0.000141254,0.000152119,0.000152119,0.000141254,7.60597e-05,0.000141254,0.000184716,0.000119522,0.000108657,0.000108657,0.000162985,0.000141254,0.000184716,0.000119522,0.000152119,0.000108657,8.69253e-05,0.000119522,0.000162985,0.000162985,0.000130388,0.000130388,9.7791e-05,0.000108657,0.000173851,0.000141254,9.7791e-05,9.7791e-05,0.000162985,9.7791e-05,0.000119522
0,0,0,0.000173851,0.000586746,0.00230352,0.00349874,0.00583487,0.00751905,0.009062,0.00877948,0.00787762,0.00626949,0.00434626,0.00217313,0.00135821,0.000586746,0.000347701,0.000228179,0.000195582,0.000336836,0.000195582,0.000260776,0.000260776,0.000162985,0.000162985,0.000195582,0.000304239,0.000130388,0.000152119,0.00024991,0.000119522,0.000173851,0.000152119,0.000119522,0.000141254,0.000206448,0.000228179,0.000228179,0.000162985,0.000108657,0.000130388,0.000130388,0.000119522,0.000195582,0.000141254,0.000162985,0.000130388,0.000184716,0.000108657,9.7791e-05,0.000162985,0.000184716,0.000217313,0.000152119,0.000130388,9.7791e-05,0.000173851,0.000119522,0.000141254,6.5194e-05,0.000152119,0.000217313,0.000162985,0.000119522,7.60597e-05,0.000141254,0.000206448,0.000206448,0.000141254,0.000152119,0.000162985,0.000141254,0.000119522,0.000119522,0.000152119,0.000162985,0.000130388,0.000217313,0.000152119,8.69253e-05,0.000141254
0,0,0,0,0,0,0,0.000184716,0.000880118,0.00190149,0.00381384,0.0057262,0.00764944,0.00889901,0.00868169,0.00770378,0.00597612,0.00358567,0.0024991,0.00124955,0.000597612,0.000456358,0.000239045,0.000206448,0.00032597,0.000293373,0.000228179,0.000228179,0.000217313,0.000239045,0.000173851,0.00024991,0.000152119,0.000228179,0.000184716,0.000152119,0.000282507,0.000162985,0.000119522,0.000152119,0.000195582,0.000184716,0.000152119,0.000206448,6.5194e-05,0.000108657,0.000206448,0.000380298,0.000108657,0.000195582,0.000217313,0.000162985,0.000108657,0.000119522,0.000162985,0.000162985,0.000130388,0.000173851,0.000152119,0.000173851,0.000141254,0.000119522,0.000173851,0.000119522,0.000206448,0.000173851,0.000162985,0.000184716,0.000184716,0.000119522,0.000108657,9.7791e-05,0.000162985,0.000130388,0.000184716,0.000108657,0.000184716,9.7791e-05,0.000173851,0.000141254,0.000119522,0.000217313
0,0,0,0,0,0,0,0,0,1.08657e-05,4.34627e-05,0.000260776,0.00116263,0.00258603,0.00393337,0.00592179,0.00766031,0.00856217,0.00854044,0.00716049,0.00560668,0.00375952,0.00214053,0.0011083,0.000521552,0.000239045,0.000260776,0.000239045,0.00032597,0.000130388,0.000162985,0.000282507,0.00024991,0.000184716,0.000195582,0.000173851,0.000206448,0.000217313,0.000282507,0.000271642,0.000217313,0.000217313,0.000239045,0.000195582,0.000173851,0.000162985,0.000239045,0.000173851,0.000162985,0.000130388,0.000119522,0.000184716,0.000119522,0.000130388,0.000228179,0.000206448,0.000130388,0.000152119,0.000141254,0.000195582,0.000108657,0.000108657,0.000152119,0.000152119,0.000141254,0.000173851,0.000239045,0.000206448,0.000184716,0.000228179,9.7791e-05,0.000217313,0.000152119,9.7791e-05,0.000152119,0.000173851,7.60597e-05,0.000152119,0.000173851,0.000217313,0.000195582,7.60597e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000108657,0.000369433,0.000880119,0.00260776,0.00410722,0.00630209,0.00788849,0.00798628,0.00757338,0.00654114,0.00497647,0.00335749,0.00202101,0.00105397,0.000510686,0.000358567,0.000358567,0.000336836,0.000260776,0.000206448,0.000184716,0.000228179,0.000239045,0.00024991,0.000173851,0.000152119,0.000184716,0.00024991,0.000195582,0.000173851,0.000141254,0.000206448,0.000195582,0.000239045,0.000195582,0.000228179,0.000184716,8.69253e-05,0.000217313,0.000184716,0.000130388,0.000119522,6.5194e-05,9.7791e-05,0.000162985,0.000108657,0.000162985,9.7791e-05,0.000173851,0.000228179,0.000239045,0.000315104,0.000173851,0.000162985,0.000228179,9.7791e-05,0.000152119,0.000173851,0.000141254,0.000141254,0.000108657,0.000108657,0.000108657,0.000152119,0.000119522,0.000152119,0.000130388,0.000162985
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.69253e-05,0.000488955,0.00118436,0.00275988,0.00437886,0.00608477,0.0076603,0.00835572,0.00811667,0.00717135,0.00494387,0.00300979,0.00203188,0.00102137,0.000684537,0.000282507,0.00040203,0.000336836,0.000260776,0.000271642,0.000228179,0.000304239,0.000369433,0.000184716,0.000315104,0.000271642,0.000282507,0.000293373,0.000239045,0.000195582,0.000195582,0.000228179,0.000195582,0.000271642,0.000130388,0.000239045,0.000152119,0.000119522,0.000184716,0.000184716,0.000141254,0.000130388,0.000119522,9.7791e-05,9.7791e-05,0.000195582,0.000206448,0.000173851,0.000228179,0.000206448,0.000162985,0.000173851,0.000141254,0.000130388,8.69253e-05,9.7791e-05,0.000141254,0.000152119,0.000162985,0.000141254,0.000162985,0.000162985,7.60597e-05,9.7791e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000119522,0.000597612,0.0014886,0.00279247,0.00440059,0.0057914,0.00804061,0.00839918,0.00754078,0.0057914,0.00434626,0.00295546,0.00198842,0.0011083,0.000738865,0.000304239,0.000336836,0.000478089,0.000315104,0.000293373,0.000271642,0.000304239,0.000293373,0.000228179,0.000173851,0.000239045,0.000206448,0.000162985,0.000206448,0.000304239,0.000184716,0.000228179,0.000206448,0.000119522,0.000195582,0.000217313,0.000173851,0.000141254,0.00024991,0.000173851,0.000119522,0.000119522,0.000195582,0.000228179,0.00024991,0.000108657,0.000108657,0.00024991,0.000130388,0.000119522,0.000141254,0.000152119,0.000217313,0.000195582,0.000217313,0.00024991,0.000152119,0.000130388,0.000130388,0.000162985
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.5194e-05,0.000217313,0.000695402,0.00186889,0.00283594,0.00421587,0.00616084,0.00749732,0.00770376,0.00742126,0.00583486,0.00402029,0.00274901,0.00184716,0.0010431,0.000608477,0.000478089,0.000369433,0.000336836,0.000260776,0.00024991,0.000228179,0.000336836,0.000217313,0.000347701,0.000282507,0.000228179,0.000228179,0.00024991,0.000162985,0.000141254,0.000152119,0.000162985,0.000239045,0.000195582,0.000141254,0.000206448,0.000184716,0.000239045,0.000206448,0.000206448,0.000184716,0.000173851,9.7791e-05,0.000184716,0.000184716,0.000195582,0.000162985,0.000228179,0.000260776,0.000108657,0.000239045,0.000239045,0.000195582,0.000108657,0.000173851,0.000152119
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.60597e-05,0.000282507,0.000836656,0.00195582,0.0031945,0.00436799,0.00648681,0.00748645,0.00756251,0.00701923,0.00570447,0.00405289,0.0025317,0.0018037,0.0010431,0.000684537,0.000423761,0.000358567,0.000336836,0.000336836,0.00024991,0.000206448,0.000304239,0.000206448,0.000217313,0.000239045,0.000184716,0.000260776,0.000195582,0.000228179,0.000195582,0.000369433,0.000293373,0.000130388,0.000141254,0.000162985,0.000206448,0.000217313,0.000152119,0.000195582,0.000228179,0.000173851,0.000228179,0.000228179,0.000228179,0.000206448,0.000162985,0.000162985,0.000195582,0.000184716,0.000130388,0.000162985,0.000228179
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08657e-05,9.7791e-05,0.000347701,0.00101051,0.00192322,0.00316191,0.00485695,0.00629122,0.00707355,0.00663892,0.00631295,0.00522638,0.00383558,0.00240131,0.00140167,0.00119522,0.000695403,0.00040203,0.000423761,0.00032597,0.000315104,0.000304239,0.000315104,0.000380298,0.000282507,0.000304239,0.00032597,0.000282507,0.000184716,0.000315104,0.000119522,0.00024991,0.00024991,0.000282507,0.000228179,0.000206448,0.000141254,0.000162985,0.00024991,0.000152119,0.000162985,0.00024991,0.000217313,0.000184716,0.000195582,0.000184716,0.000195582,0.000119522,0.000108657,0.000217313
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08657e-05,0,2.17313e-05,6.5194e-05,0.000369433,0.00108657,0.00196668,0.00352047,0.00471569,0.00626949,0.00714961,0.00700835,0.00625862,0.00491128,0.00358567,0.00239044,0.00159725,0.000858387,0.000510686,0.000510686,0.000532418,0.000478089,0.000445492,0.000293373,0.000282507,0.000304239,0.000217313,0.000293373,0.000239045,0.00024991,0.000162985,0.000206448,0.00024991,0.000228179,0.000239045,0.000228179,0.000195582,0.000282507,0.000271642,0.000195582,0.000108657,0.000195582,0.000195582,0.000173851,0.000195582,0.000206448,0.000119522,0.000184716
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.17313e-05,0.000195582,0.000521552,0.00136907,0.00227092,0.00396596,0.00494387,0.00597611,0.00658459,0.00646507,0.00565014,0.00463963,0.0036074,0.00221659,0.00155379,0.00108657,0.000673671,0.000521552,0.000456358,0.000369433,0.000369433,0.000380298,0.00032597,0.000271642,0.000206448,0.000162985,0.000271642,0.000173851,0.000260776,0.000239045,0.000228179,0.000239045,0.00024991,0.000195582,0.000228179,0.000173851,0.000304239,0.000228179,0.000206448,0.000304239,0.000239045,0.00024991
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.17313e-05,0.000152119,0.00057588,0.0013908,0.00232525,0.00329229,0.00517205,0.00579139,0.00631295,0.00643247,0.00579139,0.00463963,0.00324883,0.00227092,0.00122782,0.000847522,0.000608477,0.000510686,0.000358567,0.000358567,0.000380298,0.000293373,0.000282507,0.000293373,0.000358567,0.00032597,0.000195582,0.000239045,0.000184716,0.000271642,0.000336836,0.000239045,0.000293373,0.000217313,0.000260776,0.000162985,8.69253e-05,0.000206448
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08657e-05,2.17313e-05,0.000217313,0.000728,0.00118436,0.00247737,0.00365086,0.0043028,0.00583486,0.0060413,0.00647593,0.00563927,0.00440059,0.00302065,0.00224919,0.00137994,0.000586746,0.000423761,0.000499821,0.00040203,0.000434627,0.000347701,0.000304239,0.00032597,0.000271642,0.000228179,0.000271642,0.000282507,0.000336836,0.000184716,0.000184716,0.000260776,0.000239045,0.000184716,0.000162985
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.08657e-05,3.2597e-05,0.000130388,0.000260776,0.000771462,0.00132561,0.0024665,0.00345528,0.00506339,0.00570447,0.00618256,0.00570447,0.00517205,0.0038899,0.00280334,0.00190149,0.00122782,0.000923582,0.00080406,0.000499821,0.000543283,0.000499821,0.000271642,0.000304239,0.000510686,0.000358567,0.000195582,0.00032597,0.000206448,0.000293373,0.00024991,0.000228179
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.2597e-05,0.000130388,0.000304239,0.000717134,0.00137994,0.00244477,0.0035748,0.00477002,0.0056936,0.00590005,0.00521551,0.00490041,0.00374865,0.00295546,0.0017711,0.00137994,0.000967044,0.000488955,0.000521552,0.000445492,0.000412895,0.000488955,0.000380298,0.000260776,0.000347701,0.000282507,0.000347701


==> anc/1.3_Osc_DetResponse35.txt <==
0.000677011,0.00186724,0.00386551,0.00557987,0.00813507,0.00931439,0.00939083,0.00801496,0.00626782,0.00414942,0.00215115,0.00113563,0.000404023,0.000371264,7.64367e-05,0.000338505,0.00024023,0.000152873,0.000152873,0.000196552,0.000174713,0.00022931,0.000109195,0.000185632,0.000185632,0.000174713,0.000185632,0.00022931,0.000218391,0.000185632,0.000163793,0.000109195,0.000196552,0.000152873,0.000120115,0.000152873,3.27586e-05,0.000207471,0.000120115,9.82758e-05,9.82758e-05,0.000109195,6.55172e-05,0.000163793,0.000120115,0.000196552,0.000152873,0.000141954,0.000120115,0.000141954,0.000185632,0.000218391,0.000207471,0.000131034,0.000174713,0.000109195,0.000207471,0.000152873,0.000207471,0.000109195,0.000163793,0.000120115,0.000109195,8.73563e-05,0.000163793,0.000131034,9.82758e-05,0.000152873,0.000163793,0.000131034,5.45977e-05,0.000152873,0.000163793,0.000163793,0.000196552,4.36781e-05,8.73563e-05,0.000120115,0.000120115,0.000120115,9.82758e-05,8.73563e-05
0,0,0,0.000120115,0.000709769,0.00188908,0.00406206,0.00616954,0.00801495,0.00967475,0.00974026,0.00740346,0.0060385,0.00406206,0.00194367,0.00103735,0.000491379,0.000294827,0.00022931,0.000251149,0.000141954,0.00024023,0.000152873,0.000196552,0.000283908,0.000174713,0.000141954,0.000262069,0.000152873,0.000207471,0.000218391,0.000196552,0.000207471,0.00022931,0.000131034,0.000141954,0.00022931,0.000131034,0.000174713,0.00022931,7.64367e-05,0.000163793,0.000185632,0.000294827,0.000196552,0.000141954,0.000131034,0.000120115,0.000109195,0.000152873,0.000262069,0.000174713,0.000163793,0.000152873,0.000131034,0.000109195,0.000152873,8.73563e-05,0.000207471,0.000109195,0.000163793,0.000141954,0.000131034,7.64367e-05,0.000141954,0.000207471,0.000141954,0.000152873,0.000163793,0.000120115,0.00024023,5.45977e-05,0.000109195,0.000141954,0.000174713,0.000174713,0.000120115,0.000152873,0.000196552,0.000141954,9.82758e-05,0.000120115
0,0,0,0,0,0,1.09195e-05,0.000207471,0.000862643,0.0021839,0.00397471,0.0060931,0.00827703,0.00873565,0.00889945,0.00752358,0.00601666,0.00359252,0.00209655,0.000982757,0.000513218,0.000447701,0.00024023,0.000174713,0.000262069,0.000120115,0.000294827,0.000218391,0.000141954,0.000109195,0.000196552,0.000196552,0.000152873,9.82758e-05,0.000196552,0.000141954,0.000141954,0.000185632,0.000163793,0.000218391,0.000196552,0.000152873,0.000251149,0.000109195,0.000141954,0.000283908,0.000141954,0.000196552,0.000174713,0.000131034,0.000152873,0.000196552,0.000163793,9.82758e-05,0.000152873,0.000294827,7.64367e-05,0.000174713,0.000196552,0.000141954,0.000131034,0.000120115,0.000174713,0.000163793,9.82758e-05,0.000131034,9.82758e-05,0.000174713,0.000141954,0.000109195,6.55172e-05,0.000141954,0.000141954,0.000131034,0.000141954,0.000131034,0.000152873,0.000185632,9.82758e-05,0.000196552,0.000152873,8.73563e-05
0,0,0,0,0,0,0,0,0,0,2.18391e-05,0.000371264,0.00101552,0.00265344,0.00431321,0.00640977,0.0082661,0.00900864,0.00845174,0.00684656,0.00484827,0.0032431,0.00212931,0.000960918,0.000556896,0.000327586,0.00024023,0.000283908,0.000327586,0.00024023,0.000185632,0.000262069,0.000163793,0.00022931,0.00022931,0.000218391,0.000185632,0.00024023,0.000185632,0.000251149,0.000218391,0.000174713,0.000174713,8.73563e-05,0.000109195,0.000218391,0.000141954,0.000163793,0.000131034,0.000218391,0.000152873,0.000141954,0.000163793,0.00024023,0.000141954,0.000207471,0.000218391,0.000141954,6.55172e-05,0.000207471,0.000185632,0.000120115,0.000163793,0.000163793,0.000185632,0.000141954,8.73563e-05,0.000196552,0.000131034,0.000174713,0.000185632,0.000185632,9.82758e-05,0.000196552,9.82758e-05,0.000218391,0.000185632,9.82758e-05,0.000109195,0.000218391,0.000152873,0.000131034
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.27586e-05,0.000447701,0.00111379,0.0026862,0.0046408,0.00674828,0.00868105,0.00869197,0.0081569,0.00662816,0.00442241,0.00300287,0.00168161,0.000906321,0.000524138,0.000371264,0.000316666,0.000272988,0.000327586,0.00022931,0.00022931,0.000283908,0.000251149,0.000196552,0.000131034,0.00024023,0.000207471,0.000152873,0.000207471,0.000163793,0.000174713,0.000131034,0.000207471,0.000207471,0.000207471,0.00022931,5.45977e-05,0.000185632,0.000141954,0.000131034,0.000196552,0.000152873,0.000196552,0.000152873,0.000131034,0.000141954,0.000141954,0.000185632,0.000131034,0.000141954,0.000152873,0.000305747,0.000174713,0.000109195,0.000141954,0.000109195,0.000163793,0.000131034,0.000141954,0.000120115,0.000196552,8.73563e-05,0.000218391,0.000131034,0.000163793,0.000109195,0.000163793,0.000163793
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.18391e-05,0.000109195,0.000545977,0.00167069,0.00312298,0.00472815,0.00690115,0.00812415,0.00828794,0.00769828,0.00624598,0.00390919,0.00315574,0.00144138,0.000906321,0.00046954,0.000327586,0.000382184,0.000349425,0.000262069,0.000305747,0.00024023,0.000251149,0.000196552,0.000196552,0.000185632,0.000185632,0.000218391,0.000218391,0.000294827,0.000174713,0.00024023,0.000109195,0.000251149,0.000185632,0.000109195,0.000174713,0.000185632,0.000196552,0.000131034,0.000163793,0.000131034,0.000152873,0.000174713,0.000174713,0.000218391,0.000207471,0.000207471,0.000152873,8.73563e-05,0.000152873,0.000163793,8.73563e-05,0.000163793,0.000120115,0.000131034,0.000109195,0.000207471,0.000163793,0.000196552,0.000152873,0.000141954,0.000185632,0.000120115,0.000207471
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.18391e-05,9.82758e-05,0.000677011,0.0017908,0.00298103,0.00527414,0.0060931,0.0077638,0.0082661,0.00751265,0.00590747,0.00382183,0.00245689,0.00163793,0.00109195,0.000502299,0.000371264,0.000262069,0.000262069,0.000338505,0.000382184,0.00024023,0.000207471,0.000196552,0.000262069,0.00024023,0.00024023,0.000207471,0.000131034,0.000196552,0.000141954,0.000196552,0.000141954,0.000174713,0.000185632,0.000131034,0.000131034,0.000131034,0.000185632,0.000262069,0.000141954,0.000131034,0.000196552,0.000185632,0.000196552,0.000152873,9.82758e-05,0.000185632,0.00022931,0.000251149,0.000174713,0.000174713,0.000120115,0.000120115,0.000218391,0.000174713,0.000152873,0.000120115,0.000163793,0.000141954,0.000109195
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.27586e-05,0.000305747,0.000873562,0.00191092,0.0032431,0.005427,0.00686839,0.00735977,0.00785115,0.00697759,0.00563448,0.00381091,0.00258793,0.00183448,0.000895401,0.00070977,0.000360345,0.000371264,0.00024023,0.000283908,0.000382184,0.000251149,0.000218391,0.000272988,0.000163793,0.000272988,0.000272988,0.000163793,0.000185632,0.000218391,0.000272988,0.000207471,0.000174713,0.00024023,0.000196552,0.00022931,0.000262069,0.000196552,0.00022931,0.00024023,0.000141954,0.000152873,0.000152873,0.000174713,0.000141954,0.000152873,0.000141954,0.000141954,0.000120115,0.000141954,0.000152873,0.000141954,0.000109195,0.000207471,0.000174713,0.000141954,0.000109195
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09195e-05,1.09195e-05,0.000120115,0.000305747,0.00102644,0.00203103,0.00337413,0.00539424,0.00606034,0.0074908,0.0074362,0.00650804,0.00515401,0.00357068,0.00196551,0.00140862,0.000862643,0.000677011,0.000371264,0.000414942,0.000371264,0.000327586,0.000316666,0.000262069,0.00024023,0.000283908,0.000283908,0.000251149,0.000338505,0.000207471,0.00024023,0.00024023,0.000207471,0.000185632,0.000251149,0.000218391,0.000207471,0.000163793,0.000294827,0.000251149,0.000174713,0.000185632,0.000185632,0.000152873,0.000251149,0.000152873,0.000251149,0.000185632,0.000196552,0.000174713,0.000163793,0.000141954,0.000174713,0.000207471,0.000174713
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.18391e-05,7.64367e-05,0.000316666,0.00117931,0.00219482,0.00342873,0.00556896,0.00621322,0.0077092,0.0068793,0.00657356,0.00460804,0.00364712,0.00226034,0.00135402,0.000731609,0.000480459,0.000513218,0.000316666,0.000316666,0.000360345,0.000393103,0.000294827,0.000174713,0.000207471,0.000371264,0.000185632,0.000174713,0.000218391,0.000283908,0.000262069,0.000207471,0.000207471,0.000218391,0.000196552,0.000185632,0.000196552,0.000207471,0.000262069,0.00022931,0.000185632,0.000163793,0.000152873,0.000251149,0.000163793,0.000174713,0.000174713,0.000174713,0.000163793,0.00022931
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09195e-05,3.27586e-05,6.55172e-05,0.000524138,0.0013977,0.00245689,0.00414942,0.00536149,0.00639884,0.00714137,0.00695574,0.00608217,0.00441149,0.00328678,0.00186724,0.00124483,0.000960919,0.000644253,0.000491379,0.000327586,0.000447701,0.000382184,0.000272988,0.000305747,0.000305747,0.000382184,0.000251149,0.00022931,0.000120115,0.000272988,0.000218391,0.000185632,0.000218391,0.000174713,0.000141954,0.000272988,0.000207471,0.000163793,0.000131034,0.000218391,0.000218391,7.64367e-05,0.000131034,0.000185632,0.000174713,0.000131034,0.00024023
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.36781e-05,0.000152873,0.000535057,0.00146322,0.00251149,0.00379999,0.0054816,0.00639884,0.00699942,0.0064862,0.00557988,0.00441149,0.00292643,0.00231494,0.0012885,0.000731609,0.000589655,0.00046954,0.000502299,0.000393103,0.000349425,0.000360345,0.000305747,0.000294827,0.000207471,0.000316666,0.000283908,0.000294827,0.000251149,0.000251149,0.000185632,0.000305747,0.000207471,0.000174713,0.000207471,0.000262069,0.000174713,0.000251149,0.000174713,0.000305747,0.000196552,0.000120115
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09195e-05,7.64367e-05,0.00022931,0.000655172,0.00163793,0.00282816,0.00430229,0.00535056,0.00637701,0.00669366,0.00658447,0.00526321,0.00412758,0.00285,0.00171437,0.00120115,0.000818965,0.000611494,0.000436781,0.000404023,0.000316666,0.00045862,0.000349425,0.00022931,0.000251149,0.000272988,0.000382184,0.000283908,0.000382184,0.000109195,0.000174713,0.000218391,0.000283908,0.000185632,0.000262069,0.000262069,0.000218391,0.000218391,0.000141954
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09195e-05,3.27586e-05,0.000218391,0.000709769,0.00150689,0.00242413,0.00365804,0.00478275,0.00596206,0.00589654,0.00600574,0.00511033,0.00420402,0.00267528,0.00176896,0.00131034,0.000742528,0.000589655,0.000371264,0.000349425,0.000480459,0.000327586,0.000338505,0.000283908,0.000262069,0.000185632,0.000218391,0.000163793,0.000283908,0.000163793,0.000152873,0.00022931,0.000185632,0.000294827,0.000283908
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.36781e-05,0.000109195,0.000305747,0.000797126,0.00150689,0.00298103,0.00392011,0.00490286,0.00594022,0.00612585,0.00555804,0.00493562,0.00377815,0.00254425,0.00191092,0.00125575,0.000753448,0.000491379,0.000491379,0.00046954,0.000371264,0.000360345,0.000371264,0.000316666,0.000283908,0.00022931,0.000251149,0.000283908,0.000262069,0.000294827,0.000163793
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09195e-05,0.000131034,0.000393103,0.000829884,0.00161609,0.00316666,0.00429137,0.00473907,0.00532873,0.00565631,0.00528505,0.00484827,0.0037454,0.00257701,0.00159425,0.00119023,0.000895401,0.000589655,0.000480459,0.000535057,0.000327586,0.000414942,0.000360345,0.00024023,0.00022931,0.000174713,0.000218391


==> anc/1.3_Osc_DetResponse37.txt <==
0.000970435,0.00283127,0.00477215,0.00667301,0.00938426,0.0094743,0.00928421,0.00746338,0.00480216,0.00314141,0.00174078,0.000860386,0.000410184,0.000230103,0.000170076,0.000190085,0.000250112,0.000220099,0.000190085,0.000190085,0.000180081,7.00315e-05,0.000210094,0.000140063,8.0036e-05,0.000120054,0.000140063,9.00405e-05,0.000140063,0.000110049,0.000160072,0.000100045,0.000130058,0.000130058,8.0036e-05,0.000100045,0.000100045,9.00405e-05,0.000120054,0.000110049,0.000100045,7.00315e-05,7.00315e-05,0.000130058,0.000100045,9.00405e-05,0.000130058,0.000100045,8.0036e-05,0.000140063,0.000140063,0.000110049,0.000140063,7.00315e-05,6.0027e-05,0.000120054,0.000110049,0.000110049,6.0027e-05,8.0036e-05,0.000130058,0.000100045,0.000100045,0.000110049,9.00405e-05,9.00405e-05,0.000110049,0.000100045,0.000120054,0.000130058,0.000100045,8.0036e-05,0.000140063,2.0009e-05,0.000110049,0.000100045,0.000140063,9.00405e-05,6.0027e-05,5.00225e-05,9.00405e-05,7.00315e-05
0,1.00045e-05,0,0.000180081,0.0013306,0.00328147,0.00490221,0.00742335,0.00930422,0.00940427,0.00852386,0.00758344,0.00527237,0.00260117,0.0015607,0.000860386,0.000330148,0.000370166,0.000380171,0.000250112,0.000160072,0.000160072,0.000220099,0.000180081,0.000100045,0.000210094,0.00020009,0.000130058,0.000190085,0.000140063,0.000110049,0.000150067,0.000120054,7.00315e-05,0.000120054,0.000130058,0.000160072,0.000170076,0.000150067,0.000110049,0.000130058,9.00405e-05,0.000100045,0.000110049,0.000100045,4.0018e-05,9.00405e-05,0.000120054,0.000100045,0.000130058,0.000130058,0.000130058,0.000100045,0.000100045,0.000110049,0.000160072,0.000150067,6.0027e-05,0.000100045,0.000100045,7.00315e-05,8.0036e-05,9.00405e-05,8.0036e-05,0.000120054,9.00405e-05,0.000110049,9.00405e-05,0.000100045,9.00405e-05,6.0027e-05,7.00315e-05,6.0027e-05,0.000100045,0.000150067,0.000190085,0.000100045,0.000100045,0.000110049,7.00315e-05,6.0027e-05,0.000140063
0,0,0,0,0,0,3.00135e-05,0.000260117,0.00142064,0.00300134,0.00503226,0.00754341,0.00885401,0.00932423,0.00885401,0.00664301,0.0042319,0.00273122,0.00165074,0.00078035,0.000370166,0.000320144,0.000310139,0.000270121,0.000140063,0.000230103,0.000220099,0.00029013,0.000230103,0.000240108,0.000140063,0.000160072,0.000220099,0.000170076,0.000140063,0.000140063,9.00405e-05,0.000170076,0.000100045,0.000110049,0.000160072,9.00405e-05,0.000160072,0.000120054,0.000100045,0.000170076,0.000120054,4.0018e-05,0.000100045,0.000140063,0.000100045,0.000120054,8.0036e-05,0.000120054,8.0036e-05,0.000140063,8.0036e-05,9.00405e-05,8.0036e-05,0.000100045,0.000100045,7.00315e-05,9.00405e-05,0.000130058,0.000100045,7.00315e-05,0.000100045,6.0027e-05,6.0027e-05,0.000130058,0.000120054,8.0036e-05,0.000110049,0.000110049,0.000100045,9.00405e-05,8.0036e-05,0.000130058,0.000120054,0.000100045,6.0027e-05,0.000100045
0,0,0,0,0,0,0,0,0,0,3.00135e-05,0.000450202,0.00162073,0.0035716,0.00553249,0.0075334,0.00900408,0.00880399,0.00834378,0.00643291,0.00434194,0.00253113,0.00146065,0.000700314,0.000440198,0.00040018,0.000260117,0.000250112,0.000260117,0.000140063,0.000330148,0.00020009,0.000230103,0.000130058,0.00020009,0.000140063,0.000190085,0.000100045,0.000180081,8.0036e-05,0.000180081,0.000180081,0.000160072,0.000110049,0.000150067,0.000150067,0.000140063,0.000140063,0.000170076,0.000170076,0.000100045,9.00405e-05,0.000100045,0.000160072,0.000110049,0.000160072,6.0027e-05,8.0036e-05,0.000100045,0.000110049,0.000160072,0.000140063,0.000130058,0.000170076,0.000130058,0.000120054,0.000150067,7.00315e-05,0.000140063,7.00315e-05,6.0027e-05,0.000130058,8.0036e-05,8.0036e-05,0.000170076,8.0036e-05,0.000110049,7.00315e-05,0.000100045,9.00405e-05,0.000100045,8.0036e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.00045e-05,0.000120054,0.000680305,0.00205092,0.00367164,0.00521234,0.00725327,0.00834378,0.00907412,0.00802363,0.0060027,0.00398178,0.00217097,0.00120054,0.000740332,0.000540243,0.000280126,0.000310139,0.000340153,0.000310139,0.000240108,0.000330148,0.000240108,0.000170076,0.00020009,0.000130058,0.000120054,0.000120054,0.000230103,0.000150067,0.000140063,0.000160072,0.000230103,0.000100045,0.000170076,0.000180081,0.000140063,0.000190085,7.00315e-05,0.000150067,0.000160072,0.000150067,0.000130058,0.000120054,0.000100045,0.000150067,0.000140063,0.000190085,0.000180081,5.00225e-05,0.000100045,0.000120054,3.00135e-05,0.000150067,0.000150067,0.000140063,7.00315e-05,6.0027e-05,7.00315e-05,0.000120054,0.000160072,8.0036e-05,0.000100045,0.000100045,0.000130058,0.000140063,0.000140063,0.000130058,0.000150067
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00045e-05,0.000180081,0.000820368,0.00183082,0.00405182,0.00596269,0.00764345,0.00853386,0.00834378,0.00755341,0.0055525,0.00369165,0.00227102,0.00124056,0.000830373,0.000450202,0.000390175,0.000300135,0.000270121,0.000350157,0.000300135,0.000250112,0.000110049,0.000170076,0.000230103,0.000150067,0.000170076,0.000150067,0.000140063,0.000190085,0.000110049,0.000120054,0.000170076,0.000220099,0.000160072,0.000180081,0.000120054,0.000160072,0.000180081,0.000100045,0.000110049,9.00405e-05,9.00405e-05,0.000130058,0.000130058,8.0036e-05,0.000130058,8.0036e-05,0.000110049,0.000120054,9.00405e-05,0.000150067,0.000110049,0.000140063,0.000180081,0.000190085,9.00405e-05,0.000110049,0.000110049,0.000120054,6.0027e-05,9.00405e-05,0.000130058,6.0027e-05,0.000120054
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.00135e-05,0.00020009,0.000890399,0.00241108,0.00387173,0.00559251,0.0077535,0.00811367,0.00826374,0.00662299,0.00503226,0.00350157,0.00215096,0.00119053,0.000750337,0.000450202,0.000420189,0.000300135,0.000280126,0.000250112,0.000240108,0.000260117,0.00020009,0.000230103,0.000150067,0.000220099,0.000190085,0.000190085,0.000160072,0.00029013,0.000240108,0.000130058,0.000120054,0.000140063,0.000150067,0.000160072,0.00020009,0.000160072,0.000120054,0.000100045,0.000140063,0.000140063,7.00315e-05,0.000120054,6.0027e-05,8.0036e-05,6.0027e-05,0.000100045,8.0036e-05,0.000190085,6.0027e-05,0.000130058,0.000120054,0.000130058,7.00315e-05,0.000100045,0.000130058,0.000150067,0.000140063,0.000120054,0.000140063
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.0009e-05,6.0027e-05,0.000330148,0.00106048,0.00253113,0.00417187,0.00585263,0.00736332,0.00824373,0.00755341,0.00655295,0.00503226,0.00346155,0.00207093,0.00129058,0.000840377,0.000640288,0.000380171,0.000370166,0.00029013,0.000310139,0.000210094,0.000180081,0.000260117,0.000180081,0.000150067,0.000120054,0.000140063,0.000170076,0.000120054,0.000190085,0.00020009,0.000170076,0.00020009,0.000140063,0.00020009,9.00405e-05,0.000230103,0.000120054,0.000160072,0.000170076,0.000120054,0.000140063,0.000170076,0.000120054,0.000150067,0.00020009,0.000130058,0.000120054,0.000140063,0.000110049,8.0036e-05,0.000140063,0.000100045,6.0027e-05,0.000100045,0.000120054,9.00405e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.0009e-05,0.000110049,0.000410184,0.0013406,0.00253113,0.00427191,0.00613276,0.00727328,0.0077435,0.00722325,0.00575259,0.00487219,0.00286128,0.00185083,0.0011105,0.000730328,0.000560252,0.000470211,0.000510229,0.000430193,0.000280126,0.000300135,0.000220099,0.000250112,0.000140063,0.000270121,0.000160072,0.00020009,0.000190085,0.000210094,0.000180081,0.000150067,0.000180081,0.000140063,0.000180081,0.000190085,0.000110049,0.000160072,0.000160072,8.0036e-05,0.000210094,0.000160072,0.000140063,0.000140063,0.000150067,0.000160072,0.000130058,0.000120054,0.000160072,0.000140063,0.000180081,9.00405e-05,0.000120054,0.000120054
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.00135e-05,0.000110049,0.000560252,0.00181081,0.00273122,0.00476214,0.00605273,0.0073333,0.00768347,0.00672302,0.00584263,0.0046921,0.00308138,0.00189085,0.00110049,0.00060027,0.000540243,0.000540243,0.000420189,0.000330148,0.000270121,0.000280126,0.000240108,0.000270121,0.00020009,0.000330148,0.000230103,0.000250112,0.000140063,0.000170076,0.000220099,0.000160072,0.00020009,0.000110049,0.000150067,0.000100045,0.000160072,0.000140063,0.000160072,0.000130058,0.000160072,0.000160072,0.000130058,0.000250112,0.000110049,9.00405e-05,0.000180081,0.000150067,0.000140063,0.000190085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.0009e-05,0.000220099,0.000670301,0.00150067,0.00278125,0.00452203,0.00619278,0.00699315,0.00716322,0.00681307,0.00549247,0.00408183,0.00265119,0.0017908,0.00117053,0.000710319,0.00049022,0.000370166,0.000390175,0.000330148,0.000380171,0.000310139,0.000300135,0.00029013,0.000280126,0.000260117,0.00020009,0.000240108,0.000160072,0.000310139,0.000150067,0.000330148,0.000160072,0.000140063,0.000190085,0.000120054,0.000150067,0.00020009,0.000180081,0.000150067,0.000190085,0.000210094,0.000120054,0.000230103,0.000140063,0.000180081
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.0027e-05,0.000230103,0.000730328,0.00162073,0.00301135,0.00474213,0.00628282,0.00688309,0.00637286,0.00641288,0.00518232,0.00338152,0.0029113,0.00167075,0.00100045,0.000610274,0.000430193,0.00040018,0.000460207,0.000380171,0.000330148,0.000360162,0.000280126,0.000250112,0.000220099,0.000210094,0.000270121,0.000240108,0.000240108,0.000170076,0.000150067,0.000250112,0.000240108,0.000180081,0.000210094,0.000220099,0.000150067,0.000110049,0.000140063,0.000170076,0.000150067,0.000150067
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.0009e-05,7.00315e-05,0.000210094,0.000870391,0.0017808,0.00327147,0.00462207,0.0057926,0.00680306,0.00657295,0.00633285,0.00483216,0.00412185,0.00258116,0.00169076,0.00104047,0.000740333,0.000540243,0.000370166,0.000680306,0.00040018,0.000250112,0.000300135,0.000320144,0.000120054,0.000170076,0.000250112,0.000250112,0.000220099,0.000230103,0.000220099,0.000210094,0.000210094,0.00020009,0.000210094,0.000210094,0.000230103,0.000180081,0.000160072
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.0027e-05,9.00405e-05,0.00040018,0.000890399,0.00205092,0.00324145,0.00428192,0.00596268,0.00648291,0.00714322,0.00562252,0.00485217,0.00307138,0.00270121,0.00138062,0.00110049,0.000660297,0.000520234,0.000470211,0.000390175,0.00040018,0.00029013,0.000370166,0.000320144,0.00029013,0.00020009,0.000220099,0.000270121,0.000230103,0.00020009,0.000110049,0.000220099,0.000210094,0.000190085,0.000180081
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00045e-05,4.0018e-05,8.0036e-05,0.000450202,0.00106048,0.00177079,0.0033515,0.00455204,0.00582261,0.00616276,0.00621279,0.00556249,0.00455204,0.00353158,0.00243109,0.0015507,0.00116052,0.000940422,0.000480216,0.000500225,0.000370166,0.000380171,0.00029013,0.000250112,0.000260117,0.000330148,0.000260117,0.000180081,0.000260117,0.000230103,0.000240108,0.000190085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.00135e-05,0.000180081,0.000520234,0.00108048,0.00243109,0.00325146,0.0051223,0.00540242,0.00615277,0.00639287,0.00566255,0.00422189,0.0031314,0.00225101,0.00144065,0.00098044,0.000760342,0.000530238,0.000360162,0.000340153,0.000520234,0.000310139,0.000370166,0.000210094,0.000320144,0.000300135,0.000190085


==> anc/1.3_Osc_DetResponse38.txt <==
0.00124786,0.00279521,0.00546067,0.00709787,0.00935404,0.00960362,0.00788653,0.00707792,0.0047319,0.00248574,0.0015773,0.00078865,0.000439249,0.000259556,0.000179693,0.000179693,0.000189676,0.000219624,0.00016971,0.00023959,9.98292e-05,9.98292e-05,0.000159727,0.000249573,0.000159727,0.000159727,0.000129778,0.000139761,0.000179693,0.000109812,0.000129778,0.000139761,0.000139761,6.98805e-05,0.000129778,0.000139761,8.98463e-05,8.98463e-05,7.98634e-05,0.000129778,0.000109812,9.98292e-05,0.000149744,0.000129778,0.000159727,0.000129778,9.98292e-05,0.000119795,4.99146e-05,6.98805e-05,7.98634e-05,8.98463e-05,9.98292e-05,0.000129778,6.98805e-05,8.98463e-05,0.000119795,7.98634e-05,7.98634e-05,2.99488e-05,6.98805e-05,0.000109812,0.000129778,7.98634e-05,0.000109812,5.98975e-05,7.98634e-05,0.000139761,0.000119795,0.000119795,0.000119795,7.98634e-05,0.000109812,2.99488e-05,0.000149744,9.98292e-05,6.98805e-05,0.000119795,9.98292e-05,8.98463e-05,7.98634e-05,6.98805e-05
0,0,2.99488e-05,0.00023959,0.00159727,0.00375358,0.0062693,0.00750717,0.00944389,0.00861529,0.00848551,0.00660871,0.00437251,0.00252568,0.00140759,0.000708787,0.000469197,0.000279522,0.000229607,0.000189676,0.000259556,0.000119795,0.000149744,0.00016971,0.000189675,0.000189676,0.000119795,0.000139761,0.000189676,0.000159727,0.000119795,0.000109812,0.000179693,0.00016971,8.98463e-05,0.00016971,5.98975e-05,0.000109812,0.000159727,0.00016971,0.000129778,0.000199658,0.000159727,0.000149744,0.000109812,0.000119795,0.000119795,0.000129778,6.98805e-05,0.000109812,0.000149744,9.98292e-05,0.000149744,0.000109812,0.000119795,0.000129778,9.98292e-05,0.000109812,0.000119795,0.000149744,0.000129778,9.98292e-05,9.98292e-05,6.98805e-05,6.98805e-05,0.000139761,5.98975e-05,0.000109812,6.98805e-05,6.98805e-05,0.000109812,8.98463e-05,0.000119795,0.000109812,0.000159727,8.98463e-05,8.98463e-05,9.98292e-05,0.000109812,8.98463e-05,0.000129778,9.98292e-05
0,0,0,0,0,0,3.99317e-05,0.000419283,0.0016372,0.00402312,0.00584002,0.00816605,0.00933408,0.00942392,0.00775675,0.00620939,0.00379351,0.00236595,0.00141757,0.00071877,0.0004093,0.000359385,0.00023959,0.000219624,0.000299488,0.00023959,0.000179693,0.000139761,0.000149744,0.00016971,9.98292e-05,0.000149744,0.000109812,0.000119795,0.000199658,0.000209641,0.000159727,0.000119795,0.00016971,0.00016971,0.000109812,0.000199658,0.000149744,0.000159727,0.00016971,0.000129778,0.000139761,0.000119795,0.000149744,0.000139761,0.000159727,4.99146e-05,0.000139761,0.000119795,0.000129778,9.98292e-05,0.000159727,0.000119795,0.000129778,1.99658e-05,0.000119795,9.98292e-05,0.000109812,0.000109812,0.000179693,9.98292e-05,0.000119795,0.000139761,6.98805e-05,0.000109812,0.000119795,0.000149744,7.98634e-05,9.98292e-05,0.000109812,6.98805e-05,0.000119795,9.98292e-05,0.000129778,0.000129778,7.98634e-05,7.98634e-05
0,0,0,0,0,0,0,0,0,0,6.98805e-05,0.000529095,0.00189675,0.0040331,0.00594983,0.00786656,0.00874507,0.00864524,0.00733746,0.00583004,0.00380349,0.00231604,0.00125785,0.000688821,0.000369368,0.000269539,0.00023959,0.000299488,0.00023959,0.000139761,0.000189676,0.000149744,0.000179693,0.000199658,0.000189676,0.000189676,0.000129778,0.000149744,0.000189676,0.000129778,0.000129778,8.98463e-05,0.000209641,0.000109812,0.000209641,0.000109812,5.98975e-05,8.98463e-05,0.000119795,0.000139761,0.00016971,0.000139761,0.000139761,0.000109812,0.000199658,0.000159727,8.98463e-05,0.000159727,0.000129778,0.000159727,0.000119795,0.000159727,0.000139761,0.000139761,9.98292e-05,9.98292e-05,0.000179693,0.000139761,7.98634e-05,0.000149744,0.000179693,0.000119795,0.000149744,0.000119795,0.000119795,3.99317e-05,0.000179693,0.000119795,0.000109812,0.000139761,8.98463e-05,0.000109812
0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.98463e-05,0.000758702,0.00237593,0.0040331,0.00667859,0.00854541,0.00854541,0.00817604,0.00719771,0.00542073,0.00349402,0.00230605,0.001168,0.000658873,0.00047918,0.000329436,0.000309471,0.000309471,0.00023959,0.000219624,0.000269539,0.000259556,0.000229607,0.00023959,0.00016971,0.000179693,0.000179693,0.000199658,0.000149744,0.000129778,0.000129778,0.000129778,0.000259556,0.000199658,0.000129778,9.98292e-05,0.000129778,0.000139761,0.000139761,0.000209641,0.000149744,0.000199658,9.98292e-05,0.000109812,9.98292e-05,0.000109812,0.000159727,9.98292e-05,0.000179693,8.98463e-05,0.000159727,0.000149744,0.000119795,0.000129778,0.000129778,0.000179693,0.00016971,0.000149744,4.99146e-05,8.98463e-05,0.000109812,0.000139761,8.98463e-05,0.000129778,0.000179693,0.000179693,7.98634e-05,0.000129778
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.98292e-06,6.98805e-05,0.000209641,0.000798633,0.00247576,0.00465205,0.00612952,0.00769685,0.00797638,0.007607,0.00663865,0.00534087,0.00289504,0.00210639,0.00108814,0.000708787,0.000379351,0.000279522,0.000349402,0.000219624,0.000209641,0.000259556,0.000299488,0.000149744,0.000259556,0.000249573,0.000199658,0.000219624,0.00016971,8.98463e-05,0.000129778,0.000129778,0.000149744,0.000229607,0.000129778,0.000159727,7.98634e-05,0.00016971,0.000189676,0.000159727,9.98292e-05,0.000149744,6.98805e-05,0.000159727,0.000139761,0.000129778,0.000119795,9.98292e-05,0.000199658,0.000109812,0.000129778,0.000139761,0.000119795,7.98634e-05,0.000129778,0.000129778,0.000229607,0.000159727,8.98463e-05,0.000129778,0.000119795,0.000109812,9.98292e-05,0.000119795,6.98805e-05,3.99317e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.99488e-05,0.000229607,0.00115802,0.00272533,0.00482176,0.006439,0.00783661,0.00800632,0.00762697,0.00629923,0.00454222,0.00319453,0.00195665,0.0011081,0.000758702,0.000549061,0.000369368,0.000429266,0.000269539,0.000189676,0.00016971,0.00016971,0.000229607,0.00023959,0.000149744,0.000139761,0.000199658,0.000149744,0.000209641,0.00016971,0.00016971,0.000139761,0.000179693,0.000189676,0.000249573,0.000149744,9.98292e-05,0.000159727,0.000119795,0.000229607,0.000129778,7.98634e-05,0.000159727,0.00016971,0.000119795,0.000109812,0.000139761,0.000129778,0.000179693,0.000129778,9.98292e-05,8.98463e-05,0.000119795,0.000119795,0.000119795,7.98634e-05,0.00016971,0.000139761,7.98634e-05,0.000149744,0.000119795
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.98805e-05,0.000419283,0.00152739,0.00278523,0.00492158,0.00641903,0.00805624,0.00821597,0.0070779,0.00620938,0.00425272,0.00285511,0.00199658,0.00107816,0.000788651,0.000539078,0.000379351,0.000289505,0.000329436,0.000339419,0.000249573,0.000339419,0.00016971,0.000259556,0.000229607,0.000339419,0.000179693,6.98805e-05,0.000249573,0.00016971,0.00016971,0.00023959,0.000159727,7.98634e-05,0.000129778,8.98463e-05,0.000159727,0.000149744,0.000129778,0.000129778,0.000139761,0.000179693,0.000139761,0.000109812,0.000109812,0.000119795,8.98463e-05,0.00016971,0.000129778,0.000139761,0.000159727,0.000139761,0.000149744,0.000129778,0.000149744,0.000139761,0.000179693
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000109812,0.000618941,0.00129778,0.00320451,0.00476185,0.00684829,0.00752714,0.00733746,0.00672849,0.00560042,0.00417286,0.0028052,0.00168711,0.00123788,0.000918429,0.000598975,0.000399317,0.000309471,0.000309471,0.000299488,0.00016971,0.000259556,0.000289505,0.000349402,0.000209641,0.000179693,0.000229607,0.000219624,0.000189676,0.000159727,0.000129778,0.000129778,0.000179693,0.000129778,0.000149744,0.000189676,0.000219624,0.000139761,0.000149744,0.00023959,0.000269539,0.000229607,0.000139761,0.000209641,0.000139761,8.98463e-05,0.000159727,0.000129778,0.000229607,0.000139761,0.000119795,8.98463e-05,0.000119795
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.99658e-05,0.000219624,0.000618941,0.00173703,0.00332431,0.00530094,0.00627926,0.00734744,0.00726758,0.00674846,0.00563037,0.00412294,0.00266544,0.00177696,0.00104821,0.000608958,0.000559044,0.000369368,0.000429266,0.000319453,0.000279522,0.000229607,0.00023959,0.000289505,0.00023959,0.000279522,0.000199658,0.000229607,0.00023959,0.000139761,0.000179693,0.000219624,0.000159727,0.000159727,0.000139761,0.000129778,0.000129778,0.000199658,6.98805e-05,0.000209641,0.000139761,0.000119795,0.000179693,0.000199658,0.00016971,0.000109812,0.000139761,0.000129778,0.000109812,9.98292e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.98292e-06,2.99488e-05,0.000179693,0.000818599,0.0016971,0.00326441,0.00527098,0.00625929,0.00722764,0.00750717,0.00590989,0.00476185,0.00390332,0.00273532,0.00170708,0.00117798,0.000678839,0.000559044,0.000439248,0.000389334,0.000319453,0.000339419,0.000269539,0.000309471,0.000319453,0.00023959,0.000319453,0.000199658,0.000189676,0.000149744,0.00023959,0.000219624,0.000159727,0.000259556,0.000129778,0.000269539,0.000149744,0.000159727,0.000159727,0.000129778,0.000129778,0.000129778,0.000109812,0.000249573,8.98463e-05,0.000159727,0.000149744
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.99658e-05,7.98634e-05,0.000319454,0.00103822,0.00197662,0.00323446,0.00557047,0.00662866,0.00714778,0.00697807,0.00571023,0.00483173,0.00382345,0.00220622,0.00159727,0.000978326,0.000678839,0.000549061,0.000379351,0.000289505,0.000259556,0.000289505,0.000199658,0.000269539,0.000309471,0.000259556,0.000199658,0.00023959,0.000219624,0.00016971,0.00023959,0.000269539,0.00016971,0.000229607,0.000139761,0.000149744,0.000159727,0.000119795,0.00016971,0.000139761,0.000129778,0.000129778,9.98292e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.99658e-05,2.99488e-05,6.98805e-05,0.000319454,0.00105819,0.00187679,0.00353395,0.00523105,0.00627926,0.00647891,0.00620938,0.00596979,0.0047918,0.00294496,0.00229607,0.00154735,0.000868514,0.00071877,0.000449231,0.000319453,0.000399317,0.000269539,0.000299488,0.000309471,0.000369368,0.000209641,0.000229607,0.00016971,0.000299488,0.000259556,0.00023959,0.000149744,0.000199658,0.000209641,0.000329436,0.000179693,0.000149744,0.000269539,0.00023959,0.000159727
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.98292e-06,1.99658e-05,0.000159727,0.00047918,0.00111809,0.0022761,0.00392328,0.00512123,0.00649888,0.00660869,0.00580007,0.00532089,0.00466202,0.00275528,0.00243583,0.00160725,0.00088848,0.000758702,0.000519112,0.0004093,0.000279522,0.000419283,0.000349402,0.000179693,0.000229607,0.000329436,0.000199658,0.00023959,0.00023959,0.000179693,0.00023959,0.000229607,0.000229607,0.000179693,0.000159727,0.000179693
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.98292e-06,0,0,0,0.000189675,0.000529095,0.00118797,0.00247576,0.00408301,0.00568028,0.00585997,0.00613949,0.00672849,0.00509128,0.00401313,0.00285511,0.00220622,0.00162722,0.00102824,0.000758702,0.000449231,0.000519112,0.000289505,0.000399317,0.000299488,0.000299488,0.000289505,0.000209641,0.000209641,0.000199658,0.000179693,0.000269539,0.000289505,0.000179693
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.98292e-06,9.98292e-06,1.99658e-05,0.000199658,0.000688821,0.00129778,0.00262551,0.00393327,0.00493156,0.0060197,0.00633915,0.00541074,0.00512123,0.00358386,0.00313463,0.00196663,0.00159727,0.000808617,0.000598975,0.000559044,0.000399317,0.00047918,0.000319453,0.000329436,0.000349402,0.000189675,0.000289505,0.000309471,0.000179693


==> anc/1.3_Osc_DetResponse39.txt <==
0.00126089,0.00336237,0.00557663,0.00826245,0.00918507,0.00964638,0.00792415,0.00660176,0.00439774,0.00237826,0.00133265,0.000748333,0.000307534,0.000215274,0.000205023,0.000194772,0.000184521,0.000153767,0.000164018,7.1758e-05,0.000133265,0.000164018,0.000112763,0.000112763,4.10046e-05,7.1758e-05,0.000102511,7.1758e-05,8.20092e-05,0.000123014,0.000102511,4.10046e-05,5.12557e-05,7.1758e-05,8.20092e-05,0.000133265,7.1758e-05,3.07534e-05,5.12557e-05,0.000123014,7.1758e-05,5.12557e-05,5.12557e-05,8.20092e-05,0.000112763,3.07534e-05,5.12557e-05,7.1758e-05,6.15069e-05,0.000143516,4.10046e-05,6.15069e-05,5.12557e-05,0.000112763,8.20092e-05,5.12557e-05,7.1758e-05,8.20092e-05,9.22603e-05,6.15069e-05,0.000102511,6.15069e-05,8.20092e-05,4.10046e-05,5.12557e-05,1.02511e-05,7.1758e-05,7.1758e-05,7.1758e-05,7.1758e-05,4.10046e-05,4.10046e-05,4.10046e-05,4.10046e-05,3.07534e-05,2.05023e-05,2.05023e-05,6.15069e-05,5.12557e-05,4.10046e-05,0.000102511,4.10046e-05
0,0,2.05023e-05,0.00035879,0.00172219,0.00390569,0.00636598,0.00844697,0.0102102,0.00908255,0.00804717,0.00582266,0.00431573,0.00256278,0.00111737,0.000768836,0.000461302,0.000225525,0.000205023,0.000205023,0.000153767,0.000133265,0.000205023,0.000143516,0.000205023,0.000143516,0.000112763,0.000123014,0.000133265,7.1758e-05,0.000123014,7.1758e-05,0.000143516,0.000143516,0.000123014,0.000184521,9.22603e-05,0.000102511,8.20092e-05,7.1758e-05,8.20092e-05,0.000112763,0.000123014,4.10046e-05,9.22603e-05,0.000102511,5.12557e-05,6.15069e-05,9.22603e-05,0.000102511,7.1758e-05,6.15069e-05,0.000102511,0.000133265,0.000112763,5.12557e-05,4.10046e-05,7.1758e-05,9.22603e-05,7.1758e-05,8.20092e-05,5.12557e-05,5.12557e-05,9.22603e-05,0.000102511,0.000112763,8.20092e-05,5.12557e-05,7.1758e-05,7.1758e-05,7.1758e-05,4.10046e-05,6.15069e-05,3.07534e-05,7.1758e-05,5.12557e-05,3.07534e-05,5.12557e-05,5.12557e-05,8.20092e-05,2.05023e-05,0.000112763
0,0,0,0,0,1.02511e-05,1.02511e-05,0.000461302,0.00195797,0.00461303,0.00639673,0.00874426,0.0090313,0.00924657,0.00719632,0.0057304,0.00348539,0.00201947,0.00116863,0.000645822,0.000461302,0.000205023,0.000287032,0.000256279,0.000287032,0.000174269,0.000133265,0.000205023,8.20092e-05,0.000174269,0.000143516,0.000153767,0.000174269,0.000174269,0.000143516,9.22603e-05,0.000143516,0.000102511,5.12557e-05,0.000133265,0.000112763,4.10046e-05,0.000112763,0.000133265,0.000112763,3.07534e-05,6.15069e-05,9.22603e-05,7.1758e-05,4.10046e-05,7.1758e-05,0.000102511,6.15069e-05,7.1758e-05,8.20092e-05,6.15069e-05,6.15069e-05,9.22603e-05,7.1758e-05,5.12557e-05,8.20092e-05,9.22603e-05,9.22603e-05,0.000112763,9.22603e-05,7.1758e-05,6.15069e-05,8.20092e-05,5.12557e-05,6.15069e-05,3.07534e-05,7.1758e-05,8.20092e-05,6.15069e-05,3.07534e-05,7.1758e-05,7.1758e-05,7.1758e-05,6.15069e-05,8.20092e-05,7.1758e-05,0.000133265
0,0,0,0,0,0,0,0,0,0,0.000123014,0.000645822,0.00235776,0.00431573,0.00677602,0.0086725,0.00944135,0.00796516,0.0070323,0.00498206,0.00351614,0.00192721,0.000994361,0.000686827,0.000430548,0.000276781,0.000235776,0.000184521,0.000307534,0.000143516,0.000205023,0.000235776,0.000164018,0.000112763,9.22603e-05,0.000174269,0.000123014,0.000164018,0.000164018,0.000143516,0.000112763,0.000164018,6.15069e-05,6.15069e-05,0.000102511,0.000123014,9.22603e-05,0.000133265,0.000123014,7.1758e-05,9.22603e-05,0.000102511,0.000102511,9.22603e-05,0.000112763,8.20092e-05,8.20092e-05,4.10046e-05,0.000102511,8.20092e-05,0.000123014,4.10046e-05,6.15069e-05,8.20092e-05,8.20092e-05,6.15069e-05,6.15069e-05,5.12557e-05,8.20092e-05,5.12557e-05,9.22603e-05,5.12557e-05,0.000112763,9.22603e-05,5.12557e-05,6.15069e-05,6.15069e-05,7.1758e-05,0.000112763,6.15069e-05,7.1758e-05,4.10046e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000133265,0.00110712,0.00252178,0.00475654,0.00738084,0.00902104,0.00888778,0.00835471,0.00707331,0.00484879,0.00306509,0.00194772,0.00109687,0.00053306,0.000410046,0.000440799,0.000235776,0.000205023,0.000246027,0.000184521,0.000174269,0.000215274,0.000194772,0.000153767,0.000225525,0.000133265,0.000235776,0.000143516,0.000102511,0.000102511,0.000143516,0.000143516,0.000153767,7.1758e-05,0.000153767,0.000153767,0.000153767,0.000164018,0.000102511,0.000123014,8.20092e-05,0.000215274,0.000123014,6.15069e-05,6.15069e-05,7.1758e-05,0.000153767,9.22603e-05,5.12557e-05,0.000112763,9.22603e-05,0.000102511,5.12557e-05,6.15069e-05,8.20092e-05,0.000102511,0.000133265,7.1758e-05,6.15069e-05,6.15069e-05,3.07534e-05,6.15069e-05,9.22603e-05,9.22603e-05,7.1758e-05,4.10046e-05,6.15069e-05,7.1758e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.07534e-05,0.000246027,0.00099436,0.00296258,0.0048693,0.00736034,0.00863149,0.0082932,0.00807792,0.00648898,0.00450025,0.00308559,0.00227575,0.000953356,0.000697078,0.000338288,0.000348539,0.000317785,0.000317785,0.000256279,0.000164018,0.000256279,0.000184521,9.22603e-05,0.000235776,0.000276781,0.000205023,0.000112763,0.000153767,0.000133265,0.000143516,0.000123014,0.000123014,0.000102511,0.000184521,0.000112763,0.000133265,8.20092e-05,8.20092e-05,0.000102511,0.000143516,0.000174269,7.1758e-05,0.000164018,8.20092e-05,4.10046e-05,0.000102511,3.07534e-05,6.15069e-05,7.1758e-05,0.000102511,0.000123014,9.22603e-05,0.000112763,0.000102511,9.22603e-05,6.15069e-05,7.1758e-05,6.15069e-05,9.22603e-05,0.000112763,5.12557e-05,9.22603e-05,4.10046e-05,0.000112763
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.05023e-05,6.15069e-05,0.000379292,0.00141466,0.00293182,0.00503332,0.00700154,0.00839571,0.00806767,0.00694003,0.00610969,0.00424397,0.0027473,0.00189646,0.000912352,0.000727831,0.00045105,0.000399795,0.000235776,0.000307534,0.000276781,0.000235776,0.000225525,0.000143516,0.000205023,0.000164018,0.000102511,0.000194772,0.000164018,0.000143516,9.22603e-05,0.000164018,0.000153767,0.000133265,8.20092e-05,0.000143516,0.000153767,9.22603e-05,7.1758e-05,9.22603e-05,0.000112763,0.000133265,0.000102511,8.20092e-05,0.000102511,0.000102511,0.000123014,0.000153767,0.000123014,6.15069e-05,8.20092e-05,8.20092e-05,8.20092e-05,9.22603e-05,0.000123014,0.000102511,9.22603e-05,6.15069e-05,0.000123014,6.15069e-05,9.22603e-05,2.05023e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02511e-05,8.20092e-05,0.000543311,0.00183495,0.00356739,0.0052896,0.00698104,0.00836496,0.00762686,0.00721681,0.00560738,0.00423372,0.00259354,0.00168119,0.00110712,0.000748334,0.000430548,0.000399795,0.000287032,0.000338288,0.000307534,0.000287032,0.000174269,0.000153767,0.000174269,0.000153767,0.000174269,0.00026653,0.000153767,0.000123014,0.000102511,0.000164018,0.000184521,0.000164018,0.000143516,0.000112763,0.000112763,5.12557e-05,9.22603e-05,0.000112763,0.000112763,0.000143516,8.20092e-05,9.22603e-05,0.000112763,0.000133265,7.1758e-05,0.000143516,0.000112763,0.000102511,0.000153767,0.000102511,0.000112763,0.000123014,0.000102511,0.000123014,5.12557e-05,4.10046e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02511e-05,0.000112763,0.000676575,0.00153767,0.0036084,0.00540236,0.00696053,0.00773963,0.0079139,0.00735008,0.00531009,0.00373141,0.00256278,0.00146591,0.000912352,0.000748334,0.000522808,0.000328037,0.000420297,0.000328037,0.000225525,0.000225525,0.000235776,0.000184521,0.000235776,0.000184521,0.000133265,0.000246027,0.000205023,0.000112763,0.000143516,0.000174269,0.000102511,0.000153767,0.000123014,0.000164018,0.000112763,7.1758e-05,0.000112763,0.000143516,0.000102511,0.000112763,7.1758e-05,6.15069e-05,0.000102511,0.000133265,0.000133265,0.000133265,0.000123014,9.22603e-05,4.10046e-05,6.15069e-05,0.000102511,0.000112763
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02511e-05,3.07534e-05,0.000133265,0.000656073,0.00199897,0.00365966,0.00578165,0.0071348,0.00729882,0.00755511,0.00679652,0.00481803,0.0036494,0.00257304,0.00167094,0.000994361,0.000635571,0.000563813,0.000399795,0.000317785,0.000235776,0.000328037,0.000194772,0.00026653,0.000174269,0.000194772,0.000194772,0.000164018,0.000225525,0.000174269,0.000184521,0.000164018,0.000164018,7.1758e-05,0.000153767,0.000133265,0.000164018,0.000123014,0.000133265,0.000153767,0.000174269,0.000123014,0.000133265,9.22603e-05,0.000112763,0.000184521,8.20092e-05,0.000153767,0.000112763,0.000123014,8.20092e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.07534e-05,1.02511e-05,0.000256279,0.00103536,0.00181445,0.00377242,0.00565863,0.00689903,0.00702204,0.00710405,0.00642747,0.00490004,0.00366991,0.00210148,0.00165043,0.00102511,0.000604818,0.000481804,0.000410046,0.000379292,0.000389543,0.000328037,0.000246027,0.00026653,0.000153767,0.000215274,0.000174269,0.000174269,0.000225525,0.000143516,0.000276781,0.000164018,0.00026653,0.000174269,0.000164018,0.000112763,0.000184521,9.22603e-05,0.000184521,0.000174269,0.000123014,0.000143516,8.20092e-05,0.000164018,7.1758e-05,0.000102511,0.000133265
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02511e-05,7.1758e-05,0.000410046,0.00113788,0.00237826,0.0040697,0.00572014,0.00692978,0.00705279,0.00717581,0.00569963,0.00504356,0.00368016,0.00227575,0.00161968,0.00102511,0.000727831,0.000543311,0.000420297,0.000379292,0.000297283,0.000317785,0.000256279,0.000256279,0.000205023,0.000246027,0.000328037,0.000184521,0.000225525,0.000164018,0.000102511,0.000123014,0.000194772,0.000174269,0.000184521,0.000184521,0.000143516,9.22603e-05,0.000235776,0.000153767,0.000123014,0.000153767,0.000153767
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02511e-05,4.10046e-05,0.000102511,0.000379292,0.00110712,0.00221425,0.00377242,0.00549461,0.00639671,0.00654022,0.00603792,0.00544335,0.00459251,0.00327011,0.00230651,0.00151717,0.00102511,0.000635571,0.000543311,0.000430548,0.000389544,0.000307534,0.00026653,0.000287032,0.000307534,0.000317785,0.000276781,0.000287032,0.000225525,0.000194772,0.000205023,0.000287032,0.000153767,0.000143516,0.000133265,0.00026653,0.000123014,0.000123014,0.000143516,0.000164018
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.07534e-05,0.000133265,0.00035879,0.00145566,0.0027063,0.00397744,0.00553561,0.00637621,0.00670425,0.00662224,0.00535109,0.0045105,0.00333162,0.00223475,0.00160943,0.00106612,0.00071758,0.000553562,0.000420297,0.000369041,0.000328037,0.000317785,0.000287032,0.000235776,0.000276781,0.000287032,0.000297283,0.000276781,0.000164018,0.000112763,0.000184521,0.000164018,0.000143516,0.000133265,7.1758e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.15069e-05,0.000174269,0.000645822,0.00143516,0.00276781,0.00403895,0.00545361,0.00605842,0.00656073,0.00630445,0.00536134,0.0045105,0.00298308,0.00200922,0.00160943,0.00101486,0.000789338,0.000512557,0.00045105,0.000430548,0.00035879,0.000276781,0.000348539,0.000246027,0.000194772,0.00026653,0.000194772,0.000225525,0.000174269,0.000256279,0.000174269
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02511e-05,5.12557e-05,0.000256279,0.000779087,0.00148642,0.00279856,0.00387493,0.0054536,0.00601742,0.00689902,0.00588415,0.0050128,0.00385443,0.0026653,0.00201947,0.00141466,0.00114813,0.000881598,0.000543311,0.000512557,0.000430548,0.000430548,0.000307534,0.000235776,0.000205023,0.000317785,0.000235776,0.000225525


==> anc/1.3_Osc_DetResponse45.txt <==
0.000730858,0.00203986,0.00356702,0.0058905,0.00799583,0.00940302,0.00951211,0.00830127,0.0065232,0.00400335,0.00237801,0.00124355,0.00058905,0.000370883,0.000272708,0.000174533,0.000239983,0.000229075,0.0001309,0.000119992,0.000174533,0.000163625,0.0001309,0.000239983,0.000174533,0.000174533,0.000185442,0.000250892,0.000174533,0.000239983,0.0001309,0.000109083,0.000207258,7.63584e-05,0.000119992,0.000185442,0.0001309,0.000163625,0.000119992,0.000152717,0.0001309,0.000174533,0.000109083,0.000109083,0.000109083,0.00019635,0.000163625,0.000163625,0.0001309,6.545e-05,9.8175e-05,0.000141808,0.000119992,0.000141808,0.000174533,0.000141808,0.0001309,0.000163625,0.000119992,7.63584e-05,7.63584e-05,0.000185442,0.000174533,0.000119992,0.000152717,0.00019635,0.000119992,0.000141808,9.8175e-05,4.36333e-05,0.000141808,0.0001309,0.000109083,0.000207258,0.000109083,8.72667e-05,0.000174533,0.0001309,7.63584e-05,0.0001309,0.000163625,0.000119992
0,0,0,0.000152717,0.00071995,0.00238892,0.0037961,0.00593414,0.00777766,0.00902122,0.00909758,0.00769039,0.00582505,0.00332704,0.00205077,0.00105811,0.000436333,0.000349067,0.000370883,0.000207258,0.000414517,0.000207258,0.000207258,0.000283617,0.000141808,0.00019635,0.000163625,0.0001309,0.000152717,0.000163625,0.000207258,0.000152717,0.000119992,0.000141808,0.000119992,0.000119992,0.000152717,0.000152717,0.000152717,0.000163625,0.00019635,0.000152717,0.000152717,0.000229075,9.8175e-05,0.000109083,0.000152717,0.00019635,0.0001309,8.72667e-05,0.000119992,0.000152717,0.000109083,0.000163625,0.000119992,8.72667e-05,0.000163625,0.000119992,8.72667e-05,0.000185442,8.72667e-05,6.545e-05,0.000141808,0.000163625,0.000163625,9.8175e-05,0.000239983,0.00019635,0.000141808,0.0001309,0.000174533,0.000152717,7.63584e-05,0.000119992,0.000119992,0.0001309,0.000119992,9.8175e-05,0.000109083,0.000152717,0.0001309,0.000119992
0,0,0,0,0,0,2.18167e-05,0.000218167,0.00116719,0.00242165,0.0041997,0.00643592,0.0083449,0.00927212,0.00866124,0.0076904,0.00603232,0.00318523,0.00202895,0.00098175,0.000490875,0.000272708,0.00019635,0.000283617,0.000229075,0.000250892,0.000294525,0.00019635,0.000152717,0.000163625,0.000218167,0.000163625,0.000185442,0.000283617,0.000207258,0.000239983,0.000163625,0.000207258,0.000174533,0.000152717,0.000174533,0.000141808,0.000174533,0.000109083,0.000185442,0.000141808,0.000141808,0.000152717,0.000185442,0.000250892,0.000119992,0.000141808,0.000185442,0.0001309,0.0001309,0.0001309,0.0001309,0.000109083,0.000152717,0.000152717,0.000174533,0.000141808,0.000141808,0.000163625,0.000163625,0.000174533,0.000109083,0.000141808,0.000141808,0.00019635,0.000185442,0.000141808,0.000163625,0.000141808,0.0001309,0.0001309,8.72667e-05,9.8175e-05,9.8175e-05,0.0001309,0.000119992,9.8175e-05
0,0,0,0,0,0,0,0,0,0,5.45417e-05,0.000239983,0.00141808,0.00285798,0.00457059,0.00694862,0.00832308,0.00910849,0.00842125,0.00727588,0.0047124,0.00315251,0.00212712,0.000992658,0.000501784,0.000403608,0.000414517,0.000349067,0.000163625,0.000283617,0.000239983,0.000218167,0.000250892,0.000229075,0.000272708,0.000218167,0.00019635,0.000272708,0.000229075,0.00019635,0.000229075,0.000218167,0.000109083,0.0001309,0.000218167,0.000218167,9.8175e-05,0.000152717,0.000207258,0.000250892,0.000152717,0.000119992,0.000185442,0.000185442,0.000141808,0.0001309,0.000207258,0.000207258,0.000163625,0.000163625,0.000218167,0.000218167,7.63584e-05,0.000207258,0.000152717,0.000141808,0.000152717,0.000163625,0.000141808,0.00019635,0.000141808,0.000109083,0.000119992,0.000218167,0.000109083,0.000207258,7.63584e-05,0.00019635,0.000119992,8.72667e-05,0.0001309,3.2725e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.545e-05,0.000436334,0.00158171,0.00318523,0.00491966,0.0062723,0.00790856,0.00892305,0.00759221,0.00674136,0.00467967,0.00308706,0.00171261,0.000970841,0.000501783,0.0003927,0.000229075,0.000338158,0.000294525,0.0002618,0.000370883,0.000239983,0.000294525,0.000174533,0.000185442,0.000229075,0.000207258,0.000338158,0.000207258,0.000218167,0.000218167,0.000174533,0.000163625,0.000207258,0.00019635,0.000109083,0.000152717,0.000250892,0.000239983,0.000207258,0.000109083,0.000163625,0.0001309,0.000141808,0.000141808,9.8175e-05,0.000185442,0.000174533,0.000152717,0.000163625,0.000141808,0.000141808,0.00019635,9.8175e-05,0.000119992,0.000207258,0.000163625,0.000185442,0.000185442,0.0001309,0.000152717,0.00019635,0.000141808,0.000141808,0.000174533,0.000174533,7.63584e-05,0.000152717
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.18167e-05,0.000152717,0.000534508,0.00145081,0.0028798,0.00488693,0.0067959,0.00772311,0.00894486,0.00789765,0.00619594,0.00416698,0.00254164,0.00182169,0.000894483,0.000381792,0.000338158,0.000349067,0.000305433,0.000283617,0.000305433,0.000239983,0.0002618,0.000109083,0.000207258,0.000163625,0.000141808,0.000218167,0.000109083,0.000174533,0.000239983,0.000207258,0.000239983,0.000250892,0.000163625,0.000218167,0.0001309,8.72667e-05,0.000119992,0.0001309,0.000141808,0.000163625,0.0001309,0.000207258,0.000163625,0.0002618,0.00019635,0.000163625,0.000119992,0.000109083,0.000207258,0.000174533,0.00019635,0.000185442,0.00019635,0.000163625,0.000152717,0.000141808,0.000163625,0.000152717,0.000109083,0.000152717,0.0001309,0.000109083,0.000174533
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.45417e-05,0.000174533,0.000567233,0.00163625,0.00320705,0.0047233,0.00667591,0.00778856,0.0079631,0.00733041,0.00594504,0.00427606,0.00224712,0.00153807,0.000905391,0.000610867,0.000447242,0.000370883,0.000359975,0.000316342,0.000294525,0.000272708,0.000207258,0.000218167,0.000294525,0.000250892,0.00019635,0.000239983,0.000207258,0.000305433,0.0001309,0.000218167,0.000250892,0.000163625,0.000174533,0.000174533,0.000239983,0.000229075,0.000163625,0.0001309,0.0001309,0.000141808,0.000174533,0.000174533,0.0001309,0.000152717,0.0001309,0.000207258,0.000207258,0.000174533,0.000229075,0.000109083,0.000109083,0.000152717,0.000141808,0.000174533,0.000141808,0.000119992,0.0001309,0.000163625,0.000250892
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.72667e-05,0.000218167,0.00098175,0.00195259,0.00329431,0.00518145,0.0067959,0.00717769,0.0082249,0.006545,0.0058905,0.003927,0.00218167,0.00136354,0.000861758,0.000534509,0.000436333,0.000338158,0.000305433,0.000436333,0.000294525,0.000305433,0.00032725,0.000229075,8.72667e-05,0.000283617,0.000218167,0.000272708,0.000359975,0.000218167,0.000174533,0.000163625,0.000141808,0.000163625,0.000174533,0.00019635,0.000239983,0.000174533,0.0002618,0.000207258,0.000119992,0.000174533,0.000207258,0.000207258,0.000294525,0.000174533,0.000109083,0.000152717,0.0001309,0.000163625,0.000229075,0.00019635,0.0001309,0.000163625,0.000207258,0.0001309,0.0001309
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.2725e-05,6.545e-05,0.000229075,0.000796308,0.00214894,0.00343612,0.00505055,0.00652319,0.00759221,0.0069486,0.00633774,0.00501783,0.00404699,0.00227984,0.00127627,0.000752675,0.0005236,0.0003927,0.000272708,0.000338158,0.000283617,0.000229075,0.000359975,0.000272708,0.000283617,0.000174533,0.000218167,0.000250892,0.000185442,0.000119992,0.000163625,0.000174533,0.000207258,0.000283617,0.000283617,0.000185442,0.000229075,0.000207258,0.0001309,0.000163625,0.000174533,0.000174533,9.8175e-05,0.000207258,0.000229075,0.000152717,0.000207258,0.000250892,0.000207258,0.000239983,0.0002618,0.000141808,0.00019635,0.00019635
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000109083,0.000370883,0.0011781,0.0020944,0.00389427,0.00541053,0.00642501,0.00721041,0.00678498,0.00635956,0.00493056,0.00306524,0.00238892,0.00140717,0.00085085,0.000632684,0.000534509,0.000316342,0.000250892,0.000338158,0.000218167,0.000305433,0.000305433,0.00019635,0.000272708,0.000239983,0.000163625,0.00019635,0.000250892,0.000239983,0.000283617,0.000239983,0.0002618,9.8175e-05,0.000218167,0.000207258,0.000218167,0.000239983,0.000152717,0.000207258,0.000207258,0.000141808,0.000218167,0.0001309,0.000141808,0.000109083,0.000239983,0.000185442,0.000218167
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.18167e-05,0.000141808,0.000436334,0.00122173,0.00246528,0.00425425,0.00501783,0.00642501,0.00736313,0.00697042,0.00582505,0.0043306,0.00320705,0.00211622,0.00136354,0.000818125,0.000447242,0.000349067,0.000370883,0.00032725,0.000294525,0.000272708,0.0003927,0.000239983,0.000294525,0.00019635,0.000305433,0.000272708,0.000239983,0.000207258,0.000229075,0.000141808,0.000250892,0.000229075,0.000163625,0.000185442,0.000229075,0.000218167,0.000163625,0.000174533,0.00019635,0.000218167,0.000185442,0.000174533,0.000163625,0.000207258
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09083e-05,6.545e-05,0.000229075,0.000567233,0.00152717,0.00267254,0.00363247,0.00557415,0.00695952,0.00656681,0.006425,0.00565051,0.00470149,0.00325068,0.00182169,0.00146172,0.000774492,0.000512692,0.000316342,0.000294525,0.000283617,0.000294525,0.000316342,0.0002618,0.000294525,0.0002618,0.000152717,0.000163625,0.000272708,0.000174533,0.000163625,0.000305433,0.000283617,0.000239983,0.000229075,0.000229075,0.00019635,0.000294525,0.000185442,0.000229075,0.000185442,0.00019635,0.000163625
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09083e-05,0.000109083,0.000174533,0.000774491,0.00135263,0.00263981,0.00389427,0.00515964,0.00599958,0.00664317,0.00637046,0.00481057,0.00424334,0.00297797,0.00174533,0.00124355,0.000741767,0.000632684,0.0005236,0.000338158,0.000272708,0.000349067,0.000229075,0.000316342,0.000370883,0.000229075,0.000229075,0.000272708,0.000141808,0.000229075,0.000229075,0.000152717,0.00032725,0.000218167,0.000272708,0.00019635,0.000218167,0.00019635,0.000229075
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09083e-05,6.545e-05,0.00019635,0.000807217,0.00148353,0.00260709,0.00413425,0.00487602,0.00661045,0.00628319,0.00630501,0.00489784,0.00382882,0.0024871,0.0018326,0.0011781,0.000829033,0.0005236,0.000436333,0.000436333,0.000447242,0.000305433,0.000370883,0.000239983,0.000316342,0.000294525,0.000239983,0.000338158,0.000294525,0.000239983,0.000283617,0.000207258,0.000272708,0.000305433,0.000218167
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09083e-05,3.2725e-05,0.000109083,0.000239983,0.00098175,0.00153807,0.0024871,0.00361065,0.00507237,0.0061632,0.00580323,0.00551961,0.0047233,0.00378519,0.00245437,0.00178897,0.00128718,0.000905392,0.000730859,0.00045815,0.0003927,0.000294525,0.0003927,0.000250892,0.000381792,0.00019635,0.0002618,0.000229075,0.0002618,0.000229075,0.000283617,0.000163625
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09083e-05,0.000141808,0.000349067,0.000905391,0.00178897,0.00305433,0.00412335,0.00547598,0.00587959,0.0062941,0.00548689,0.00453786,0.00357793,0.00243256,0.0017017,0.0010472,0.0009163,0.000545417,0.000403608,0.00045815,0.000283617,0.000370883,0.000370883,0.000349067,0.000239983,0.000272708,0.000283617


==> anc/1.3_Osc_DetResponse49.txt <==
0.000907661,0.0023245,0.0040402,0.00623188,0.00933124,0.00929803,0.00892168,0.00796973,0.00535742,0.00365278,0.00204777,0.000996214,0.000520245,0.000243519,0.000166036,0.000309933,0.000177105,0.00012176,0.000143898,8.85524e-05,0.000143898,0.000199243,0.000166036,0.000143898,0.000254588,0.000199243,0.000132829,0.000210312,0.000243519,0.00012176,0.000132829,0.000221381,0.000154967,0.000177105,0.000199243,9.96214e-05,9.96214e-05,0.00011069,0.000143898,0.000166036,0.000177105,0.000221381,0.00012176,0.000177105,0.000188174,0.00012176,6.64143e-05,0.000166036,0.000143898,0.000166036,8.85524e-05,0.00012176,7.74833e-05,0.00011069,0.00011069,7.74833e-05,0.000132829,0.00012176,0.000166036,9.96214e-05,0.000154967,0.000154967,0.000154967,0.000143898,0.00012176,9.96214e-05,7.74833e-05,3.32071e-05,0.000199243,0.00011069,0.000132829,0.000132829,9.96214e-05,0.000132829,6.64143e-05,0.00012176,0.00011069,0.000199243,8.85524e-05,0.00011069,0.00011069,7.74833e-05
0,0,2.21381e-05,0.000143898,0.00104049,0.00260122,0.00442761,0.00746055,0.00881099,0.00975187,0.00827966,0.00740521,0.00531314,0.0032543,0.00177105,0.000985145,0.0004649,0.000254588,0.000199243,0.000254588,0.000210312,0.000210312,0.000177105,0.000188174,0.000254588,0.000243519,0.00011069,0.000221381,0.000177105,0.000143898,0.000166036,0.000221381,0.000210312,8.85524e-05,0.000166036,0.000154967,0.000154967,0.000166036,0.00023245,0.000166036,0.000143898,0.000154967,8.85524e-05,0.000177105,0.00012176,0.000166036,0.000132829,0.000177105,0.000143898,0.000132829,0.000154967,9.96214e-05,0.000132829,0.00012176,0.00011069,0.000188174,0.000199243,9.96214e-05,0.000177105,9.96214e-05,9.96214e-05,0.000210312,0.000132829,0.000166036,0.00012176,9.96214e-05,0.00011069,0.000177105,0.000243519,0.000166036,0.000132829,0.00011069,0.000143898,0.000166036,6.64143e-05,0.000132829,0.000177105,0.000166036,0.000177105,0.00012176,0.00012176,8.85524e-05
0,0,0,0,0,0,2.21381e-05,0.000166036,0.00109583,0.00293329,0.00504748,0.00689603,0.00891061,0.00901023,0.00835715,0.00708421,0.00477075,0.00287795,0.00178212,0.000896593,0.000420624,0.000332071,0.000210312,0.000199243,0.000265657,0.000453831,0.000265657,0.000243519,0.000166036,0.000188174,0.000199243,0.000221381,0.000210312,0.000154967,0.000199243,0.000199243,0.000166036,0.000210312,0.000154967,0.000132829,0.000154967,0.000221381,0.00023245,0.000199243,0.000154967,0.000243519,6.64143e-05,0.00012176,0.00012176,0.00011069,0.000154967,0.00011069,0.000166036,0.000221381,7.74833e-05,0.000132829,0.000221381,0.000143898,4.42762e-05,0.000166036,9.96214e-05,0.000177105,0.000143898,0.000188174,9.96214e-05,0.000154967,0.000166036,0.000143898,0.00011069,0.00012176,0.000166036,0.000166036,0.000154967,0.000132829,6.64143e-05,0.00011069,7.74833e-05,9.96214e-05,0.000188174,8.85524e-05,0.000132829,9.96214e-05
0,0,0,0,0,0,0,0,0,0,3.32071e-05,0.000298864,0.00147218,0.00312147,0.00544597,0.00676319,0.00875564,0.00886633,0.00816897,0.00644219,0.00459365,0.00308826,0.00156073,0.00080804,0.000531314,0.000376348,0.000265657,0.000309933,0.000243519,0.000321002,0.000221381,0.000154967,0.000243519,0.000177105,0.00012176,0.000188174,0.000199243,0.00012176,5.53452e-05,0.00012176,0.000254588,0.000199243,0.000166036,0.000243519,0.00011069,0.000154967,0.000199243,0.000243519,0.000132829,0.000188174,0.000154967,0.000166036,0.000166036,0.00012176,0.000199243,0.000154967,0.000221381,0.000154967,0.00012176,0.000166036,9.96214e-05,0.00012176,0.000166036,8.85524e-05,0.000210312,0.00012176,0.000143898,0.000166036,0.000177105,0.000210312,7.74833e-05,0.00012176,0.000132829,0.000143898,0.000221381,0.000143898,0.000132829,0.000177105,0.000188174,0.000132829,0.000154967,0.00012176
0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.64143e-05,0.000531314,0.00162715,0.00315468,0.00536849,0.00676319,0.00879992,0.00809149,0.00788117,0.00593301,0.00479289,0.00268978,0.00172677,0.00080804,0.000453831,0.000420624,0.000287795,0.000254588,0.000265657,0.000154967,0.000166036,0.000166036,0.000243519,0.000199243,0.000143898,0.000177105,0.00023245,0.000199243,0.000177105,0.000177105,0.000166036,0.000154967,0.000210312,0.000188174,9.96214e-05,0.000188174,0.000199243,0.000166036,0.000177105,9.96214e-05,0.000188174,0.000188174,0.000177105,0.000166036,7.74833e-05,0.000221381,0.000143898,0.000166036,0.000132829,9.96214e-05,0.00023245,0.000166036,0.000199243,0.000143898,0.000188174,0.000154967,0.000166036,0.000177105,0.000243519,0.000154967,0.00023245,0.00012176,0.000154967,0.000188174,0.00023245,0.000143898,9.96214e-05,0.000143898
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.21381e-05,0.000132829,0.000542383,0.00173784,0.00338713,0.00545704,0.0069403,0.00851212,0.00841249,0.00774835,0.00562307,0.00395165,0.00239091,0.0015718,0.000907662,0.000498107,0.000365279,0.000188174,0.000265657,0.000243519,0.000210312,0.000276726,0.000221381,0.000254588,0.000188174,0.000177105,0.000265657,0.00012176,0.000221381,0.000166036,0.000221381,0.000177105,0.000143898,0.000243519,0.000177105,0.000166036,0.00012176,0.000177105,0.000143898,9.96214e-05,9.96214e-05,0.000221381,0.000166036,0.000210312,0.000210312,0.000210312,0.000177105,9.96214e-05,0.000143898,0.000188174,0.000166036,0.000143898,0.000188174,9.96214e-05,0.000154967,0.000177105,0.000177105,0.000210312,0.000166036,0.000166036,0.000132829,0.000199243,0.000177105,0.00012176,6.64143e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.32071e-05,0.000188174,0.00091873,0.00190387,0.00400699,0.00550131,0.00729451,0.00823539,0.00813576,0.00685175,0.00565628,0.00409554,0.00249053,0.00133935,0.000708419,0.000498107,0.000509176,0.000321002,0.00035421,0.000287795,0.000431693,0.000199243,0.000254588,0.000254588,0.000321002,0.000177105,0.000188174,0.000210312,0.000199243,0.000143898,0.000177105,0.000199243,0.000221381,0.000166036,0.000210312,0.000166036,0.00023245,0.000287795,0.00012176,0.000143898,0.00012176,0.000177105,0.000199243,0.000177105,0.000188174,0.000166036,0.00023245,0.000154967,0.000132829,0.000154967,8.85524e-05,0.000166036,0.000177105,0.00012176,6.64143e-05,0.000188174,0.000154967,0.000177105,0.000265657,0.000199243,0.000166036
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.21381e-05,0.00023245,0.000752695,0.00231343,0.00330964,0.00596622,0.00676319,0.00754909,0.00716167,0.00643112,0.00540169,0.00359744,0.00222488,0.00101835,0.000863385,0.000487038,0.000321002,0.000321002,0.000321002,0.000210312,0.000276726,0.000243519,0.000243519,0.00012176,0.000210312,0.000265657,0.00023245,0.000287795,0.000276726,0.000177105,0.000287795,0.000132829,0.000188174,0.000166036,0.000188174,0.000210312,9.96214e-05,0.00023245,0.000210312,0.000199243,0.000143898,0.000210312,0.000154967,0.000154967,0.000154967,0.000177105,0.000166036,0.000154967,0.000154967,0.000166036,0.000243519,0.000154967,0.000199243,0.000132829,0.000143898,0.000188174,0.000132829
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.42762e-05,0.00023245,0.000852316,0.00224701,0.00394058,0.00555666,0.00727237,0.00754909,0.00756016,0.00635364,0.00471541,0.00335392,0.00229129,0.00132829,0.000907662,0.000431693,0.00034314,0.000553452,0.000243519,0.000321002,0.000309933,0.000210312,0.000221381,0.00023245,0.000276726,0.000243519,0.000387417,0.000265657,0.000287795,0.000188174,0.000199243,0.000154967,9.96214e-05,0.000254588,0.000210312,0.000143898,0.000254588,0.000177105,0.000210312,0.000177105,0.000210312,0.000154967,6.64143e-05,0.000143898,0.000221381,0.000210312,0.000188174,0.000154967,0.000199243,0.000132829,0.000154967,0.000188174,0.000188174
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1069e-05,0.000154967,0.000420624,0.00129508,0.00228022,0.00466006,0.00596621,0.00640897,0.00720595,0.00702885,0.00578911,0.0045383,0.00313254,0.00197029,0.00126187,0.00080804,0.000509176,0.000453831,0.000398486,0.000221381,0.000166036,0.000276726,0.000376348,0.000287795,0.000243519,0.000276726,0.000298864,0.000287795,0.000298864,0.000210312,0.000143898,0.000210312,0.000265657,0.000276726,0.000166036,0.000298864,0.000221381,0.000188174,0.000154967,0.000188174,0.000221381,0.000143898,0.000177105,0.00023245,0.000154967,0.000177105,0.000188174,0.000199243,0.000210312,0.000143898
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.32071e-05,0.000132829,0.0004649,0.00150539,0.00260122,0.00452724,0.00565628,0.00694029,0.0070067,0.00656394,0.00576697,0.0040734,0.00306612,0.00179318,0.00119546,0.00069735,0.000498107,0.000420624,0.000453831,0.000287795,0.000420624,0.000332071,0.000309933,0.000332071,0.000321002,0.000309933,0.000276726,0.000265657,0.000254588,0.000321002,0.000221381,0.000177105,0.000210312,0.000188174,0.000188174,0.000166036,0.000243519,0.000154967,0.00011069,0.000243519,0.000221381,0.000166036,0.000188174,0.000199243,0.00012176,0.000154967
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.21381e-05,0.000154967,0.000542383,0.0012508,0.0024684,0.00422837,0.00536848,0.006254,0.00676318,0.00657501,0.00510283,0.00380775,0.00274512,0.0015718,0.000996214,0.000841248,0.000453831,0.0004649,0.000398486,0.00035421,0.00034314,0.000265657,0.000265657,0.000321002,0.00035421,0.000321002,0.000254588,0.000321002,0.000276726,0.000221381,0.00023245,0.000243519,0.000154967,0.000132829,0.00011069,0.000188174,0.000154967,0.000188174,0.000188174,0.000199243,0.000143898,0.000143898
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.96214e-05,0.000265657,0.000675212,0.0015718,0.00280047,0.0040402,0.00593301,0.00648645,0.00644218,0.00582231,0.00519138,0.00387416,0.00252374,0.00189281,0.0011069,0.000686281,0.000597729,0.000365279,0.000387417,0.000309933,0.000365279,0.00035421,0.000321002,0.000332071,0.000365279,0.000276726,0.000210312,0.000243519,0.000221381,0.000276726,0.00011069,0.000199243,0.000132829,0.000210312,0.000210312,0.000188174,0.00023245,0.000221381
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.21381e-05,0.000143898,0.000276726,0.000963007,0.00178212,0.00274512,0.00416196,0.00577804,0.00633149,0.00649752,0.00606583,0.00460472,0.00359744,0.00247946,0.00172677,0.00126187,0.000675212,0.000608798,0.000564521,0.000298864,0.00034314,0.000420624,0.000387417,0.000254588,0.00023245,0.000166036,0.00023245,0.000243519,0.000243519,0.000265657,0.000210312,0.000254588,0.00023245,0.000265657,0.000210312
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.21381e-05,9.96214e-05,0.000387417,0.00101835,0.00164929,0.00308826,0.00439441,0.00580017,0.00614331,0.00581124,0.00525779,0.00442761,0.00338713,0.00256802,0.00156073,0.00135042,0.000719488,0.000686281,0.000475969,0.00034314,0.00034314,0.000332071,0.000298864,0.000254588,0.000309933,0.000199243,0.000276726,0.000243519,0.00023245,0.000210312,0.000243519
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.1069e-05,4.42762e-05,0.000166036,0.000298864,0.00104049,0.00197029,0.00309933,0.00454937,0.00547917,0.00564521,0.00591086,0.00531314,0.00409554,0.0032543,0.00209205,0.00175998,0.00106263,0.000918731,0.000597729,0.000409555,0.000453831,0.00035421,0.000409555,0.000265657,0.000298864,0.000254588,0.000298864,0.000243519


==> anc/1.3_Osc_DetResponse51.txt <==
0.0014413,0.0029638,0.00519682,0.00777493,0.00973391,0.0092467,0.00804898,0.00651633,0.00400925,0.00244615,0.00120785,0.00074095,0.0003248,0.00019285,0.00017255,0.0001624,0.000203,0.0001624,0.00023345,0.0001624,0.0001624,0.000203,0.00011165,0.00013195,0.0001218,0.00015225,9.13501e-05,0.00017255,0.00013195,0.0001421,0.00017255,0.00011165,0.00011165,0.00013195,0.0001015,0.0001421,0.0001624,0.00013195,0.00013195,9.13501e-05,0.0001015,5.075e-05,8.12001e-05,0.00015225,9.13501e-05,8.12001e-05,9.13501e-05,6.09001e-05,0.00019285,5.075e-05,9.13501e-05,8.12001e-05,6.09001e-05,5.075e-05,8.12001e-05,7.10501e-05,7.10501e-05,7.10501e-05,0.0001015,9.13501e-05,0.00013195,8.12001e-05,9.13501e-05,9.13501e-05,8.12001e-05,7.10501e-05,8.12001e-05,0.00013195,6.09001e-05,0.00011165,7.10501e-05,0.0001421,6.09001e-05,2.03e-05,6.09001e-05,0.0001015,4.06e-05,0.0001624,0.0001015,4.06e-05,6.09001e-05,0.00011165
0,0,1.015e-05,0.0002639,0.00159355,0.00427316,0.00631332,0.0092264,0.0101095,0.0095512,0.00840423,0.00606972,0.00364385,0.0020503,0.00122815,0.00061915,0.00035525,0.00025375,0.00027405,0.00019285,0.00019285,0.00023345,0.0001624,0.0001421,0.0001624,0.0002436,0.00021315,0.00019285,0.0001624,0.00019285,0.00013195,0.0001624,9.13501e-05,0.0001624,0.0001421,0.00011165,0.0001624,0.0001421,9.13501e-05,7.10501e-05,0.0001827,8.12001e-05,9.13501e-05,0.0001421,9.13501e-05,0.00011165,8.12001e-05,0.00015225,0.0001624,5.075e-05,0.00015225,5.075e-05,0.0001218,0.00013195,0.00013195,6.09001e-05,0.00013195,0.0001015,9.13501e-05,0.00013195,0.0001015,0.0001015,0.0001015,0.00021315,0.0001015,0.0001218,0.0001015,0.00011165,0.0001421,0.00017255,9.13501e-05,6.09001e-05,8.12001e-05,0.00013195,0.0001015,6.09001e-05,0.0001218,6.09001e-05,7.10501e-05,0.0001421,9.13501e-05,7.10501e-05
0,0,0,0,0,0,4.06e-05,0.0004263,0.00187775,0.00417166,0.00697307,0.00822153,0.0102922,0.00907415,0.00748058,0.00550131,0.00340025,0.00222285,0.0011571,0.00068005,0.0003451,0.0001827,0.00017255,0.0003045,0.0001827,0.0001218,0.00023345,0.00019285,0.000203,0.00019285,0.00021315,0.0002233,0.00021315,0.00013195,0.00017255,0.00015225,0.0001827,9.13501e-05,0.00013195,8.12001e-05,0.0001015,7.10501e-05,0.0001624,0.00013195,0.00011165,9.13501e-05,0.00015225,9.13501e-05,0.00017255,0.00011165,9.13501e-05,0.0001218,0.0001218,9.13501e-05,5.075e-05,6.09001e-05,0.00011165,8.12001e-05,7.10501e-05,0.0001218,0.00011165,6.09001e-05,0.00013195,0.00011165,0.0001015,0.00011165,0.0001015,0.00013195,9.13501e-05,0.0001421,0.0001218,7.10501e-05,6.09001e-05,0.00013195,6.09001e-05,7.10501e-05,6.09001e-05,0.0001624,0.0001015,0.0001421,0.0001421,0.00013195
0,0,0,0,0,0,0,0,0,0,1.015e-05,0.00065975,0.0020503,0.00430361,0.00670917,0.00850574,0.009267,0.00860724,0.00709487,0.00523741,0.00358295,0.0017052,0.0011774,0.0005887,0.00043645,0.00023345,0.00025375,0.00027405,0.0001827,0.0001624,0.0002639,0.0001624,0.00017255,0.00019285,0.00017255,0.0001624,0.00017255,0.00021315,0.00019285,7.10501e-05,0.00011165,0.0001218,0.0001421,0.0001827,0.0001218,0.0001015,0.000203,0.0001015,9.13501e-05,0.00021315,0.0001421,7.10501e-05,0.0001624,7.10501e-05,0.00019285,9.13501e-05,0.00015225,9.13501e-05,0.00013195,0.00011165,0.00013195,0.0001624,0.0001015,9.13501e-05,0.00013195,0.00013195,0.00015225,0.00013195,7.10501e-05,0.0001827,0.000203,6.09001e-05,7.10501e-05,0.0001421,9.13501e-05,0.00011165,0.00015225,0.0001218,9.13501e-05,0.00017255,0.00011165,5.075e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00011165,0.00078155,0.0026187,0.00438481,0.00678022,0.00864784,0.00852604,0.00804898,0.00649602,0.00529831,0.00325815,0.00157325,0.0008526,0.000588701,0.0003451,0.0003857,0.0002436,0.0002436,0.00019285,0.00023345,0.0001827,0.00025375,0.0001827,0.00017255,0.0001827,0.0001624,0.0001624,0.0001015,0.00013195,0.00015225,0.00015225,0.0001218,8.12001e-05,0.00015225,0.0001421,0.0001015,0.0001015,0.00023345,9.13501e-05,9.13501e-05,0.0001421,0.0001421,0.0001015,0.0001218,0.00015225,0.0001218,0.00013195,0.00013195,8.12001e-05,6.09001e-05,0.0001421,0.00015225,0.0001827,0.00013195,0.00015225,0.00015225,0.00017255,9.13501e-05,6.09001e-05,8.12001e-05,0.00015225,0.00019285,0.00015225,6.09001e-05,0.0001015,9.13501e-05,0.0001015,0.00019285
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.015e-05,0.0003654,0.0011571,0.00279125,0.00500396,0.00717607,0.00884069,0.00844483,0.00790687,0.00628286,0.0048517,0.0028826,0.0019082,0.0008932,0.000568401,0.0003248,0.00031465,0.0002233,0.00025375,0.0002233,0.0003045,0.0002639,0.0001624,0.00023345,0.0002436,0.0001015,0.0001624,0.00017255,0.00017255,0.0001421,0.000203,0.00015225,0.00013195,0.00025375,0.0001421,0.00015225,0.0001015,9.13501e-05,0.0001421,0.0001624,9.13501e-05,5.075e-05,0.0001218,0.0001421,0.00015225,8.12001e-05,0.0001218,0.00011165,0.0001827,0.00017255,8.12001e-05,0.00015225,0.00011165,0.00011165,0.0001421,0.0001421,0.0001218,7.10501e-05,0.0001421,0.00011165,9.13501e-05,0.00011165,0.0001218,0.0001421,9.13501e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.13501e-05,0.0003248,0.00124845,0.0028826,0.00515621,0.00709487,0.00806928,0.00838393,0.00760237,0.00588701,0.00443555,0.00277095,0.00157325,0.0010759,0.0006293,0.000406,0.00029435,0.0003654,0.000203,0.0002639,0.0002233,0.000203,0.00021315,5.075e-05,0.0001421,0.0001624,0.0001827,0.00021315,0.0001624,0.0001421,0.00021315,0.000203,0.00017255,0.0001218,0.0001218,0.0001218,0.0001827,0.000203,0.0001015,0.00017255,0.00017255,0.0001218,0.0001218,0.00011165,0.00015225,0.0001015,9.13501e-05,0.00019285,0.0001218,9.13501e-05,8.12001e-05,0.00019285,7.10501e-05,0.00011165,8.12001e-05,0.0001421,0.0001421,9.13501e-05,0.00013195,0.00015225,0.0001015
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00011165,0.00055825,0.0015022,0.0029841,0.00506486,0.00682082,0.00816063,0.00821138,0.00699336,0.00584641,0.00429345,0.00268975,0.00153265,0.00094395,0.00051765,0.00045675,0.00033495,0.00037555,0.00021315,0.00035525,0.00023345,0.00017255,0.000203,0.0001827,0.000203,0.0002639,0.00013195,0.00017255,0.00021315,0.00019285,0.000203,0.0001421,0.00015225,7.10501e-05,0.0001421,0.0001015,0.00013195,0.0001218,0.00013195,6.09001e-05,0.0001421,0.00015225,0.0001218,0.0001015,9.13501e-05,7.10501e-05,9.13501e-05,0.0001421,0.00017255,0.0001218,9.13501e-05,0.0001624,7.10501e-05,0.00013195,0.0001015,7.10501e-05,9.13501e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.045e-05,0.0001624,0.00061915,0.00181685,0.00311605,0.00551146,0.00684111,0.00839408,0.00756177,0.00696291,0.0050547,0.0034713,0.00240555,0.00149205,0.00112665,0.000791701,0.00049735,0.0003451,0.0003654,0.00039585,0.00021315,0.0002842,0.00027405,0.0001827,0.00027405,0.0001624,0.00021315,0.000203,0.00013195,0.00017255,0.00015225,0.00017255,0.00021315,0.00013195,0.00021315,0.00023345,0.00017255,0.00011165,0.00011165,0.00011165,0.0002233,0.000203,0.0001624,8.12001e-05,9.13501e-05,0.0001624,9.13501e-05,0.0001421,0.0001624,0.00015225,0.00011165,0.00019285,0.00015225,8.12001e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.03e-05,0.0002436,0.0007511,0.00185745,0.00374535,0.00562311,0.00715577,0.00784597,0.00738922,0.00643511,0.00540996,0.00344085,0.00230405,0.001624,0.000913501,0.000558251,0.000558251,0.00025375,0.00027405,0.0003248,0.0003248,0.0003045,0.0003045,0.0003451,0.0002436,0.0001624,0.0001827,0.00021315,0.00019285,0.00023345,0.0001827,0.00015225,0.00015225,0.00015225,0.0001827,0.00011165,0.0001015,0.00011165,0.0001827,0.0002233,0.0001624,7.10501e-05,0.0001421,9.13501e-05,0.00019285,8.12001e-05,0.0001421,0.0001827,0.0001624,0.00019285
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.075e-05,0.00023345,0.00098455,0.0020909,0.00354235,0.00552161,0.00660765,0.00684111,0.00726741,0.00577535,0.00453705,0.00297395,0.00236495,0.0013601,0.00102515,0.000730801,0.00031465,0.0002842,0.0003248,0.0003248,0.0003248,0.0002639,0.00021315,0.00027405,0.00021315,0.00023345,0.0002436,0.0001827,0.00017255,0.0001827,0.0002639,0.0001827,0.00025375,0.00015225,0.00011165,0.0001015,0.00017255,0.0001218,0.00017255,0.00015225,0.0002233,0.0001015,0.0001421,0.0001218,0.0001421,0.0001218
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.09001e-05,0.0003451,0.00094395,0.0021924,0.00392805,0.00553175,0.00709486,0.00713546,0.00692231,0.00642496,0.00435435,0.00325815,0.00214165,0.0013601,0.000913501,0.000639451,0.00047705,0.0005075,0.00037555,0.0003451,0.00037555,0.00023345,0.0002842,0.0002436,0.0003248,0.0003045,0.0003045,0.0002842,0.00027405,0.00021315,0.000203,0.0001624,0.0001421,0.00017255,0.00021315,0.00025375,0.00015225,0.00017255,0.00033495,0.000203,0.0001015,0.0001624
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.015e-05,0.00013195,0.0004669,0.00108605,0.0023345,0.003857,0.0053795,0.00663811,0.00662795,0.00641481,0.00561295,0.00406,0.00309575,0.0021112,0.00120785,0.000822151,0.000771401,0.000588701,0.0004263,0.0004466,0.0002639,0.0003654,0.0002233,0.0002639,9.13501e-05,0.00029435,0.0001827,0.0002436,0.00017255,0.0002233,0.00011165,0.00019285,0.00011165,0.00017255,0.00013195,0.00017255,0.0001015,0.0001624,0.000203
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.015e-05,0.0001421,0.0005887,0.00120785,0.00212135,0.0041412,0.00549115,0.00658735,0.00694261,0.00648586,0.0053389,0.00459795,0.0027811,0.00199955,0.001421,0.000974401,0.000730801,0.0005481,0.00039585,0.00031465,0.0003857,0.00039585,0.0003451,0.00029435,0.0001624,0.00023345,0.0002233,0.0001624,0.0001827,0.0001421,0.00025375,0.0001827,0.0001827,0.00013195,0.00019285
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.045e-05,5.075e-05,0.00021315,0.00059885,0.0012992,0.00236495,0.0044051,0.0055622,0.00654675,0.00654675,0.00575505,0.0053795,0.00404985,0.0031262,0.00208075,0.0010556,0.000954101,0.000761251,0.00045675,0.00031465,0.00031465,0.0004466,0.00027405,0.0001827,0.00031465,0.000203,0.00025375,0.0002233,0.00027405,0.0001827,0.00021315,0.00025375
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.03e-05,3.045e-05,0.0002436,0.0005481,0.0014616,0.002639,0.0043239,0.00530845,0.00610015,0.0061103,0.00569415,0.00478065,0.00407015,0.00258825,0.0019082,0.00153265,0.000872901,0.000659751,0.000588701,0.0004872,0.0003045,0.00033495,0.0002233,0.00025375,0.00031465,0.00023345,0.00023345,0.00031465


==> anc/1.3_Osc_DetResponse53.txt <==
0.00130009,0.00368517,0.00636956,0.0083618,0.0100454,0.00903525,0.00735165,0.00601413,0.00359163,0.00227283,0.000897908,0.00072955,0.000280596,0.000177711,0.000196417,0.000121592,0.000102885,0.000177711,0.000121592,0.000121592,0.000102885,6.54725e-05,9.35321e-05,0.000102885,8.41789e-05,0.000121592,0.000130945,8.41789e-05,8.41789e-05,8.41789e-05,5.61193e-05,9.35321e-05,6.54725e-05,0.000112239,0.000121592,8.41789e-05,0.000102885,0.000102885,3.74128e-05,6.54725e-05,7.48257e-05,9.35321e-05,9.35321e-05,6.54725e-05,7.48257e-05,5.61193e-05,3.74128e-05,3.74128e-05,5.61193e-05,5.61193e-05,5.61193e-05,5.61193e-05,6.54725e-05,5.61193e-05,6.54725e-05,5.61193e-05,6.54725e-05,2.80596e-05,1.87064e-05,7.48257e-05,9.35321e-06,8.41789e-05,5.61193e-05,8.41789e-05,6.54725e-05,4.6766e-05,3.74128e-05,3.74128e-05,0.000102885,2.80596e-05,4.6766e-05,9.35321e-05,7.48257e-05,3.74128e-05,6.54725e-05,6.54725e-05,3.74128e-05,7.48257e-05,4.6766e-05,3.74128e-05,4.6766e-05,9.35321e-06
0,0,5.61193e-05,0.000392835,0.00196417,0.00439602,0.0076229,0.00898848,0.010298,0.0089043,0.00804379,0.00535005,0.00325491,0.00197353,0.00107562,0.000477014,0.000205771,0.00023383,0.000364775,0.00023383,0.000187064,0.000149651,0.000159005,0.000149651,0.000121592,0.000121592,0.000168358,0.000205771,0.000112239,0.000140298,9.35321e-05,0.000149651,7.48257e-05,7.48257e-05,7.48257e-05,6.54725e-05,9.35321e-05,7.48257e-05,7.48257e-05,9.35321e-05,9.35321e-05,6.54725e-05,7.48257e-05,6.54725e-05,7.48257e-05,0.000102885,5.61193e-05,9.35321e-05,9.35321e-05,5.61193e-05,4.6766e-05,0.000140298,9.35321e-05,6.54725e-05,9.35321e-05,6.54725e-05,6.54725e-05,4.6766e-05,6.54725e-05,8.41789e-05,0.000130945,5.61193e-05,4.6766e-05,9.35321e-05,9.35321e-05,8.41789e-05,1.87064e-05,5.61193e-05,0.000102885,8.41789e-05,3.74128e-05,4.6766e-05,6.54725e-05,5.61193e-05,3.74128e-05,4.6766e-05,2.80596e-05,7.48257e-05,8.41789e-05,4.6766e-05,2.80596e-05,0.000130945
0,0,0,0,0,0,2.80596e-05,0.000561192,0.00198288,0.0049011,0.00743583,0.00871723,0.00976481,0.00857693,0.00679045,0.00520039,0.00354486,0.00160875,0.00096338,0.000570546,0.000420894,0.00026189,0.000308656,0.000205771,0.000224477,0.000177711,0.000187064,0.000159005,0.000187064,0.000177711,8.41789e-05,0.000140298,0.000112239,0.000168358,7.48257e-05,7.48257e-05,7.48257e-05,0.000140298,9.35321e-05,0.000196417,0.000168358,7.48257e-05,6.54725e-05,6.54725e-05,0.000121592,4.6766e-05,0.000102885,0.000112239,4.6766e-05,9.35321e-05,8.41789e-05,7.48257e-05,4.6766e-05,6.54725e-05,5.61193e-05,8.41789e-05,4.6766e-05,7.48257e-05,9.35321e-05,9.35321e-05,0.000130945,7.48257e-05,7.48257e-05,3.74128e-05,5.61193e-05,8.41789e-05,9.35321e-05,0.000102885,6.54725e-05,6.54725e-05,6.54725e-05,6.54725e-05,6.54725e-05,8.41789e-05,1.87064e-05,7.48257e-05,7.48257e-05,9.35321e-05,4.6766e-05,8.41789e-05,3.74128e-05,4.6766e-05
0,0,0,0,0,0,0,0,0,0,0.000159005,0.000748256,0.00241312,0.0050601,0.00765096,0.0090446,0.00994252,0.00829633,0.00672498,0.0045176,0.00306785,0.00181452,0.00103821,0.000579899,0.00023383,0.000224477,0.000280596,0.00023383,0.00023383,0.000168358,0.000205771,0.000168358,0.000224477,0.000196417,0.000168358,0.000196417,0.000149651,0.000149651,0.000149651,7.48257e-05,9.35321e-05,7.48257e-05,0.000112239,6.54725e-05,0.000121592,0.000112239,8.41789e-05,0.000112239,5.61193e-05,0.000112239,0.000121592,8.41789e-05,7.48257e-05,0.000112239,9.35321e-05,0.000112239,0.000102885,8.41789e-05,6.54725e-05,0.000112239,9.35321e-05,6.54725e-05,4.6766e-05,7.48257e-05,6.54725e-05,2.80596e-05,3.74128e-05,7.48257e-05,8.41789e-05,6.54725e-05,7.48257e-05,5.61193e-05,6.54725e-05,9.35321e-05,9.35321e-05,6.54725e-05,4.6766e-05,0.000121592,4.6766e-05,8.41789e-05,2.80596e-05,3.74128e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.87064e-05,0.000149651,0.00106626,0.00286208,0.00559324,0.0075013,0.00957774,0.00931585,0.00786608,0.00643503,0.00477949,0.00296496,0.00149651,0.00101015,0.000636018,0.000383482,0.000336716,0.000327362,0.000243183,0.000252537,0.000224477,0.000252537,0.000149651,0.000140298,0.000187064,0.000121592,0.000168358,0.000187064,0.000159005,0.000159005,0.000149651,0.000112239,0.000112239,0.000121592,0.000140298,0.000140298,8.41789e-05,7.48257e-05,8.41789e-05,0.000130945,0.000130945,0.000130945,4.6766e-05,5.61193e-05,8.41789e-05,4.6766e-05,6.54725e-05,7.48257e-05,8.41789e-05,9.35321e-05,7.48257e-05,6.54725e-05,6.54725e-05,0.000130945,4.6766e-05,9.35321e-05,6.54725e-05,0.000130945,5.61193e-05,9.35321e-05,6.54725e-05,5.61193e-05,0.000102885,5.61193e-05,5.61193e-05,3.74128e-05,9.35321e-05,5.61193e-05,7.48257e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.87064e-05,0.000280596,0.00103821,0.00325491,0.00562129,0.00754807,0.00858628,0.00867982,0.00744517,0.00589253,0.00429312,0.00282467,0.00181452,0.00099144,0.000617312,0.00046766,0.000346069,0.00023383,0.000280596,0.000224477,0.000215124,0.000196417,0.000149651,0.000159005,0.000159005,0.000168358,0.000187064,0.000187064,0.000102885,0.000112239,0.000121592,0.000102885,0.000177711,0.000159005,0.000159005,7.48257e-05,8.41789e-05,0.000140298,7.48257e-05,9.35321e-05,0.000102885,7.48257e-05,6.54725e-05,7.48257e-05,5.61193e-05,0.000102885,0.000102885,2.80596e-05,5.61193e-05,5.61193e-05,0.000130945,7.48257e-05,7.48257e-05,2.80596e-05,0.000112239,7.48257e-05,2.80596e-05,6.54725e-05,6.54725e-05,5.61193e-05,5.61193e-05,9.35321e-05,0.000112239,9.35321e-05,6.54725e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.54725e-05,0.000402188,0.00159004,0.00330168,0.00601413,0.00754806,0.00861434,0.00833374,0.00718328,0.00578029,0.00414347,0.00266566,0.00144975,0.000832435,0.000766963,0.000318009,0.000252537,0.00023383,0.000336715,0.000318009,0.000252537,0.000243183,0.000252537,0.00026189,0.000196417,0.000177711,0.000168358,0.000121592,7.48257e-05,0.000159005,0.000112239,6.54725e-05,0.000140298,0.000121592,9.35321e-05,0.000140298,0.000121592,0.000102885,9.35321e-05,0.000102885,6.54725e-05,7.48257e-05,7.48257e-05,0.000102885,9.35321e-05,0.000130945,4.6766e-05,0.000121592,5.61193e-05,8.41789e-05,0.000177711,0.000121592,0.000102885,8.41789e-05,7.48257e-05,5.61193e-05,5.61193e-05,0.000130945,9.35321e-05,6.54725e-05,0.000121592
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.35321e-06,9.35321e-05,0.000598605,0.00196417,0.00361034,0.00557453,0.00766965,0.00824021,0.00762289,0.00682786,0.00507879,0.0037974,0.00231024,0.00137492,0.00096338,0.000542486,0.00049572,0.000383482,0.000271243,0.000224477,0.000289949,0.000215124,0.000140298,0.000149651,0.000196417,0.000205771,0.000215124,0.000168358,0.000196417,0.000149651,0.00023383,0.000177711,0.000130945,0.000149651,0.000130945,0.000205771,8.41789e-05,0.000112239,0.000112239,0.000112239,8.41789e-05,9.35321e-05,6.54725e-05,6.54725e-05,9.35321e-05,8.41789e-05,8.41789e-05,0.000149651,0.000102885,7.48257e-05,5.61193e-05,9.35321e-05,8.41789e-05,0.000130945,8.41789e-05,6.54725e-05,8.41789e-05,3.74128e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.80596e-05,0.000159005,0.00070149,0.00216994,0.00417153,0.00574288,0.00748259,0.00791284,0.00748259,0.00664079,0.00488237,0.00332974,0.00231959,0.00138427,0.00101015,0.000505073,0.000589252,0.000336715,0.000374128,0.000355422,0.000308656,0.000336715,0.000177711,0.00023383,0.000252537,0.000205771,0.000140298,0.000121592,0.000140298,0.000196417,0.000159005,0.000149651,0.000121592,0.000130945,9.35321e-05,0.000168358,0.000112239,0.000130945,9.35321e-05,0.000112239,0.000121592,5.61193e-05,0.000121592,0.000140298,5.61193e-05,0.000121592,0.000112239,9.35321e-05,0.000102885,7.48257e-05,9.35321e-05,0.000112239,6.54725e-05,4.6766e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.35321e-06,2.80596e-05,0.000215124,0.00093532,0.00235701,0.00412476,0.00596736,0.00753871,0.00773513,0.00751065,0.00586447,0.00501332,0.00326427,0.00222606,0.00160875,0.000804376,0.000598605,0.000607959,0.000383482,0.000392835,0.000411541,0.000336715,0.000280596,0.00023383,0.00023383,0.000327362,0.000140298,0.000205771,0.000205771,0.000196417,0.000102885,0.000205771,0.000102885,0.000121592,0.000168358,0.000168358,0.000140298,0.000177711,0.000149651,0.000112239,9.35321e-05,0.000121592,0.000112239,0.000130945,6.54725e-05,0.000112239,7.48257e-05,9.35321e-05,0.000121592,9.35321e-05,8.41789e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.35321e-06,1.87064e-05,0.000308656,0.00112238,0.00245989,0.00462984,0.00595801,0.00706169,0.00783802,0.00712716,0.00592994,0.00436794,0.00311462,0.00220736,0.00134686,0.00108497,0.000654725,0.000551839,0.000392835,0.000271243,0.000224477,0.000299303,0.000252537,0.000280596,0.000224477,0.000187064,0.000187064,0.000149651,0.000159005,0.000177711,0.000149651,0.000159005,8.41789e-05,0.000205771,0.000102885,0.000130945,0.000159005,8.41789e-05,0.000168358,0.000112239,0.000102885,0.000121592,0.000112239,0.000112239,8.41789e-05,9.35321e-05,0.000130945
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.35321e-06,0.000112239,0.000355422,0.00127204,0.00243183,0.00420894,0.00585512,0.00711781,0.00732358,0.00648178,0.00590188,0.00404058,0.00308656,0.00193611,0.00136557,0.00106627,0.000738903,0.000448954,0.000411541,0.000420894,0.000346069,0.000355422,0.00023383,0.000280596,0.000252537,0.000224477,0.000149651,0.000168358,0.000196417,0.000196417,0.000130945,0.000140298,0.000112239,0.000149651,0.000130945,0.000102885,0.000130945,0.000121592,0.000112239,0.000177711,0.000159005,0.000149651,0.000112239
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.87064e-05,2.80596e-05,5.61193e-05,0.000505073,0.00141233,0.00259084,0.00450825,0.00576158,0.00745453,0.00711781,0.00633213,0.00532198,0.00430247,0.0027779,0.00198288,0.0013188,0.000851142,0.00075761,0.000514427,0.000439601,0.000430248,0.000327362,0.000289949,0.000289949,0.000346069,0.000187064,0.000224477,0.000168358,0.000140298,0.000215124,0.000168358,0.000205771,0.000177711,0.000140298,0.000149651,0.000187064,9.35321e-05,0.000121592,0.000121592,0.000149651
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.87064e-05,2.80596e-05,0.000159005,0.000514426,0.00150587,0.0032175,0.00446148,0.00591124,0.00650984,0.00665949,0.00663144,0.00527521,0.00434924,0.00274049,0.00206706,0.00133751,0.00113174,0.000607959,0.000626665,0.000458307,0.000336716,0.000215124,0.000355422,0.000224477,0.000336715,0.00023383,0.000205771,0.000205771,0.000187064,0.000187064,0.000168358,0.000140298,0.000243183,0.000159005,0.000140298,0.000121592
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.35321e-06,5.61193e-05,0.000280596,0.000720197,0.00167422,0.00299302,0.0045363,0.00591123,0.00664078,0.00668755,0.00606088,0.00459242,0.00364775,0.00274984,0.00187064,0.00124398,0.000860495,0.000738904,0.000561193,0.00052378,0.000420894,0.000252537,0.000327362,0.000392835,0.000289949,0.000215124,0.000205771,0.00023383,0.000224477,0.000130945,0.000187064,0.000243183
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.35321e-06,0.000121592,0.000346069,0.000851142,0.00184258,0.00319879,0.004396,0.00561192,0.00671561,0.00634148,0.00595799,0.00460177,0.00387222,0.00260954,0.00182387,0.00156198,0.000935321,0.000701491,0.00052378,0.000402188,0.000477014,0.000289949,0.000308656,0.000243183,0.00026189,0.000280596,0.000252537,0.00026189


==> anc/1.3_Osc_DetResponse54.txt <==
0.000897213,0.00234151,0.00384051,0.00531763,0.008064,0.00933325,0.0101867,0.0087424,0.00637899,0.00350132,0.00200232,0.00112699,0.000372016,0.000284482,0.000251658,0.000196949,0.000240716,0.000240716,0.000196949,0.000175066,0.000196949,0.000207891,0.000218833,0.000251658,0.000186008,0.000164125,0.000251658,0.000164125,0.000229774,0.000109416,0.000175066,0.000109416,0.000120358,0.000229774,0.000186008,0.000186008,0.000207891,0.000109416,0.000142241,0.000164125,0.000109416,0.000120358,0.000120358,0.000142241,0.000207891,0.000164125,0.000120358,0.0001313,0.000109416,0.000186008,0.0001313,0.000109416,0.0001313,0.000120358,9.84747e-05,0.000153183,0.000153183,0.000142241,0.000120358,0.000186008,0.000109416,0.0001313,0.0001313,0.000175066,0.000186008,9.84747e-05,0.0001313,0.000175066,0.000164125,8.75331e-05,0.000142241,0.000120358,0.000164125,9.84747e-05,5.47082e-05,0.000109416,0.000142241,0.000207891,0.000142241,0.000120358,9.84747e-05,8.75331e-05
0,0,1.09416e-05,6.56498e-05,0.000930038,0.00236339,0.00364356,0.00600696,0.00804212,0.00970527,0.00955208,0.00821719,0.00586472,0.00346849,0.00182725,0.000919097,0.000350132,0.000262599,0.000350132,0.000164125,0.000251658,0.000207891,0.000164125,0.000328249,0.000186008,0.000164125,0.000251658,0.000229774,0.000164125,0.0001313,0.000196949,0.000186008,0.000142241,0.000120358,0.000164125,0.000196949,0.000251658,0.000153183,0.0001313,0.000142241,0.000142241,0.000142241,9.84747e-05,0.000142241,0.000251658,0.000186008,0.000142241,0.000153183,0.000142241,0.000120358,0.000207891,0.000175066,0.0001313,0.0001313,9.84747e-05,0.000120358,0.0001313,0.000196949,0.000142241,0.000142241,0.0001313,0.000120358,0.000109416,0.000164125,0.000164125,0.000175066,0.000164125,0.000153183,0.000218833,0.000175066,0.0001313,0.000229774,0.000120358,9.84747e-05,0.000120358,0.000109416,7.65915e-05,8.75331e-05,0.0001313,0.000196949,9.84747e-05,0.000186008
0,0,0,0,0,1.09416e-05,4.37665e-05,0.000262599,0.000930038,0.00227586,0.00384051,0.00541611,0.00769198,0.00901594,0.00898311,0.00759352,0.00542705,0.00289953,0.00183819,0.000875331,0.000393899,0.000372016,0.000218833,0.000251658,0.000218833,0.000207891,0.000207891,0.000196949,0.000262599,0.000164125,0.000350132,0.000251658,0.000306366,0.000196949,0.000218833,0.000262599,0.000142241,0.000218833,0.000273541,0.000196949,0.000164125,0.000175066,0.000109416,0.000218833,0.000153183,0.000153183,0.000240716,0.000142241,0.000186008,0.000229774,0.000251658,0.000196949,0.0001313,0.000153183,0.000142241,9.84747e-05,0.000240716,0.000175066,0.000186008,0.000142241,0.000240716,0.000229774,0.000207891,0.000153183,9.84747e-05,0.000175066,0.000142241,0.000218833,7.65915e-05,0.000175066,9.84747e-05,0.000120358,0.000142241,0.000175066,7.65915e-05,0.000196949,0.000175066,0.000175066,0.000153183,0.000153183,0.0001313,0.000153183
0,0,0,0,0,0,0,0,0,0,4.37665e-05,0.000196949,0.00102851,0.00235245,0.00445324,0.0057553,0.00817342,0.00840319,0.00918006,0.00749504,0.00448606,0.00327155,0.00158654,0.000809681,0.000382957,0.000437665,0.000339191,0.000251658,0.000240716,0.000240716,0.000240716,0.000240716,0.000186008,0.000186008,0.000207891,0.000175066,0.000153183,0.000109416,0.000240716,0.000196949,0.000218833,0.000207891,0.000186008,0.000142241,0.0001313,0.000120358,0.000196949,9.84747e-05,0.000164125,0.000164125,0.000109416,0.000153183,0.000153183,0.000186008,0.000109416,8.75331e-05,0.000142241,0.000153183,0.000186008,0.000186008,0.000164125,9.84747e-05,0.000175066,0.000186008,0.000186008,0.000196949,0.0001313,0.000196949,0.000142241,0.000153183,0.000142241,0.000120358,8.75331e-05,0.000196949,0.000164125,9.84747e-05,0.000207891,0.000153183,0.000109416,0.000196949,9.84747e-05,0.000229774
0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.65915e-05,0.000492374,0.00144429,0.00265881,0.00432194,0.00641181,0.00826095,0.00912535,0.00901594,0.00710114,0.00478149,0.00295424,0.00150994,0.000973805,0.000547082,0.000306366,0.000284482,0.000207891,0.000273541,0.000295424,0.000153183,0.000251658,0.000251658,0.000207891,0.000218833,0.000317307,0.000240716,0.000251658,0.0001313,0.000164125,0.000120358,0.000186008,0.000196949,0.000262599,0.000207891,0.000273541,0.000207891,0.000196949,0.000153183,0.000186008,0.000240716,0.000142241,0.000120358,0.000196949,0.000153183,0.000175066,0.000240716,0.0001313,0.000196949,0.000207891,0.000229774,0.000207891,0.000164125,0.0001313,0.000164125,0.0001313,0.000142241,0.000175066,0.000186008,9.84747e-05,0.000175066,0.000196949,0.000207891,9.84747e-05,0.000120358,0.0001313,0.000164125,0.000153183
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09416e-05,0.000153183,0.00047049,0.00143335,0.00295424,0.00474866,0.0061492,0.00818436,0.00850167,0.00768104,0.00647746,0.00426723,0.00270258,0.00140053,0.000820622,0.000404841,0.000284482,0.000350132,0.000306366,0.000251658,0.000273541,0.000251658,0.000196949,0.000295424,0.000328249,0.000251658,0.000196949,0.000196949,0.000186008,0.000218833,0.000284482,0.000120358,0.000229774,0.000218833,0.0001313,0.000196949,0.000164125,0.000262599,0.000196949,0.000196949,0.000218833,0.000196949,0.000175066,0.000273541,0.000186008,0.000153183,0.000175066,0.0001313,0.000273541,0.000229774,0.000164125,0.000109416,0.000164125,0.000229774,0.000175066,0.000109416,0.000153183,8.75331e-05,0.000186008,0.000142241,0.000120358,0.000109416,0.000175066,0.000142241,0.000196949
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000109416,0.000744031,0.00170689,0.00291047,0.00472678,0.00626956,0.00772481,0.00842508,0.00710113,0.00603978,0.00463925,0.00261505,0.00153183,0.000875331,0.000514257,0.000339191,0.000437665,0.000240716,0.00040484,0.000339191,0.000361074,0.000306366,0.000207891,0.000207891,0.000262599,0.000262599,0.000240716,0.000240716,0.000196949,0.000218833,0.000218833,0.000273541,0.000229774,0.000207891,0.000196949,0.000240716,0.000164125,9.84747e-05,0.000153183,0.000186008,0.000207891,0.000164125,0.000175066,0.000240716,0.000153183,0.000142241,0.000196949,0.000207891,0.000142241,0.000153183,0.000164125,0.000120358,0.000229774,0.000164125,0.000196949,0.000164125,0.000196949,0.000164125,0.000251658,0.000196949
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.28249e-05,0.000196949,0.000754972,0.00190384,0.0030746,0.00537234,0.00679476,0.00745126,0.00753879,0.00713395,0.005624,0.00337002,0.00242904,0.00137865,0.000842506,0.00053614,0.000251658,0.000372016,0.000251658,0.000229774,0.000306366,0.000273541,0.000382957,0.000175066,0.000306366,0.000218833,0.000218833,0.000273541,0.000207891,0.000262599,0.000218833,0.000142241,0.000240716,0.000142241,0.000186008,0.000196949,0.000240716,0.000196949,0.000207891,0.000218833,0.000186008,0.000153183,0.000164125,0.000109416,0.000164125,0.000229774,0.000164125,0.000153183,0.000186008,0.000207891,0.000196949,0.000207891,0.0001313,0.000153183,0.000153183,9.84747e-05,0.000175066
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09416e-05,5.47082e-05,0.000306366,0.000930039,0.00194761,0.00354509,0.00503315,0.00634615,0.00767009,0.00757161,0.00634615,0.00527387,0.00384051,0.00230868,0.00140053,0.000875331,0.000579907,0.000372016,0.000328249,0.000382957,0.000317307,0.000229774,0.000295424,0.000207891,0.000262599,0.000164125,0.000164125,0.000196949,0.000196949,0.000262599,0.000240716,0.000218833,0.0001313,0.000317307,0.000153183,0.0001313,0.000295424,0.000120358,0.000229774,0.000164125,0.000262599,0.0001313,0.000273541,0.000186008,0.000218833,0.000120358,0.000207891,0.000175066,0.000218833,0.000186008,0.000120358,0.000207891,0.000142241,0.0001313
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09416e-05,2.18833e-05,8.75331e-05,0.000492374,0.00106134,0.00217738,0.00356697,0.0054161,0.00643368,0.00699171,0.00752785,0.00637898,0.00526292,0.00318401,0.00207891,0.000995689,0.000798739,0.000558023,0.000503315,0.000339191,0.000284482,0.000328249,0.000273541,0.000295424,0.000251658,0.000142241,0.000218833,0.000142241,0.000229774,0.000175066,0.000251658,0.000229774,0.000273541,9.84747e-05,0.000273541,0.000142241,0.000153183,0.0001313,9.84747e-05,0.000207891,0.000207891,0.000186008,0.000218833,0.000186008,9.84747e-05,0.000240716,0.000218833,0.0001313,0.0001313,0.000186008,0.0001313
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.18833e-05,0.000175066,0.000382957,0.00128017,0.00217738,0.00362168,0.00510974,0.00644462,0.00760444,0.00709018,0.00605072,0.00466113,0.00303083,0.00198043,0.00147712,0.000623673,0.000547082,0.000382957,0.000481432,0.000328249,0.000382957,0.000218833,0.000372016,0.000350132,0.000295424,0.000207891,0.000196949,0.000306366,0.000207891,0.000175066,0.0001313,0.000328249,0.000164125,0.000164125,0.000142241,0.000229774,0.000196949,0.000153183,0.000207891,0.000196949,0.000218833,0.000120358,8.75331e-05,0.000218833,0.000218833,0.000218833
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09416e-05,2.18833e-05,0.0001313,0.000437665,0.00138959,0.00264787,0.00377486,0.00555835,0.00625861,0.00657591,0.00677287,0.00573341,0.00455171,0.00275729,0.00213362,0.0013677,0.000744031,0.000623673,0.000514257,0.000306366,0.000317307,0.000328249,0.000328249,0.000382957,0.000240716,0.000251658,0.000262599,0.000196949,0.000317307,0.000218833,0.000295424,0.000186008,0.000207891,0.000240716,0.000273541,0.000186008,0.000120358,0.000164125,0.000153183,0.000218833,0.000207891,0.000153183,0.000284482
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.09416e-05,3.28249e-05,0.000273541,0.000678381,0.001313,0.00263693,0.00388428,0.00529574,0.00621484,0.00682757,0.00612731,0.00526292,0.00425629,0.00316213,0.00201326,0.00117075,0.000809681,0.00053614,0.000448607,0.00040484,0.000492374,0.00040484,0.000339191,0.000350132,0.000306366,0.000229774,0.000196949,0.000240716,0.000273541,0.000262599,0.000240716,0.000317307,0.000284482,0.000218833,0.000196949,0.000164125,0.000229774,0.000229774,0.000175066
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.28249e-05,0.000317307,0.000897214,0.00154277,0.00270258,0.00385145,0.00471584,0.00642274,0.00593036,0.00593036,0.00523009,0.00423441,0.00263693,0.0017616,0.00107228,0.000853447,0.000623673,0.00040484,0.000426724,0.000175066,0.000328249,0.000273541,0.000317307,0.000372016,0.000328249,0.000306366,0.000284482,0.000273541,0.000251658,0.000218833,0.000240716,0.000142241,0.000262599,0.000186008
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.18833e-05,6.56498e-05,0.000339191,0.000744031,0.00158654,0.00257128,0.00462831,0.00512068,0.00574435,0.0067838,0.00614919,0.00510974,0.00385145,0.00276823,0.0016303,0.00115981,0.000733089,0.000700265,0.000350132,0.000372016,0.000437665,0.000350132,0.000262599,0.000361074,0.000339191,0.000328249,0.000262599,0.000240716,0.000142241,0.000262599,0.000317307
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.37665e-05,5.47082e-05,0.000393899,0.000656498,0.00183819,0.00304177,0.0041797,0.00505503,0.00536139,0.00596318,0.00582094,0.0048362,0.00372015,0.00280106,0.00186008,0.00108322,0.000842506,0.000525198,0.000459549,0.000218833,0.000415782,0.000328249,0.000350132,0.000372016,0.000393899,0.000164125,0.000251658


==> anc/1.3_Osc_DetResponse57.txt <==
0.000919989,0.00244341,0.00447134,0.00605413,0.00791391,0.00960553,0.00949672,0.00827995,0.00566834,0.00290835,0.00152342,0.000870527,0.000445156,0.000296771,0.000227524,0.000296771,0.000237417,0.000217632,0.000178063,0.000178063,0.000178063,9.89236e-05,0.000138493,0.000158278,0.000128601,0.000197847,8.90313e-05,9.89236e-05,8.90313e-05,0.00016817,0.000138493,0.000118708,9.89236e-05,8.90313e-05,0.000237417,0.000128601,0.000138493,0.000128601,3.95695e-05,8.90313e-05,0.000148385,0.000118708,0.000128601,0.000108816,0.000128601,7.91389e-05,9.89236e-05,0.000108816,9.89236e-05,0.000138493,0.000108816,0.000118708,8.90313e-05,0.000118708,0.000148385,7.91389e-05,6.92465e-05,0.000178063,6.92465e-05,5.93542e-05,0.000108816,0.00016817,5.93542e-05,0.000128601,9.89236e-05,0.000128601,8.90313e-05,0.000108816,8.90313e-05,0.000108816,6.92465e-05,8.90313e-05,0.000118708,4.94618e-05,5.93542e-05,6.92465e-05,0.000118708,4.94618e-05,6.92465e-05,9.89236e-05,4.94618e-05,7.91389e-05
0,0,1.97847e-05,0.000158278,0.00110794,0.0031062,0.00496597,0.00657843,0.00863607,0.00977371,0.00953629,0.00770618,0.00522318,0.0027204,0.00162235,0.000781496,0.000395694,0.00037591,0.00020774,0.000276986,0.000306663,0.000197847,0.000227524,0.000118708,0.000217632,0.00016817,0.00016817,0.000247309,0.000197847,0.00016817,0.00016817,0.000178063,0.00016817,0.000148385,0.000158278,0.000138493,0.000128601,0.000148385,6.92465e-05,9.89236e-05,0.000148385,0.000118708,0.000108816,8.90313e-05,8.90313e-05,9.89236e-05,0.000108816,4.94618e-05,0.000148385,7.91389e-05,0.000148385,8.90313e-05,0.000197847,0.000128601,0.000148385,0.000128601,0.000108816,5.93542e-05,0.000138493,4.94618e-05,0.000118708,8.90313e-05,0.000118708,8.90313e-05,7.91389e-05,5.93542e-05,9.89236e-05,8.90313e-05,7.91389e-05,0.000118708,9.89236e-05,8.90313e-05,8.90313e-05,0.000128601,7.91389e-05,0.000118708,0.000108816,7.91389e-05,0.000108816,0.000108816,6.92465e-05,5.93542e-05
0,0,0,0,0,0,4.94618e-05,0.000197847,0.00138493,0.00322491,0.00498575,0.00698402,0.00855693,0.00950661,0.00837886,0.00759736,0.00455049,0.00251266,0.0015531,0.00071225,0.000445156,0.000286878,0.000286878,0.000316556,0.00016817,0.000148385,0.000178063,0.000138493,0.00020774,0.00016817,0.00020774,0.000178063,0.000178063,0.000138493,0.000178063,0.000178063,0.000178063,0.000178063,0.000138493,0.000217632,0.000178063,0.000108816,0.000118708,0.000108816,0.00016817,9.89236e-05,0.000128601,0.000118708,0.000178063,0.000138493,8.90313e-05,0.000187955,0.00016817,0.00016817,7.91389e-05,0.000158278,0.000118708,6.92465e-05,0.000138493,0.000108816,0.000128601,0.00016817,8.90313e-05,0.000138493,8.90313e-05,0.000108816,8.90313e-05,0.000108816,3.95695e-05,0.000108816,8.90313e-05,0.000158278,6.92465e-05,9.89236e-05,6.92465e-05,0.000138493,0.000138493,0.000128601,0.00016817,7.91389e-05,5.93542e-05,0.000108816
0,0,0,0,0,0,0,0,0,0,4.94618e-05,0.000445156,0.00150364,0.00340297,0.00509457,0.00682574,0.0085965,0.00893284,0.00865585,0.00661801,0.00438231,0.0027105,0.00148385,0.000811173,0.000435264,0.000415479,0.000286878,0.000286878,0.000237417,0.000296771,0.00016817,0.000178063,0.000178063,0.00016817,0.000267094,0.000217632,0.000187955,0.000227524,0.000187955,0.000158278,0.000158278,0.000158278,0.00020774,0.000158278,0.000178063,0.000108816,7.91389e-05,9.89236e-05,0.00016817,0.000217632,7.91389e-05,0.000178063,0.000148385,9.89236e-05,0.000128601,9.89236e-05,8.90313e-05,8.90313e-05,0.000237417,7.91389e-05,3.95695e-05,0.000148385,6.92465e-05,0.000178063,3.95695e-05,0.000108816,0.000108816,0.000108816,9.89236e-05,9.89236e-05,0.000148385,0.000128601,5.93542e-05,7.91389e-05,0.000178063,9.89236e-05,8.90313e-05,0.000108816,6.92465e-05,0.000108816,6.92465e-05,0.000118708
0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,5.93542e-05,0.00054408,0.00186965,0.00332383,0.00519349,0.00711262,0.00824036,0.00881413,0.00814144,0.00631134,0.00428339,0.00228513,0.00128601,0.000761712,0.000435264,0.000316556,0.000286878,0.00020774,0.00020774,0.000148385,0.000217632,0.000227524,0.000217632,0.000187955,0.000247309,0.000227524,0.000217632,0.000257201,0.000227524,0.000187955,0.000138493,0.000178063,8.90313e-05,8.90313e-05,0.000158278,0.000197847,0.000197847,0.000128601,0.000227524,7.91389e-05,0.000108816,0.000138493,0.000138493,9.89236e-05,0.00016817,5.93542e-05,0.000148385,0.000118708,0.000128601,0.000108816,0.000138493,6.92465e-05,7.91389e-05,0.000138493,0.000118708,9.89236e-05,0.00016817,0.000128601,0.000128601,9.89236e-05,0.000148385,0.00020774,8.90313e-05,0.000138493,7.91389e-05,0.000128601,0.000197847,5.93542e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,0.000118708,0.000771604,0.00198836,0.00368985,0.00556941,0.00726101,0.00804251,0.00856682,0.00760724,0.00579694,0.00367995,0.00235438,0.00138493,0.000722142,0.000445156,0.000316556,0.000385802,0.000356125,0.00033634,0.000108816,0.000306663,0.000257201,0.000247309,0.00020774,0.000158278,0.000247309,0.00020774,0.000138493,0.000178063,0.000138493,0.000108816,0.000178063,8.90313e-05,0.000158278,9.89236e-05,0.000148385,0.000158278,0.000187955,0.000178063,0.000227524,0.00020774,0.000138493,0.000148385,0.000158278,8.90313e-05,0.000138493,0.000178063,0.000118708,0.000118708,0.000128601,0.000138493,0.000118708,0.000158278,4.94618e-05,7.91389e-05,9.89236e-05,0.00016817,0.000128601,0.000217632,0.000178063,0.000108816,0.000118708,0.000128601,0.000138493
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,4.94618e-05,0.000267094,0.000830958,0.00207739,0.00367006,0.00553973,0.00668725,0.00797327,0.00759735,0.00742918,0.0054507,0.00346232,0.00214664,0.00138493,0.000692465,0.000534188,0.000405587,0.000306663,0.000247309,0.000286878,0.000247309,0.00020774,0.000178063,0.00016817,0.000237417,0.00020774,0.000108816,0.000148385,0.000187955,0.00016817,0.000197847,0.000187955,0.00016817,0.000178063,0.00020774,0.000128601,0.000227524,0.000187955,8.90313e-05,0.000118708,9.89236e-05,0.000108816,0.000187955,0.000118708,6.92465e-05,0.000108816,7.91389e-05,0.00020774,9.89236e-05,9.89236e-05,0.000148385,0.000178063,0.000138493,9.89236e-05,0.000158278,9.89236e-05,5.93542e-05,0.000118708,0.000158278,0.000148385,0.000128601
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.91389e-05,0.00037591,0.000959559,0.00231481,0.00369974,0.00589585,0.00710273,0.00817112,0.00764681,0.00672682,0.00497586,0.00303695,0.0023346,0.00134536,0.000741927,0.00054408,0.000326448,0.000445156,0.000286878,0.000178063,0.000276986,0.000217632,0.000237417,0.000276986,0.000138493,0.000158278,0.000178063,0.000296771,0.000158278,0.000138493,0.000187955,0.000306663,0.000227524,0.000128601,0.00016817,0.000158278,0.000138493,0.000148385,7.91389e-05,0.00020774,0.000138493,0.000108816,0.000158278,0.000138493,9.89236e-05,0.000128601,0.000118708,0.000118708,6.92465e-05,0.000138493,0.000108816,0.000227524,0.000138493,0.000158278,0.000138493,0.000158278,7.91389e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,0.000138493,0.000366017,0.0011673,0.00274018,0.00398662,0.00555951,0.00685541,0.00835907,0.00773585,0.00615306,0.00483736,0.00315566,0.00204772,0.00128601,0.000811173,0.000633111,0.000415479,0.000326448,0.00020774,0.000247309,0.000306663,0.000286878,0.000296771,0.000148385,0.000257201,0.000227524,0.000227524,0.00016817,0.000217632,0.000187955,0.00020774,0.000257201,0.000187955,0.000138493,0.000158278,0.000187955,0.000108816,0.00020774,0.000237417,9.89236e-05,9.89236e-05,0.00016817,0.000227524,0.000187955,0.000128601,8.90313e-05,0.000158278,0.000138493,0.000128601,8.90313e-05,6.92465e-05,7.91389e-05,0.000148385
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.92465e-05,0.000108816,0.000514403,0.00134536,0.00252255,0.00420425,0.00574746,0.00721154,0.00798316,0.00738961,0.00613327,0.00458016,0.00291824,0.00205761,0.00105848,0.00071225,0.000553972,0.000326448,0.000356125,0.000296771,0.000267094,0.000316556,0.000276986,0.000316556,0.000187955,0.000276986,0.000247309,0.000267094,0.00033634,0.000227524,0.000227524,0.000178063,0.000217632,0.000178063,0.000158278,0.000138493,0.000187955,0.000217632,0.00016817,0.000118708,0.000227524,0.000128601,0.000197847,0.000118708,0.000178063,0.00020774,0.00020774,0.000158278,0.000187955,0.000108816
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.97847e-05,8.90313e-05,0.000227524,0.000623219,0.00148385,0.00266104,0.00409543,0.00559908,0.0067367,0.00735993,0.00677627,0.0058365,0.004135,0.00317544,0.00198836,0.00107827,0.000781497,0.000494618,0.000366017,0.000445156,0.00033634,0.000306663,0.000296771,0.000306663,0.000237417,0.000257201,0.00020774,0.000237417,0.000158278,0.000237417,0.000178063,0.000158278,0.000217632,0.00016817,0.000187955,0.000187955,9.89236e-05,0.000187955,0.000118708,0.000108816,0.000187955,0.000158278,0.000148385,0.000108816,0.000108816,0.000178063,0.00020774
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,5.93542e-05,0.000257201,0.000603434,0.00169159,0.00262147,0.00428339,0.00555951,0.00689498,0.00746875,0.00661799,0.00584639,0.00370963,0.00281932,0.00174105,0.00101891,0.000850743,0.000603434,0.000593542,0.000415479,0.000267094,0.000356125,0.000346233,0.000286878,0.000227524,0.000316556,0.000267094,0.000227524,0.000237417,0.000148385,0.00016817,0.000178063,0.000197847,0.00020774,0.000267094,0.000227524,0.000187955,0.000148385,0.000128601,0.00016817,0.000118708,0.000217632,0.000148385
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,0,0.000118708,0.000286879,0.000900204,0.00179052,0.00287867,0.0042636,0.00579693,0.00662788,0.00683563,0.00620252,0.00528252,0.00385802,0.00261158,0.00170149,0.0012959,0.000662788,0.000514403,0.000435264,0.000534188,0.000395694,0.000435264,0.000296771,0.000237417,0.000237417,0.000247309,0.000326448,0.000227524,0.000237417,0.00016817,0.000217632,0.000217632,0.000276986,0.000237417,0.000227524,0.000197847,0.000187955,0.000118708,0.000187955
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,9.89236e-06,3.95695e-05,7.91389e-05,0.000435264,0.000949666,0.00195869,0.00304684,0.00403608,0.00559907,0.00651907,0.00641025,0.00565843,0.00488682,0.00359092,0.00235438,0.00172127,0.000999128,0.000870528,0.000672681,0.000464941,0.000484726,0.000306663,0.000366017,0.000395694,0.00033634,0.00020774,0.000237417,0.000197847,0.000237417,0.000237417,0.000148385,0.000227524,0.00016817,0.000296771,0.000187955,0.000158278
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.89236e-06,9.89236e-06,0.00016817,0.00037591,0.00109805,0.00199826,0.00312598,0.00483736,0.00561886,0.00625197,0.0064696,0.00597498,0.00466919,0.00327437,0.00243352,0.00183009,0.00133547,0.000801281,0.000682573,0.000425372,0.00037591,0.00037591,0.000296771,0.00033634,0.000257201,0.000286878,0.000247309,0.000148385,0.000237417,0.000247309,0.000138493,0.000237417
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.97847e-05,5.93542e-05,8.90313e-05,0.000484726,0.00109805,0.00180041,0.00340297,0.00460983,0.00559907,0.00617283,0.0059453,0.00613326,0.00457027,0.00321501,0.00237416,0.00183009,0.0010387,0.000830958,0.000623219,0.000385802,0.000346233,0.000435264,0.000415479,0.000366017,0.000296771,0.000306663,0.000286878,0.000257201


==> anc/1.3_Osc_DetResponse58.txt <==
0.00124786,0.00333687,0.00561077,0.00784768,0.00996446,0.00966867,0.00809726,0.006341,0.00403013,0.00227388,0.00123862,0.000693256,0.000295789,0.000184868,0.000184868,0.000147895,0.000175625,0.000138651,0.000129408,0.000138651,0.000129408,9.24341e-05,0.000120164,0.000110921,9.24341e-05,9.24341e-05,0.000166381,0.000101678,7.39473e-05,6.47039e-05,9.24341e-05,0.000110921,0.000120164,4.62171e-05,8.31907e-05,0.000101678,6.47039e-05,5.54605e-05,2.77302e-05,5.54605e-05,7.39473e-05,4.62171e-05,7.39473e-05,2.77302e-05,5.54605e-05,2.77302e-05,7.39473e-05,6.47039e-05,5.54605e-05,5.54605e-05,5.54605e-05,8.31907e-05,7.39473e-05,7.39473e-05,6.47039e-05,3.69736e-05,9.24341e-05,8.31907e-05,5.54605e-05,4.62171e-05,6.47039e-05,4.62171e-05,3.69736e-05,2.77302e-05,9.24341e-06,3.69736e-05,7.39473e-05,4.62171e-05,3.69736e-05,1.84868e-05,7.39473e-05,5.54605e-05,5.54605e-05,4.62171e-05,4.62171e-05,6.47039e-05,3.69736e-05,7.39473e-05,8.31907e-05,6.47039e-05,5.54605e-05,2.77302e-05
0,0,2.77302e-05,0.000258816,0.00148819,0.00414106,0.00685864,0.00857793,0.0101771,0.00877204,0.00745945,0.00604521,0.00376206,0.00232009,0.00136802,0.000582335,0.000397467,0.000240329,0.000240329,0.000184868,0.000268059,0.000184868,0.000120164,0.000147895,0.000157138,0.000175625,0.000110921,0.000120164,8.31907e-05,7.39473e-05,0.000110921,0.000120164,5.54605e-05,7.39473e-05,0.000101678,0.000101678,7.39473e-05,8.31907e-05,0.000129408,6.47039e-05,5.54605e-05,0.000120164,9.24341e-05,6.47039e-05,7.39473e-05,7.39473e-05,0.000110921,8.31907e-05,7.39473e-05,9.24341e-05,0.000110921,7.39473e-05,6.47039e-05,3.69736e-05,6.47039e-05,9.24341e-05,8.31907e-05,7.39473e-05,9.24341e-05,6.47039e-05,6.47039e-05,0.000101678,3.69736e-05,9.24341e-05,5.54605e-05,3.69736e-05,7.39473e-05,0.000101678,4.62171e-05,7.39473e-05,9.24341e-05,6.47039e-05,6.47039e-05,0.000147895,4.62171e-05,7.39473e-05,6.47039e-05,6.47039e-05,4.62171e-05,3.69736e-05,6.47039e-05,4.62171e-05
0,0,0,0,0,0,5.54605e-05,0.000397467,0.00192263,0.00459399,0.00701578,0.00872582,0.00946531,0.00852246,0.00748718,0.0057032,0.00407634,0.00202431,0.00132181,0.000610065,0.000415954,0.000314276,0.000203355,0.000249572,0.000295789,0.000203355,0.000138651,0.000194112,0.000147895,0.000120164,0.000138651,0.000129408,9.24341e-05,0.000129408,0.000147895,0.000101678,0.000110921,0.000120164,7.39473e-05,8.31907e-05,0.000138651,0.000120164,8.31907e-05,8.31907e-05,6.47039e-05,0.000101678,8.31907e-05,4.62171e-05,5.54605e-05,3.69736e-05,7.39473e-05,0.000101678,6.47039e-05,5.54605e-05,5.54605e-05,6.47039e-05,5.54605e-05,6.47039e-05,5.54605e-05,2.77302e-05,9.24341e-05,9.24341e-05,4.62171e-05,3.69736e-05,6.47039e-05,8.31907e-05,0.000110921,8.31907e-05,6.47039e-05,8.31907e-05,5.54605e-05,4.62171e-05,3.69736e-05,7.39473e-05,3.69736e-05,6.47039e-05,6.47039e-05,8.31907e-05,7.39473e-05,1.84868e-05,2.77302e-05,7.39473e-05
0,0,0,0,0,0,0,0,0,0,7.39473e-05,0.000610065,0.00237555,0.00468642,0.00722837,0.00868885,0.00900313,0.00849473,0.00684938,0.00539816,0.00329065,0.00187641,0.00120164,0.000674769,0.000471414,0.000295789,0.000286546,0.000277302,0.000360493,0.000129408,0.000175625,0.000184868,0.000175625,0.000203355,0.000101678,0.000212598,0.000101678,0.000110921,8.31907e-05,0.000157138,0.000101678,0.000120164,0.000129408,0.000110921,8.31907e-05,0.000147895,0.000101678,0.000110921,3.69736e-05,0.000138651,0.000101678,7.39473e-05,0.000101678,7.39473e-05,8.31907e-05,8.31907e-05,0.000110921,5.54605e-05,6.47039e-05,0.000101678,8.31907e-05,6.47039e-05,6.47039e-05,6.47039e-05,3.69736e-05,5.54605e-05,6.47039e-05,0.000147895,4.62171e-05,8.31907e-05,7.39473e-05,7.39473e-05,9.24341e-05,5.54605e-05,6.47039e-05,6.47039e-05,7.39473e-05,0.000101678,0.000110921,8.31907e-05,4.62171e-05,7.39473e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,2.77302e-05,0.000231085,0.000989044,0.00273605,0.00517632,0.00713594,0.0082544,0.00881826,0.0081897,0.00633175,0.00448306,0.00317049,0.00171003,0.00106299,0.000720986,0.000471414,0.000388223,0.000286546,0.000258815,0.000258815,0.000268059,0.000175625,0.000184868,0.000249572,0.000249572,7.39473e-05,7.39473e-05,0.000138651,0.000166381,0.000110921,0.000138651,0.000101678,0.000166381,0.000129408,6.47039e-05,0.000175625,0.000129408,0.000147895,0.000101678,0.000101678,0.000120164,5.54605e-05,7.39473e-05,8.31907e-05,8.31907e-05,3.69736e-05,8.31907e-05,0.000101678,0.000120164,6.47039e-05,8.31907e-05,6.47039e-05,7.39473e-05,8.31907e-05,6.47039e-05,7.39473e-05,9.24341e-05,6.47039e-05,3.69736e-05,7.39473e-05,6.47039e-05,6.47039e-05,7.39473e-05,3.69736e-05,0.000110921,0.000101678,0.000110921,0.000129408,7.39473e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.84868e-05,0.000240329,0.00128483,0.00290243,0.00501918,0.0078292,0.00892918,0.0088275,0.00760735,0.00665527,0.00467717,0.00305957,0.00184868,0.000989044,0.000767203,0.00043444,0.000342006,0.000360493,0.000175625,0.000221842,0.000258815,0.000240329,0.000277302,0.000277302,0.000184868,0.000184868,0.000184868,0.000166381,0.000110921,8.31907e-05,0.000101678,8.31907e-05,0.000194112,0.000138651,0.000166381,0.000129408,8.31907e-05,8.31907e-05,0.000110921,7.39473e-05,0.000120164,0.000101678,0.000129408,0.000129408,0.000129408,0.000110921,6.47039e-05,0.000101678,7.39473e-05,6.47039e-05,0.000101678,0.000101678,8.31907e-05,4.62171e-05,5.54605e-05,9.24341e-05,6.47039e-05,8.31907e-05,0.000101678,0.000110921,4.62171e-05,3.69736e-05,7.39473e-05,8.31907e-05,9.24341e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.24341e-06,5.54605e-05,0.000342006,0.00133105,0.00324443,0.00546287,0.00688636,0.00830986,0.00814348,0.0071082,0.00591579,0.00446457,0.00274529,0.0016176,0.00124786,0.000720986,0.000573091,0.000314276,0.000194112,0.000342006,0.000314276,0.000249572,0.000203355,0.000138651,0.000240329,0.000184868,0.000147895,0.000147895,0.000147895,0.000101678,0.000129408,0.000184868,0.000184868,0.000157138,8.31907e-05,0.000101678,0.000120164,7.39473e-05,9.24341e-05,0.000120164,0.000120164,0.000120164,0.000120164,0.000101678,0.000120164,8.31907e-05,8.31907e-05,0.000129408,0.000110921,0.000101678,7.39473e-05,0.000120164,0.000101678,0.000101678,8.31907e-05,7.39473e-05,6.47039e-05,0.000110921,0.000110921,9.24341e-05,0.000120164,8.31907e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.24341e-06,9.24341e-06,8.31907e-05,0.000526874,0.00170079,0.00365115,0.0056385,0.00720988,0.00777374,0.00818045,0.00693257,0.00517631,0.00408558,0.00275453,0.00153441,0.000887367,0.000711743,0.00035125,0.000286546,0.000323519,0.000323519,0.000268059,0.000203355,0.000138651,0.000295789,0.000212598,0.000147895,0.000110921,0.000175625,0.000212598,0.000129408,0.000129408,0.000184868,0.000147895,0.000101678,0.000175625,0.000157138,0.000129408,0.000157138,0.000157138,0.000120164,7.39473e-05,5.54605e-05,0.000101678,0.000129408,6.47039e-05,0.000120164,4.62171e-05,7.39473e-05,8.31907e-05,7.39473e-05,3.69736e-05,5.54605e-05,0.000166381,0.000129408,8.31907e-05,7.39473e-05,0.000101678,7.39473e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.69736e-05,0.000221842,0.000591578,0.00180246,0.00362341,0.00541665,0.00748718,0.00763508,0.00764433,0.00669224,0.00567546,0.00404861,0.00235707,0.00171927,0.000822663,0.000610065,0.000471414,0.000332763,0.000240329,0.000286546,0.000314276,0.000258815,0.000221842,0.000277302,0.000175625,0.000175625,0.000175625,0.000231085,0.000175625,0.000277302,0.000194112,0.000138651,0.000110921,0.000147895,0.000175625,0.000147895,0.000138651,0.000175625,9.24341e-05,0.000110921,0.000212598,0.000166381,0.000129408,0.000138651,0.000120164,9.24341e-05,0.000157138,0.000120164,0.000120164,7.39473e-05,0.000129408,0.000101678,0.000110921,0.000110921
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.77302e-05,0.000231085,0.000878123,0.0021075,0.00381753,0.00588806,0.00721912,0.00766281,0.00773676,0.00631326,0.00506539,0.00383601,0.00247723,0.00151592,0.000942827,0.000665525,0.000425197,0.000268059,0.000342006,0.00035125,0.000184868,0.000147895,0.000249572,0.000295789,0.000175625,0.000166381,0.000231085,0.000194112,0.000203355,0.000157138,0.000175625,0.000101678,0.000110921,0.000120164,0.000101678,6.47039e-05,0.000166381,0.000129408,0.000120164,0.000120164,0.000129408,0.000101678,0.000110921,0.000110921,0.000138651,0.000166381,0.000101678,0.000138651,0.000129408,0.000120164
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.24341e-06,9.24341e-06,5.54605e-05,0.000221842,0.00106299,0.00232009,0.00390071,0.00563849,0.00720063,0.00726534,0.00686787,0.00637797,0.00478809,0.0035772,0.00244026,0.00167306,0.00101677,0.000720986,0.000554605,0.000600822,0.000268059,0.000397467,0.000342006,0.000184868,0.000231085,0.000175625,0.000323519,0.000212598,0.000203355,0.000212598,8.31907e-05,0.000110921,0.000166381,0.000157138,0.000101678,0.000157138,0.000129408,0.000194112,0.000147895,0.000157138,8.31907e-05,0.000120164,9.24341e-05,0.000175625,0.000147895,0.000129408,0.000120164,9.24341e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.84868e-05,8.31907e-05,0.000415954,0.00105375,0.00234782,0.00399315,0.00584184,0.00684938,0.00719139,0.00695106,0.00592503,0.00489901,0.00333687,0.00218144,0.00152516,0.00101677,0.000665526,0.000452927,0.000489901,0.000360493,0.000268059,0.000286546,0.000295789,0.000305033,0.000203355,0.000249572,0.000249572,0.000231085,0.000138651,0.000231085,0.000166381,0.000147895,0.000157138,0.000175625,0.000110921,0.000157138,0.000110921,0.000147895,0.000166381,0.000110921,0.000221842,0.000101678,8.31907e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000110921,0.000462171,0.00108148,0.00260664,0.00402088,0.00538891,0.0063225,0.00687711,0.00647964,0.00615612,0.00452927,0.00332762,0.00226463,0.00162684,0.00105375,0.000730229,0.000499144,0.000323519,0.00035125,0.000342006,0.000258815,0.000369736,0.000221842,0.000157138,0.000166381,0.000240329,0.000194112,0.000157138,0.000240329,0.000157138,0.000166381,8.31907e-05,0.000166381,0.000184868,0.000157138,0.000101678,0.000138651,0.000175625
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.84868e-05,0.000157138,0.000563848,0.00145121,0.00258815,0.00427045,0.00549983,0.0065998,0.00651661,0.00635947,0.00519479,0.00400239,0.00303184,0.00219069,0.00131256,0.00109997,0.00078569,0.000628552,0.000452927,0.00040671,0.000462171,0.000277302,0.000295789,0.000268059,0.000194112,0.000240329,0.000231085,0.000166381,0.000175625,0.000212598,0.000129408,0.000194112,0.000147895,0.000175625,0.000175625
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.24341e-06,1.84868e-05,0.000231085,0.000573091,0.00158062,0.0026621,0.00421499,0.00590654,0.00614687,0.00649812,0.00604519,0.00527799,0.00423348,0.00285621,0.00207977,0.00132181,0.000887367,0.000554605,0.000536118,0.00040671,0.00037898,0.000286546,0.000323519,0.000295789,0.000231085,0.000231085,0.000212598,0.000277302,0.000240329,0.000175625,0.000212598,0.000166381
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.24341e-06,6.47039e-05,0.000277302,0.000785689,0.00132181,0.00264361,0.00430742,0.00520404,0.0061746,0.00658131,0.00582335,0.00519479,0.00378055,0.00292091,0.00183019,0.00147894,0.00101677,0.000776447,0.000647039,0.000332763,0.000342006,0.00037898,0.000323519,0.000268059,0.000212598,0.000249572,0.000203355,0.000194112


==> anc/1.3_Osc_DetResponse59.txt <==
0.00131808,0.00283895,0.00492761,0.0071785,0.0084966,0.00928746,0.0083952,0.00712781,0.00460315,0.00268686,0.00155128,0.000628624,0.000395425,0.000304173,0.000273756,0.000202782,0.000202782,0.000182504,0.00011153,0.000172365,0.000121669,0.000101391,0.000101391,0.000141947,0.000121669,0.000121669,0.000131808,0.00011153,0.000131808,0.000101391,0.000202782,0.000131808,8.11128e-05,0.000101391,0.000172365,4.05564e-05,0.000101391,4.05564e-05,7.09737e-05,0.000141947,0.000121669,9.12519e-05,0.000121669,0.000101391,0.000121669,9.12519e-05,0.000141947,0.00011153,5.06955e-05,5.06955e-05,0.000121669,8.11128e-05,0.000101391,8.11128e-05,9.12519e-05,6.08346e-05,7.09737e-05,9.12519e-05,4.05564e-05,7.09737e-05,7.09737e-05,9.12519e-05,0.000121669,9.12519e-05,5.06955e-05,6.08346e-05,0.000121669,0.000101391,0.00011153,4.05564e-05,0.000121669,7.09737e-05,6.08346e-05,6.08346e-05,0.00011153,5.06955e-05,7.09737e-05,0.000101391,3.04173e-05,0.000141947,9.12519e-05,0.00011153
0,0,1.01391e-05,0.000243338,0.00142961,0.00358924,0.0058807,0.00776657,0.00899342,0.00960178,0.00830395,0.00697572,0.00434967,0.00259561,0.0013992,0.000841545,0.000375147,0.00022306,0.00022306,0.000202782,0.000152087,0.000141947,0.000233199,0.000182504,0.000212921,0.000162226,0.000162226,0.000152087,0.000101391,9.12519e-05,0.000182504,0.000131808,0.000141947,0.000182504,0.000243338,7.09737e-05,0.000172365,0.000162226,0.000141947,9.12519e-05,0.000152087,0.000101391,0.000152087,9.12519e-05,9.12519e-05,0.000152087,7.09737e-05,0.00011153,9.12519e-05,0.00011153,7.09737e-05,8.11128e-05,0.00011153,0.000101391,9.12519e-05,9.12519e-05,9.12519e-05,0.00011153,0.000101391,0.000101391,0.000121669,0.000101391,0.000101391,0.000101391,0.00011153,0.000162226,8.11128e-05,0.000121669,0.00011153,8.11128e-05,9.12519e-05,0.00011153,0.00011153,0.000101391,0.00011153,7.09737e-05,0.000121669,5.06955e-05,0.000141947,8.11128e-05,9.12519e-05,8.11128e-05
0,0,0,0,0,0,0,0.000365008,0.00152086,0.00350813,0.0060632,0.00778685,0.00917593,0.00913537,0.00778685,0.00617472,0.00387313,0.00227116,0.00121669,0.00066918,0.000537372,0.000354869,0.000273756,0.000233199,0.000243338,0.000263617,0.000212921,0.00011153,0.000162226,0.000233199,0.000141947,0.000162226,0.000182504,0.00011153,0.000202782,0.000141947,0.000162226,0.000141947,0.000162226,0.00011153,0.000162226,0.00011153,9.12519e-05,0.000131808,0.00011153,0.000101391,9.12519e-05,0.00011153,0.000141947,0.000162226,0.000172365,0.00011153,0.00011153,5.06955e-05,6.08346e-05,9.12519e-05,6.08346e-05,0.000131808,0.000141947,0.00011153,0.000131808,6.08346e-05,0.00011153,0.000131808,0.000141947,0.000131808,7.09737e-05,9.12519e-05,7.09737e-05,0.000101391,8.11128e-05,0.000152087,4.05564e-05,0.00011153,8.11128e-05,0.000121669,5.06955e-05,0.000131808,5.06955e-05,6.08346e-05,8.11128e-05,7.09737e-05
0,0,0,0,0,0,0,0,0,0,9.12519e-05,0.000486677,0.00184531,0.00354868,0.00606319,0.00776657,0.00923676,0.0086791,0.00748268,0.00575901,0.00355882,0.00262602,0.00132822,0.00067932,0.000486677,0.00033459,0.000233199,0.000233199,0.000202782,0.000212921,0.000243338,0.000233199,0.000172365,0.000212921,0.000141947,0.00011153,0.000172365,0.000162226,0.000212921,0.000162226,0.000172365,0.00022306,0.000162226,0.000121669,0.000141947,0.000141947,0.00011153,6.08346e-05,0.000121669,0.000182504,8.11128e-05,0.00011153,0.000101391,0.000141947,0.000141947,0.000162226,8.11128e-05,0.00022306,7.09737e-05,8.11128e-05,0.000131808,0.000162226,0.000101391,0.00011153,0.000192643,4.05564e-05,0.00011153,7.09737e-05,0.00011153,0.000152087,0.000131808,0.000121669,0.000121669,0.00011153,0.000121669,0.000172365,0.000101391,8.11128e-05,9.12519e-05,0.000152087,2.02782e-05,0.000141947
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000101391,0.000628624,0.00232185,0.00425843,0.00625584,0.00829381,0.00940913,0.00838506,0.00749282,0.00525206,0.00351826,0.00211907,0.00141947,0.00067932,0.000486677,0.000354869,0.000263617,0.000263617,0.000324451,0.000182504,0.000192643,0.000121669,0.000162226,0.000233199,0.000182504,0.000121669,0.000141947,0.000182504,0.000121669,0.000162226,0.000152087,0.000152087,0.000141947,0.000172365,9.12519e-05,0.000162226,0.000162226,0.000101391,7.09737e-05,7.09737e-05,0.000121669,0.000141947,0.000141947,0.000131808,0.000152087,0.000121669,8.11128e-05,0.000131808,0.00011153,0.000101391,0.00011153,0.00011153,0.000131808,0.000192643,0.000141947,0.000121669,7.09737e-05,9.12519e-05,0.00011153,6.08346e-05,0.000101391,9.12519e-05,6.08346e-05,0.000141947,4.05564e-05,6.08346e-05,0.000121669,0.00011153
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01391e-05,2.02782e-05,0.000192643,0.000882101,0.00198726,0.00466399,0.00643834,0.0078781,0.00876022,0.00793894,0.00687432,0.00498844,0.00340673,0.00202782,0.00105447,0.000831406,0.000395425,0.000435981,0.000344729,0.000314312,0.000243338,0.000172365,0.000233199,0.000233199,0.000192643,0.00011153,0.000212921,0.000233199,0.000182504,0.000131808,0.000152087,0.000121669,0.00022306,0.000131808,0.00011153,0.000131808,0.000101391,0.000233199,7.09737e-05,0.000162226,7.09737e-05,0.000172365,0.000121669,0.000141947,0.000121669,9.12519e-05,0.000131808,0.000121669,0.00011153,0.000172365,9.12519e-05,8.11128e-05,0.00011153,0.000101391,9.12519e-05,0.000192643,0.00011153,0.000202782,0.000152087,8.11128e-05,0.000131808,0.000101391,7.09737e-05,0.00011153,8.11128e-05,7.09737e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.08346e-05,0.000375147,0.00133836,0.00249422,0.00466399,0.00653973,0.00785782,0.00820256,0.00734072,0.00673238,0.00479579,0.00324451,0.00207851,0.00123697,0.000689459,0.000537372,0.000415703,0.000294034,0.000324451,0.000314312,0.000172365,0.000263617,0.000304173,0.000172365,0.000192643,0.000233199,0.000182504,0.000162226,0.000121669,0.000263617,0.000172365,0.00011153,0.000162226,0.000131808,0.000152087,0.000152087,0.000172365,0.000172365,0.000182504,9.12519e-05,0.000162226,0.000182504,0.000101391,0.000141947,0.000101391,0.000101391,0.00011153,0.000121669,9.12519e-05,0.000101391,6.08346e-05,0.000233199,0.00011153,0.000131808,0.000131808,7.09737e-05,0.000121669,7.09737e-05,9.12519e-05,0.000141947,0.000172365
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.04173e-05,5.06955e-05,0.000395425,0.00122683,0.00304173,0.0045626,0.00584012,0.00789838,0.00806061,0.00714808,0.00630653,0.00438009,0.00274769,0.00154114,0.00118627,0.000659042,0.000496816,0.000375147,0.00033459,0.000273756,0.000294034,0.000233199,0.000304173,0.000253478,0.000294034,0.000263617,0.000253478,0.00011153,0.000202782,0.000172365,0.000263617,0.000131808,0.000182504,0.000172365,0.000212921,0.000243338,0.00011153,0.000131808,0.000152087,0.000121669,0.00011153,0.000131808,0.000152087,0.000152087,8.11128e-05,0.000152087,0.000131808,0.00011153,7.09737e-05,0.00011153,0.000141947,7.09737e-05,0.000101391,0.000131808,0.000172365,0.000182504,0.000101391,0.000202782
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01391e-05,0.000141947,0.000506955,0.00143975,0.00304173,0.00520136,0.00607332,0.00777671,0.00762462,0.00670195,0.00588068,0.00440036,0.00300117,0.00179462,0.00106461,0.000588068,0.000486677,0.000375147,0.00044612,0.00033459,0.000304173,0.000233199,0.000344729,0.000233199,0.000172365,0.000152087,0.00022306,0.000263617,0.000162226,0.000141947,0.000263617,0.000152087,0.000131808,0.000233199,0.000131808,0.000152087,0.000162226,0.000172365,0.000172365,0.000141947,0.000182504,0.00011153,0.000121669,8.11128e-05,0.000152087,0.00022306,0.000162226,0.000172365,0.000182504,0.000131808,7.09737e-05,0.000121669,0.000121669,0.000162226
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.06955e-05,0.00011153,0.000608346,0.00162225,0.00330534,0.0046944,0.00656,0.00694529,0.00729002,0.0068439,0.00553595,0.00443078,0.00242324,0.00169323,0.00108488,0.000659042,0.000435981,0.000405564,0.000395425,0.000385286,0.000283895,0.000233199,0.000324451,0.000192643,0.000314312,0.000192643,0.000314312,0.000263617,0.000314312,0.00011153,0.000212921,0.000212921,0.000141947,0.000172365,0.000243338,9.12519e-05,0.000182504,0.000131808,0.00011153,0.000192643,0.000172365,0.000162226,0.000172365,8.11128e-05,0.000152087,0.000121669,0.000152087,0.000162226,0.000101391,0.000101391
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01391e-05,3.04173e-05,0.000283895,0.000811128,0.00211907,0.00363993,0.00537372,0.00629638,0.00716835,0.00721905,0.00665125,0.00465384,0.00365007,0.0024638,0.00159184,0.00108488,0.000669181,0.000527233,0.000354869,0.000304173,0.000324451,0.000294034,0.000283895,0.000233199,0.000273756,0.00033459,0.000172365,0.000304173,0.000294034,0.000212921,0.000162226,0.000182504,0.000141947,0.000172365,0.000182504,0.000152087,0.000172365,7.09737e-05,0.000131808,0.000182504,0.000131808,0.000141947,0.000172365,0.000121669,0.00011153,0.000182504,0.000182504
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.08346e-05,0.000243338,0.000770571,0.00214949,0.00378188,0.00512024,0.00683376,0.00733058,0.00716835,0.00589082,0.00478565,0.00346757,0.00258547,0.00172365,0.00122683,0.000861824,0.000598207,0.000354869,0.000324451,0.000283895,0.000212921,0.00033459,0.000233199,0.000283895,0.000243338,0.000314312,0.000233199,0.000263617,0.000263617,0.000192643,0.000192643,0.000182504,0.000162226,0.000253478,0.000202782,0.000202782,0.000131808,0.000162226,0.000131808,0.000141947,0.000152087,0.00011153
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.09737e-05,0.000365008,0.00108488,0.00230157,0.00340673,0.00527233,0.00600234,0.00680334,0.0067932,0.00651945,0.00439023,0.00359938,0.00230157,0.00164253,0.00113558,0.000628624,0.00056779,0.000425842,0.000476538,0.000304173,0.000425842,0.000354869,0.000294034,0.000253478,0.000182504,0.000202782,0.000263617,0.000182504,0.000253478,0.000304173,0.000131808,0.000202782,0.00022306,0.000162226,0.000121669,0.000152087,0.000141947,0.000141947
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01391e-05,0.000121669,0.000496816,0.00113558,0.00229143,0.00341687,0.00497829,0.00627611,0.00640791,0.00630651,0.00602262,0.00449162,0.00315326,0.00212921,0.00149045,0.00101391,0.000709737,0.000496816,0.00044612,0.000294034,0.000304173,0.000294034,0.000263617,0.000263617,0.000273756,0.000263617,0.000304173,0.000324451,0.000243338,0.000263617,0.000283895,0.000192643,0.000162226,0.000192643,0.000182504
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.02782e-05,8.11128e-05,0.000152087,0.000466399,0.0012978,0.00219004,0.00373118,0.00512024,0.00560692,0.00642819,0.00626596,0.00541428,0.0044105,0.00323437,0.00226102,0.00140933,0.00117614,0.000618485,0.000628624,0.000435981,0.000385286,0.00033459,0.00045626,0.000294034,0.00033459,0.000233199,0.000182504,0.00022306,0.000243338,0.000294034,0.000253478,0.000233199
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.02782e-05,0.000172365,0.000466399,0.00119641,0.0024638,0.00391369,0.00517094,0.00608346,0.00584011,0.0055258,0.00522163,0.00390355,0.00315326,0.00191629,0.00137892,0.00109502,0.000770572,0.000689459,0.000537372,0.000314312,0.000365008,0.000415703,0.000324451,0.000314312,0.00022306,0.000263617,0.000182504


==> anc/1.3_Osc_DetResponse61.txt <==
0.00122829,0.00325194,0.00548704,0.0077322,0.00985657,0.010068,0.00866854,0.00656432,0.00427888,0.00227535,0.000956455,0.000644349,0.000151019,0.000312106,0.000151019,0.000201359,0.000181223,0.000110747,0.000161087,8.05436e-05,7.04756e-05,0.000110747,0.000171155,0.000110747,0.000130883,0.000100679,0.000100679,7.04756e-05,0.000100679,0.000130883,0.000130883,9.06115e-05,0.000100679,0.000100679,0.000151019,0.000120815,0.000171155,9.06115e-05,0.000100679,7.04756e-05,7.04756e-05,8.05436e-05,6.04077e-05,8.05436e-05,5.03397e-05,8.05436e-05,8.05436e-05,0.000100679,9.06115e-05,5.03397e-05,0.000151019,0.000100679,0.000110747,7.04756e-05,6.04077e-05,9.06115e-05,0.000110747,0.000110747,6.04077e-05,4.02718e-05,6.04077e-05,8.05436e-05,7.04756e-05,0.000100679,8.05436e-05,7.04756e-05,6.04077e-05,0.000110747,9.06115e-05,9.06115e-05,0.000110747,8.05436e-05,8.05436e-05,0.000140951,8.05436e-05,0.000100679,9.06115e-05,5.03397e-05,0.000151019,0.000110747,7.04756e-05,7.04756e-05
0,0,1.00679e-05,0.00034231,0.00163101,0.0034533,0.00597031,0.00836649,0.00970555,0.00986664,0.00869874,0.00672542,0.0041782,0.00190284,0.000936319,0.000503397,0.000261767,0.000241631,0.000161087,0.00034231,0.000100679,0.000191291,0.000171155,0.000231563,0.000181223,0.000201359,0.000120815,0.000100679,0.000201359,0.000191291,0.000161087,0.000130883,8.05436e-05,0.000130883,4.02718e-05,0.000120815,0.000161087,0.000151019,0.000110747,0.000130883,0.000110747,0.000201359,0.000151019,7.04756e-05,0.000100679,0.000120815,9.06115e-05,0.000110747,0.000161087,0.000100679,5.03397e-05,0.000110747,0.000100679,0.000130883,5.03397e-05,6.04077e-05,9.06115e-05,4.02718e-05,8.05436e-05,0.000120815,0.000110747,4.02718e-05,0.000140951,9.06115e-05,5.03397e-05,7.04756e-05,6.04077e-05,0.000110747,9.06115e-05,0.000100679,7.04756e-05,0.000110747,8.05436e-05,0.000110747,9.06115e-05,9.06115e-05,8.05436e-05,0.000100679,9.06115e-05,9.06115e-05,0.000191291,7.04756e-05
0,0,0,0,0,0,3.02038e-05,0.000302038,0.00167128,0.00406745,0.0064133,0.00803424,0.00948405,0.00893031,0.00811479,0.0063529,0.00364459,0.00191291,0.000936319,0.000553737,0.00044299,0.000281903,0.000271835,0.000171155,0.000171155,0.000211427,0.000201359,0.000110747,0.000201359,0.000140951,0.000140951,0.000261767,0.000201359,0.000120815,0.000151019,8.05436e-05,0.000161087,0.000171155,0.000110747,0.000171155,0.000140951,7.04756e-05,0.000181223,0.000130883,7.04756e-05,0.000161087,0.000120815,0.000130883,8.05436e-05,9.06115e-05,0.000151019,8.05436e-05,0.000201359,0.000151019,6.04077e-05,8.05436e-05,8.05436e-05,8.05436e-05,0.000110747,7.04756e-05,0.000120815,0.000151019,0.000100679,0.000151019,0.000110747,0.000100679,8.05436e-05,0.000120815,7.04756e-05,7.04756e-05,8.05436e-05,0.000110747,0.000110747,7.04756e-05,9.06115e-05,0.000100679,8.05436e-05,7.04756e-05,9.06115e-05,0.000110747,0.000120815,0.000120815
0,0,0,0,0,0,0,0,0,0,2.01359e-05,0.000654416,0.00207399,0.00399697,0.00616159,0.00846717,0.0090914,0.0090914,0.00729928,0.00575888,0.00355398,0.00172162,0.000926251,0.000463126,0.000463126,0.000312106,0.000241631,0.000201359,0.000221495,0.000231563,0.000201359,0.000140951,0.000191291,0.000181223,0.000140951,0.000161087,0.000140951,0.000171155,0.000181223,0.000191291,0.000161087,0.000181223,0.000140951,0.000171155,0.000140951,9.06115e-05,0.000130883,8.05436e-05,0.000130883,0.000171155,0.000100679,0.000130883,0.000140951,0.000171155,0.000140951,0.000120815,0.000140951,0.000161087,0.000211427,0.000100679,8.05436e-05,0.000110747,0.000130883,9.06115e-05,0.000151019,0.000151019,7.04756e-05,8.05436e-05,0.000100679,0.000100679,9.06115e-05,0.000110747,0.000120815,6.04077e-05,7.04756e-05,0.000110747,5.03397e-05,6.04077e-05,8.05436e-05,8.05436e-05,9.06115e-05,6.04077e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,0.000140951,0.000906115,0.00231563,0.00464133,0.00651398,0.00806445,0.00882963,0.00846717,0.00686635,0.00497357,0.00295997,0.00177196,0.0010672,0.000583941,0.000422854,0.000302038,0.000251699,0.000211427,0.000120815,0.000191291,0.000221495,0.000241631,0.000140951,7.04756e-05,0.000171155,0.000161087,0.000130883,0.000221495,0.000140951,0.000130883,0.000171155,7.04756e-05,0.000130883,9.06115e-05,0.000140951,0.000110747,0.000151019,0.000161087,0.000120815,5.03397e-05,0.000140951,0.000161087,0.000110747,0.000140951,0.000140951,0.000161087,0.000171155,0.000120815,0.000110747,0.000110747,0.000140951,0.000130883,6.04077e-05,0.000130883,0.000140951,0.000110747,0.000161087,0.000120815,0.000140951,9.06115e-05,0.000130883,0.000140951,0.000171155,0.000120815,9.06115e-05,0.000161087,8.05436e-05,0.000110747
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.02718e-05,0.000231563,0.00110747,0.00236597,0.00478228,0.00673547,0.00821547,0.00898065,0.00781275,0.00686635,0.00508432,0.00326201,0.00164107,0.00100679,0.000624213,0.000483261,0.000412786,0.00034231,0.000221495,0.000302038,0.000191291,0.000251699,0.000201359,0.000251699,0.000140951,0.000120815,0.000140951,0.000201359,0.000151019,0.000221495,0.000211427,8.05436e-05,0.000140951,0.000100679,0.000151019,0.000191291,0.000110747,0.000151019,0.000130883,0.000100679,0.000151019,0.000161087,0.000110747,0.000181223,0.000130883,9.06115e-05,4.02718e-05,0.000120815,0.000120815,0.000110747,8.05436e-05,0.000120815,0.000181223,0.000120815,8.05436e-05,0.000161087,0.000161087,0.000120815,0.000110747,0.000151019,9.06115e-05,0.000130883,0.000130883,7.04756e-05,7.04756e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000362446,0.00105713,0.00264787,0.00465139,0.00711806,0.00786309,0.00831615,0.00826581,0.0064435,0.00469166,0.00302038,0.00154039,0.00102693,0.000513465,0.000372514,0.000372514,0.00034231,0.000241631,0.000271835,0.000261767,0.000130883,0.000221495,0.000171155,0.000231563,0.000181223,0.000181223,0.000191291,0.000140951,0.000171155,0.000140951,0.000140951,0.000161087,0.000181223,0.000221495,0.000211427,0.000201359,0.000201359,0.000171155,0.000120815,0.000110747,0.000171155,0.000191291,0.000120815,9.06115e-05,9.06115e-05,0.000130883,0.000161087,8.05436e-05,9.06115e-05,0.000110747,4.02718e-05,8.05436e-05,0.000151019,0.000100679,9.06115e-05,0.000211427,0.000110747,6.04077e-05,0.000161087,0.000120815
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000120815,0.000382582,0.00156053,0.00268814,0.00491316,0.00661465,0.00780268,0.00814499,0.00727914,0.00671534,0.00411779,0.00251698,0.00163101,0.00107727,0.000644349,0.000352378,0.000382582,0.000332242,0.000241631,0.00029197,0.000261767,0.000241631,0.000231563,0.000221495,0.000181223,0.000171155,0.000241631,0.000110747,0.000110747,0.000161087,0.000181223,0.000120815,0.000201359,0.000161087,0.000110747,0.000120815,9.06115e-05,0.000140951,8.05436e-05,0.000100679,0.000140951,9.06115e-05,0.000100679,0.000151019,0.000120815,0.000191291,0.000120815,0.000181223,0.000100679,0.000161087,8.05436e-05,0.000110747,0.000120815,0.000120815,0.000151019,0.000191291,8.05436e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.02038e-05,0.000110747,0.000513465,0.00189277,0.00358419,0.00478228,0.00662472,0.00787315,0.00778254,0.00739995,0.00538635,0.003705,0.00250692,0.00153033,0.000936319,0.000624213,0.00039265,0.000382582,0.000241631,0.000372514,0.000281903,0.000271835,0.000181223,0.000221495,0.000271835,0.000231563,0.00029197,0.000221495,0.000231563,0.000130883,0.000110747,0.000191291,0.000191291,7.04756e-05,0.000110747,0.000151019,0.000120815,0.000191291,0.000151019,0.000140951,0.000171155,0.000120815,0.000110747,0.000120815,0.000120815,6.04077e-05,0.000140951,0.000191291,0.000130883,0.000161087,8.05436e-05,0.000181223,8.05436e-05,0.000161087
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,2.01359e-05,0.000191291,0.000765164,0.00176189,0.00335262,0.00529574,0.00676567,0.00791343,0.00801411,0.00687642,0.0054669,0.003705,0.00234583,0.00169141,0.000956455,0.000513465,0.000422854,0.000453058,0.000412786,0.000221495,0.000271835,0.000281903,0.000201359,0.000372514,0.000302038,0.000231563,0.000181223,0.000151019,0.000130883,0.000151019,0.000171155,0.000231563,0.000140951,0.000231563,0.000100679,0.000110747,9.06115e-05,0.000231563,0.000110747,0.000140951,0.000171155,0.000120815,0.000120815,0.000201359,0.000140951,0.000100679,0.000161087,0.000130883,0.000130883,0.000151019
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,3.02038e-05,0.000281903,0.000906115,0.00187264,0.00358419,0.00553737,0.00677574,0.00744022,0.00736975,0.00627234,0.00507424,0.00328215,0.00264787,0.00133904,0.000855776,0.000583941,0.000463126,0.000422854,0.00034231,0.000241631,0.000281903,0.000271835,0.000382582,0.000281903,0.000151019,0.000191291,0.000151019,0.000201359,0.000130883,0.000241631,0.000191291,0.000120815,0.000130883,0.000110747,0.000151019,0.000161087,0.000251699,0.000120815,0.000201359,0.000211427,0.000161087,0.000140951,8.05436e-05,0.000110747,0.000130883,0.000110747
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,0,7.04756e-05,0.000302038,0.000815503,0.00221495,0.00354391,0.00528567,0.00659451,0.00737982,0.00707777,0.00635288,0.00511452,0.00325194,0.00215454,0.00159073,0.00100679,0.000594009,0.000463126,0.000422854,0.000261767,0.000312106,0.00029197,0.000241631,0.000221495,0.000191291,0.000201359,0.000130883,0.000171155,0.000151019,9.06115e-05,0.000201359,0.000130883,0.000191291,0.000161087,0.000171155,0.000171155,0.000161087,0.000140951,0.000191291,0.000140951,0.000130883,0.000171155,0.000130883
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,5.03397e-05,0.000372514,0.00097659,0.00224515,0.00353385,0.0055273,0.00612131,0.00660457,0.00665491,0.00597029,0.00473193,0.00325194,0.00221495,0.00127863,0.000946387,0.000654417,0.000503397,0.000453058,0.000211427,0.00034231,0.000231563,0.000261767,0.00034231,0.000312106,0.00034231,0.000332242,0.000191291,0.000261767,0.000140951,0.000140951,0.000211427,0.000221495,0.000221495,0.000181223,0.000171155,0.000211427,0.000130883,0.000191291
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,0.000140951,0.000533601,0.000956454,0.00228542,0.0039567,0.00517492,0.00630254,0.00685628,0.00698716,0.00568839,0.00472186,0.00333249,0.002074,0.00129876,0.000986659,0.000724892,0.000594009,0.000473194,0.000432922,0.000251699,0.000352378,0.000201359,0.000241631,0.000211427,9.06115e-05,0.000191291,0.000221495,0.000241631,0.000221495,0.000201359,0.000130883,0.000161087,0.000201359,0.000151019
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,2.01359e-05,0.000201359,0.000634281,0.00125849,0.00255726,0.00411779,0.00535614,0.00639314,0.00650389,0.00652403,0.00531587,0.0039567,0.00278882,0.00209413,0.00147999,0.000795368,0.000674553,0.000563805,0.000453058,0.00034231,0.000312106,0.00029197,0.000221495,0.000352378,0.000241631,0.000181223,0.000251699,0.000191291,0.000251699,0.000191291,0.000181223
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00679e-05,6.04077e-05,0.000201359,0.000714824,0.00133904,0.00255726,0.00380568,0.00515478,0.00645355,0.00604076,0.00585954,0.00513465,0.00396677,0.0031412,0.00194311,0.00120815,0.000956455,0.000614145,0.000493329,0.00044299,0.000453058,0.000241631,0.000372514,0.000261767,0.000281903,0.000322174,0.000362446,0.000211427


==> anc/1.3_Osc_DetResponse62.txt <==
0.00138234,0.00334403,0.00571232,0.0083347,0.010764,0.0103879,0.00865997,0.00613922,0.00409618,0.00189055,0.00107741,0.000528541,0.000233778,0.000223613,0.000213449,0.000142299,0.000152464,0.000162628,0.000182956,0.000152464,5.08212e-05,0.000152464,0.000121971,0.000111807,0.000182956,0.000101642,0.000152464,0.000111807,0.000101642,0.000121971,0.000121971,0.000152464,9.14782e-05,0.000152464,0.000111807,0.000121971,0.000111807,0.000162628,0.000101642,0.000121971,8.13139e-05,0.000121971,4.0657e-05,0.000111807,8.13139e-05,6.09855e-05,9.14782e-05,9.14782e-05,8.13139e-05,0.000111807,8.13139e-05,9.14782e-05,0.000101642,0.000132135,8.13139e-05,8.13139e-05,0.000132135,0.000101642,4.0657e-05,6.09855e-05,0.000111807,0.000101642,6.09855e-05,0.000121971,7.11497e-05,8.13139e-05,0.000121971,8.13139e-05,8.13139e-05,0.000111807,7.11497e-05,0.000101642,8.13139e-05,4.0657e-05,6.09855e-05,0.000111807,4.0657e-05,4.0657e-05,0.000101642,9.14782e-05,5.08212e-05,0.000101642
0,0,2.03285e-05,0.000284599,0.00161611,0.00425883,0.00692187,0.00881243,0.00990002,0.00973739,0.00786714,0.00645432,0.00382175,0.00191088,0.000904617,0.000528541,0.000325256,0.000304927,0.000233778,0.000101642,8.13139e-05,0.000142299,0.000233778,8.13139e-05,0.000132135,0.000121971,9.14782e-05,0.000172792,0.000121971,0.000121971,0.000101642,0.000101642,9.14782e-05,0.000172792,9.14782e-05,0.000152464,0.000101642,8.13139e-05,0.000132135,8.13139e-05,0.000121971,0.000121971,7.11497e-05,0.000152464,0.000101642,0.000152464,0.000121971,0.000203285,9.14782e-05,9.14782e-05,0.000101642,0.000111807,6.09855e-05,0.000111807,0.000121971,0.000101642,6.09855e-05,7.11497e-05,0.000152464,0.000132135,0.000152464,8.13139e-05,7.11497e-05,9.14782e-05,0.000172792,7.11497e-05,4.0657e-05,3.04927e-05,0.000121971,8.13139e-05,0.000111807,9.14782e-05,7.11497e-05,7.11497e-05,6.09855e-05,0.000121971,9.14782e-05,8.13139e-05,0.000152464,6.09855e-05,3.04927e-05,7.11497e-05
0,0,0,0,0,0,4.0657e-05,0.000457391,0.00198203,0.00432997,0.00689138,0.00845668,0.00941213,0.00898523,0.0071963,0.00549886,0.00361847,0.00182956,0.000843632,0.000477719,0.000345584,0.000213449,0.00026427,0.000223613,0.000172792,0.000213449,0.000162628,0.000172792,0.000101642,0.000142299,0.000162628,0.000152464,0.000193121,0.000172792,0.000142299,0.000132135,0.000101642,0.000142299,0.000132135,0.000111807,0.000132135,0.000162628,0.000111807,0.000182956,9.14782e-05,0.000142299,8.13139e-05,0.000101642,9.14782e-05,9.14782e-05,0.000132135,9.14782e-05,8.13139e-05,0.000101642,0.000193121,8.13139e-05,5.08212e-05,9.14782e-05,9.14782e-05,0.000111807,0.000132135,0.000111807,9.14782e-05,7.11497e-05,9.14782e-05,0.000111807,9.14782e-05,6.09855e-05,0.000101642,5.08212e-05,9.14782e-05,0.000101642,6.09855e-05,5.08212e-05,9.14782e-05,9.14782e-05,0.000132135,6.09855e-05,8.13139e-05,4.0657e-05,4.0657e-05,8.13139e-05
0,0,0,0,0,0,0,0,0,0,7.11497e-05,0.000650511,0.00219547,0.00485852,0.00746058,0.00869046,0.00964591,0.0086498,0.00706417,0.00527525,0.00303911,0.00174825,0.000874125,0.000426898,0.000315091,0.000121971,0.000284599,0.000223613,0.000243942,0.000121971,0.000193121,0.000162628,0.000132135,0.000243942,0.000193121,0.000111807,8.13139e-05,0.000121971,0.000162628,0.000111807,9.14782e-05,0.000101642,0.000172792,0.000111807,0.000121971,0.000132135,9.14782e-05,0.000162628,0.000162628,0.000132135,0.000132135,5.08212e-05,8.13139e-05,0.000111807,0.000142299,0.000121971,9.14782e-05,0.000101642,9.14782e-05,9.14782e-05,0.000121971,0.000111807,0.000121971,8.13139e-05,0.000101642,7.11497e-05,0.000101642,8.13139e-05,0.000142299,0.000101642,0.000132135,9.14782e-05,0.000101642,0.000132135,0.000101642,0.000132135,8.13139e-05,0.000101642,7.11497e-05,0.000121971,0.000111807,0.000101642
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000132135,0.000853796,0.00258171,0.00513296,0.00725729,0.00859898,0.00940197,0.00880227,0.00681006,0.00463489,0.00302894,0.00164661,0.000965603,0.000589526,0.000345584,0.000315091,0.000376077,0.000213449,0.000254106,0.000162628,0.000203285,0.000111807,0.000193121,0.000152464,0.000101642,0.000152464,0.000193121,0.000203285,0.000203285,0.000162628,0.000193121,0.000142299,0.000132135,0.000142299,0.000142299,0.000152464,8.13139e-05,9.14782e-05,0.000121971,0.000121971,6.09855e-05,7.11497e-05,0.000101642,0.000162628,0.000111807,0.000132135,0.000162628,4.0657e-05,0.000213449,9.14782e-05,0.000132135,6.09855e-05,0.000111807,0.000162628,9.14782e-05,0.000101642,0.000132135,5.08212e-05,0.000111807,0.000111807,0.000162628,0.000121971,6.09855e-05,0.000132135,0.000121971,0.000121971,0.000121971,9.14782e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.0657e-05,0.000304927,0.00102659,0.00286631,0.00500081,0.00754189,0.00849734,0.00907671,0.00788747,0.00610872,0.00425881,0.00275451,0.0016771,0.00086396,0.000630183,0.000386241,0.000304927,0.00026427,0.000254106,0.000243942,0.000223613,0.000182956,0.000203285,0.000193121,0.000152464,0.000162628,0.000152464,0.000121971,0.000111807,0.000162628,0.000162628,0.000132135,8.13139e-05,0.000193121,6.09855e-05,0.000121971,9.14782e-05,0.000203285,7.11497e-05,0.000213449,0.000111807,0.000152464,9.14782e-05,0.000142299,0.000101642,0.000132135,0.000142299,0.000172792,0.000132135,5.08212e-05,0.000254106,0.000101642,0.000142299,0.000182956,0.000162628,0.000142299,0.000101642,0.000101642,0.000193121,7.11497e-05,0.000111807,0.000132135,0.000162628,0.000111807,0.000101642
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.08212e-05,0.00040657,0.00134168,0.00304927,0.00568183,0.0073386,0.00871079,0.00838553,0.00765369,0.00623069,0.00416733,0.00246991,0.00131119,0.000681004,0.000386241,0.000396405,0.000223613,0.00033542,0.000284599,0.000213449,0.000203285,0.000243942,0.000142299,0.000193121,0.000142299,0.000274435,0.000132135,0.000101642,0.000193121,0.000142299,0.000142299,0.000111807,0.000243942,0.000152464,0.000142299,0.000152464,0.000182956,0.000111807,7.11497e-05,8.13139e-05,9.14782e-05,8.13139e-05,0.000111807,0.000111807,0.000162628,0.000121971,0.000111807,0.000121971,0.000111807,5.08212e-05,0.000142299,0.000101642,8.13139e-05,9.14782e-05,8.13139e-05,0.000101642,0.000111807,0.000132135,6.09855e-05,6.09855e-05,0.000172792
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000111807,0.000457391,0.00177874,0.00327288,0.00519393,0.00747073,0.00855832,0.00808059,0.00729794,0.00593592,0.00416733,0.00220564,0.00131119,0.000731825,0.000609855,0.000345584,0.000315091,0.000274435,0.000284599,0.000345584,0.000193121,0.00026427,0.000193121,0.000193121,0.000203285,0.000182956,0.000233778,0.000223613,0.000162628,0.000162628,0.000172792,0.000101642,0.000152464,0.000121971,0.000111807,0.000142299,0.000142299,0.000121971,0.000152464,0.000162628,0.000101642,0.000121971,8.13139e-05,9.14782e-05,7.11497e-05,0.000101642,0.000121971,0.000101642,0.000111807,0.000101642,0.000162628,9.14782e-05,0.000142299,0.000152464,0.000152464,0.000111807,0.000132135
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01642e-05,3.04927e-05,0.000193121,0.00067084,0.0019312,0.00359814,0.0058851,0.00711498,0.00809076,0.00807043,0.00709465,0.00522442,0.00336436,0.00234794,0.0013925,0.00086396,0.000569198,0.000437062,0.000284599,0.000284599,0.000284599,0.000233778,0.000254106,0.000193121,0.000182956,0.000294763,0.000142299,0.000162628,0.000193121,0.000203285,0.000233778,0.000152464,0.000101642,0.000152464,0.000193121,0.000203285,0.000132135,0.000193121,0.000203285,0.000101642,0.000132135,9.14782e-05,0.000142299,0.000111807,0.000152464,0.000152464,0.000111807,0.000111807,0.000121971,0.000152464,0.000132135,0.000193121,9.14782e-05,6.09855e-05,0.000142299
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01642e-05,3.04927e-05,0.00026427,0.000904617,0.00195153,0.00410635,0.00524475,0.00744024,0.00829405,0.00712514,0.00669824,0.00500081,0.00343551,0.0020735,0.00130102,0.00074199,0.000477719,0.000467555,0.000376077,0.000365913,0.000416734,0.000274435,0.000243942,0.000233778,0.000254106,0.000315092,0.000172792,0.000274435,0.000193121,0.000132135,0.000243942,0.000162628,0.000172792,0.000121971,0.000142299,0.000162628,0.000132135,0.000172792,0.000132135,0.000132135,0.000121971,0.000223613,0.000101642,0.000132135,0.000162628,7.11497e-05,0.000132135,5.08212e-05,0.000101642,0.000132135,0.000142299
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01642e-05,4.0657e-05,0.000254106,0.000955438,0.00222597,0.00383192,0.00559034,0.00690153,0.00739958,0.00754188,0.00603756,0.00480768,0.00312042,0.00204301,0.00113839,0.000589526,0.000630183,0.000457391,0.000355748,0.000396405,0.000386241,0.000284599,0.000294763,0.000233778,0.000315092,0.000243942,0.000243942,0.000172792,0.000152464,0.000223613,0.000172792,0.000162628,0.000101642,0.000152464,0.000172792,0.000132135,0.000111807,0.000132135,0.000142299,0.000152464,0.000152464,0.000213449,0.000203285,0.000142299,9.14782e-05,0.000223613,0.000132135
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.03285e-05,4.0657e-05,0.00040657,0.00105708,0.00219547,0.00396405,0.00542771,0.00665758,0.00718613,0.00669824,0.0058546,0.00462472,0.0029273,0.00212432,0.00120954,0.000802975,0.000538705,0.000457391,0.000345584,0.000294763,0.00026427,0.000213449,0.000233778,0.000203285,0.000233778,0.00026427,0.000233778,0.000213449,0.000132135,0.000193121,0.000152464,0.000254106,0.000152464,0.000172792,0.000132135,0.000193121,0.000223613,0.000162628,0.000101642,0.000152464,0.000152464,0.000121971,0.000111807
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.08212e-05,0.000101642,0.00040657,0.00121971,0.00279516,0.00422832,0.00576313,0.00686087,0.00700317,0.00681005,0.00539721,0.00452308,0.00286631,0.00172792,0.00117905,0.00059969,0.000609855,0.000416734,0.000365913,0.000315091,0.000294763,0.000294763,0.000223613,0.000315091,0.000162628,0.000294763,0.000182956,0.000284599,0.000294763,0.000304927,0.000162628,0.000203285,0.000203285,6.09855e-05,0.000172792,0.000152464,0.000142299,6.09855e-05,0.000142299
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01642e-05,1.01642e-05,0.000101642,0.000477719,0.00109774,0.00296796,0.00411651,0.00575296,0.00669824,0.00675922,0.00633232,0.00521425,0.00422832,0.00284598,0.00178891,0.00118922,0.00074199,0.000437062,0.000640347,0.000396405,0.000315091,0.00026427,0.000243942,0.000233778,0.000132135,0.000172792,0.000254106,0.000152464,0.000325256,0.00026427,0.000172792,0.000172792,0.000101642,0.000213449,0.000172792,0.000182956
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.04927e-05,5.08212e-05,0.000172792,0.000630183,0.00150431,0.00290697,0.00401487,0.0059969,0.00595624,0.00679988,0.00629167,0.00524474,0.00411651,0.00270369,0.00156529,0.00113839,0.000762318,0.000559033,0.000589526,0.000467555,0.000315091,0.000345584,0.000274435,0.000284599,0.000233778,0.000193121,0.000284599,0.00026427,0.000294763,0.000193121,0.000111807,0.000132135
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01642e-05,9.14782e-05,0.000315092,0.000782646,0.00178891,0.00277484,0.0040352,0.00557,0.00609854,0.00629166,0.00586477,0.00480768,0.00372011,0.00243942,0.00169743,0.00116889,0.00100626,0.00067084,0.000548869,0.000487884,0.000386241,0.000254106,0.00033542,0.000315091,0.000193121,0.000172792,0.000203285,0.000233778


==> anc/1.3_Osc_DetResponse64.txt <==
0.00152369,0.00319054,0.00616635,0.00831383,0.00995004,0.00970461,0.00820135,0.00625838,0.00358935,0.00207589,0.000869217,0.000613565,0.000306783,0.000194296,0.000245426,0.000163617,0.000132939,0.000122713,0.000153391,0.000132939,0.000102261,0.000102261,0.000112487,0.000112487,0.000132939,0.000132939,9.20348e-05,0.000163617,0.000112487,0.000102261,9.20348e-05,4.09044e-05,4.09044e-05,0.000112487,6.13565e-05,0.000143165,8.18087e-05,0.000122713,0.000102261,7.15826e-05,0.000163617,0.000112487,3.06783e-05,8.18087e-05,5.11304e-05,6.13565e-05,9.20348e-05,4.09044e-05,0.000143165,0.000132939,0.000132939,0.000143165,7.15826e-05,0.000132939,7.15826e-05,5.11304e-05,0.000102261,6.13565e-05,6.13565e-05,6.13565e-05,6.13565e-05,0.000132939,8.18087e-05,9.20348e-05,4.09044e-05,0.000112487,9.20348e-05,6.13565e-05,6.13565e-05,5.11304e-05,5.11304e-05,9.20348e-05,9.20348e-05,4.09044e-05,8.18087e-05,6.13565e-05,8.18087e-05,7.15826e-05,7.15826e-05,5.11304e-05,6.13565e-05,8.18087e-05
0,0,3.06783e-05,0.000255652,0.00147256,0.00440745,0.00718897,0.0090399,0.0102261,0.0094285,0.00731167,0.00524599,0.00338483,0.00209635,0.000951026,0.000521531,0.000276104,0.000265878,0.000214748,0.000132939,0.000194296,0.000214748,0.000163617,0.000204522,0.000143165,8.18087e-05,0.000102261,0.000143165,0.000153391,0.000112487,0.000122713,0.000163617,9.20348e-05,0.000143165,6.13565e-05,0.000102261,0.000112487,7.15826e-05,0.000173844,0.000173844,8.18087e-05,0.000112487,0.000112487,9.20348e-05,0.000102261,0.000112487,0.000132939,9.20348e-05,0.000132939,0.000112487,0.000143165,0.000102261,0.000153391,0.000132939,0.000102261,5.11304e-05,2.04522e-05,6.13565e-05,0.000102261,0.000132939,2.04522e-05,8.18087e-05,0.000122713,9.20348e-05,9.20348e-05,0.000102261,6.13565e-05,4.09044e-05,0.000112487,0.000102261,8.18087e-05,0.000102261,8.18087e-05,7.15826e-05,8.18087e-05,9.20348e-05,7.15826e-05,7.15826e-05,0.000112487,6.13565e-05,0.000102261,5.11304e-05
0,0,0,0,0,0,1.02261e-05,0.0004704,0.00178956,0.00463243,0.00755711,0.00926488,0.00996026,0.00876379,0.00711738,0.00551187,0.00311895,0.00177934,0.000920347,0.000644244,0.000337461,0.000204522,0.000194296,0.000204522,0.000194296,0.000214748,0.000204522,0.000265878,0.000204522,0.000163617,0.000173844,0.000132939,0.000112487,9.20348e-05,0.000194296,0.000224974,0.000132939,0.000143165,0.000143165,0.000122713,0.000173844,0.000173844,0.000143165,0.000163617,4.09044e-05,0.000153391,0.000112487,0.000122713,0.000143165,6.13565e-05,0.000153391,0.000102261,0.000102261,0.000102261,7.15826e-05,0.000163617,0.000112487,0.000122713,0.000112487,5.11304e-05,9.20348e-05,8.18087e-05,8.18087e-05,0.000143165,5.11304e-05,8.18087e-05,7.15826e-05,0.000112487,0.000132939,5.11304e-05,0.000102261,0.000173844,6.13565e-05,0.000122713,8.18087e-05,0.000112487,5.11304e-05,7.15826e-05,9.20348e-05,0.000153391,8.18087e-05,6.13565e-05
0,0,0,0,0,0,0,0,0,0,0.000102261,0.000736278,0.00214748,0.00456084,0.00748552,0.00900922,0.0100216,0.00807863,0.00625837,0.00500056,0.00323144,0.00165662,0.0009408,0.000490852,0.000388591,0.000378365,0.000317009,0.000224974,0.000143165,0.000173844,0.000224974,0.000194296,0.000153391,0.000132939,0.000122713,0.000132939,0.000153391,0.000204522,0.000112487,0.000143165,0.000153391,0.000132939,0.000204522,9.20348e-05,0.00018407,0.000122713,0.000153391,0.000173844,0.000163617,0.000102261,0.000102261,0.000112487,0.000102261,7.15826e-05,0.000102261,0.000122713,9.20348e-05,9.20348e-05,0.000173844,8.18087e-05,4.09044e-05,7.15826e-05,0.000132939,8.18087e-05,0.000102261,9.20348e-05,0.000122713,0.000143165,5.11304e-05,8.18087e-05,0.000122713,0.000143165,0.000143165,9.20348e-05,0.000112487,8.18087e-05,0.000102261,9.20348e-05,8.18087e-05,7.15826e-05,0.000102261,0.000112487
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000224974,0.000920347,0.00269968,0.00518464,0.00749574,0.00880469,0.00887628,0.00811953,0.00621747,0.00462219,0.00246448,0.00156459,0.000777183,0.000460174,0.000398817,0.000245426,0.000224974,0.000214748,0.000245426,0.000276104,0.000153391,0.000153391,0.000122713,0.000173844,0.000132939,0.0002352,0.000214748,0.000102261,6.13565e-05,0.000143165,8.18087e-05,0.000102261,0.000112487,0.000153391,0.000112487,0.000112487,0.000102261,0.000112487,9.20348e-05,7.15826e-05,0.000122713,7.15826e-05,0.000122713,0.000102261,0.000102261,9.20348e-05,5.11304e-05,0.000122713,0.000143165,0.000132939,0.000112487,8.18087e-05,0.000132939,6.13565e-05,0.000122713,0.000112487,8.18087e-05,0.000132939,8.18087e-05,8.18087e-05,6.13565e-05,0.000122713,0.000153391,0.000112487,8.18087e-05,9.20348e-05,0.000143165,0.000112487
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.09044e-05,0.000245426,0.00116577,0.00281217,0.00525622,0.00753664,0.00824225,0.00936714,0.00793546,0.00611521,0.00438699,0.00269968,0.00159527,0.000961252,0.000664696,0.000480626,0.000255652,0.000173844,0.000337461,0.000214748,0.000214748,0.000163617,0.000153391,0.000214748,0.000204522,0.000132939,0.000143165,0.000194296,0.00018407,0.000163617,9.20348e-05,0.000132939,0.000153391,0.000163617,0.000153391,0.000102261,0.000143165,0.000102261,0.000204522,0.000143165,0.000122713,0.000153391,0.000122713,0.000102261,8.18087e-05,0.000122713,0.000214748,0.000143165,0.000163617,6.13565e-05,0.000132939,8.18087e-05,0.000112487,0.000132939,0.000112487,0.000132939,0.000102261,9.20348e-05,0.000132939,0.000102261,9.20348e-05,0.000102261,0.000112487,0.000122713,0.000112487
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.15826e-05,0.000439722,0.00142142,0.00338483,0.00582889,0.00738325,0.00922397,0.00831383,0.00735257,0.00559367,0.003845,0.00243381,0.00152369,0.000623791,0.000460174,0.000296557,0.000357913,0.0002352,0.0002352,0.000173844,0.00018407,0.000194296,0.000255652,0.000245426,0.000245426,0.000204522,0.000194296,0.000224974,0.000112487,0.000163617,0.000153391,0.000112487,0.000153391,0.00018407,0.000204522,0.000122713,0.000153391,0.000153391,0.000112487,0.000112487,8.18087e-05,0.000163617,7.15826e-05,9.20348e-05,8.18087e-05,0.000143165,0.000153391,0.000112487,0.000102261,0.000112487,7.15826e-05,0.000153391,0.000153391,0.000112487,0.000143165,6.13565e-05,0.000102261,0.000204522,0.000122713,0.000102261,9.20348e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000143165,0.00052153,0.00162595,0.00346664,0.00576752,0.00755709,0.00850813,0.00811953,0.00659583,0.00548119,0.00357913,0.00227019,0.00136007,0.000715826,0.000623791,0.000276104,0.00028633,0.000378365,0.000255652,0.000255652,0.0002352,0.00028633,0.000163617,0.000214748,0.000132939,0.000245426,0.000255652,0.000173843,0.000204522,0.000143165,9.20348e-05,0.000224974,0.000143165,0.000214748,0.000153391,0.00018407,0.000112487,8.18087e-05,0.000163617,0.00018407,9.20348e-05,0.000132939,8.18087e-05,0.000153391,8.18087e-05,0.000153391,6.13565e-05,5.11304e-05,0.000112487,6.13565e-05,9.20348e-05,4.09044e-05,8.18087e-05,7.15826e-05,0.000143165,0.000163617,0.000102261
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.06783e-05,0.000132939,0.000582887,0.00202476,0.00406998,0.00624815,0.00737303,0.00801727,0.00771048,0.00655493,0.00507214,0.00349732,0.0021168,0.00158504,0.000777183,0.000531757,0.000552209,0.000337461,0.000378365,0.000255652,0.00028633,0.000224974,0.000214748,0.000204522,0.000204522,0.00018407,0.000245426,0.00018407,0.000153391,0.000153391,0.000173844,0.0002352,0.000245426,0.000194296,0.000143165,0.000173844,0.000122713,0.000153391,9.20348e-05,0.000112487,0.000122713,0.000214748,0.000132939,0.000102261,0.000102261,0.000132939,0.000112487,0.000132939,0.000122713,0.000102261,8.18087e-05,0.000112487,0.000122713,0.000132939
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.06783e-05,0.000224974,0.000858991,0.00207589,0.0038041,0.0060334,0.00724008,0.00790478,0.00747528,0.00660606,0.00446879,0.00326212,0.00199409,0.00132939,0.000858991,0.000623791,0.000439722,0.000357913,0.000378365,0.000276104,0.0002352,0.000224974,0.000214748,0.000327235,0.000214748,0.000132939,0.000143165,0.000255652,0.000224974,0.000153391,0.000194296,0.000204522,0.000153391,0.000122713,0.000153391,0.000173844,0.000112487,0.000122713,0.000204522,9.20348e-05,0.000163617,0.000112487,0.000143165,0.000132939,0.000112487,0.000102261,0.000132939,0.000102261,0.000173843,0.000132939
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02261e-05,7.15826e-05,0.000327235,0.000889669,0.00234177,0.00445857,0.00580842,0.00784343,0.00748551,0.00742415,0.00601294,0.00428473,0.00297579,0.00182024,0.001176,0.000951026,0.000572661,0.000531757,0.000276104,0.000409043,0.000224974,0.000276104,0.0002352,0.000214748,0.000204522,0.000255652,0.000194296,0.000194296,0.000224974,0.00018407,0.000163617,0.000153391,0.000132939,0.000102261,0.000214748,0.000143165,0.000102261,0.000143165,0.000194296,0.000112487,0.000122713,0.000122713,8.18087e-05,0.00018407,0.000112487,0.000122713,0.000102261
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.04522e-05,8.18087e-05,0.000276104,0.00110442,0.00265878,0.00409043,0.00582887,0.00737302,0.00741392,0.00735257,0.00590045,0.00447902,0.00287353,0.00202476,0.00120668,0.000726052,0.000501078,0.000552209,0.000398817,0.0002352,0.000276104,0.000347687,0.000327235,0.000306783,0.000214748,0.000194296,0.000204522,0.000194296,0.000163617,0.000173844,0.000214748,0.00018407,0.000102261,0.000214748,0.000132939,0.000102261,0.00018407,0.000112487,7.15826e-05,0.000102261,0.000132939,0.000102261,0.000214748
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02261e-05,8.18087e-05,0.000552209,0.00116577,0.00277127,0.00412111,0.00602317,0.00667764,0.00735257,0.00638108,0.00535847,0.00453015,0.00297579,0.00175889,0.00126803,0.000695374,0.000664696,0.000429496,0.000337461,0.000317009,0.000439722,0.000296557,0.000245426,0.000306783,0.000214748,0.000306783,0.000132939,0.000163617,0.000173844,0.0002352,0.000214748,0.000204522,0.000204522,0.000153391,0.000173844,8.18087e-05,0.000153391,0.000163617,9.20348e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02261e-05,2.04522e-05,0.000143165,0.0004704,0.00138052,0.0028633,0.00443812,0.00600271,0.00676967,0.00691284,0.00649357,0.00520508,0.00390636,0.00256675,0.00170776,0.00107374,0.000869217,0.000490852,0.000429496,0.000388591,0.000409043,0.000306783,0.000317009,0.000224974,0.000265878,0.000173844,0.0002352,0.000224974,0.000224974,0.000245426,0.000163617,0.000204522,0.000163617,0.000122713,0.000245426,0.000143165
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.09044e-05,0.0002352,0.000746504,0.00159527,0.00304737,0.00475513,0.00584932,0.0063913,0.00669808,0.00643221,0.00509259,0.00378365,0.00284285,0.00154414,0.0012169,0.000930574,0.000531757,0.000439722,0.000347687,0.000378365,0.000409043,0.000276104,0.00028633,0.000194296,0.000214748,0.000255652,0.000296557,0.000194296,0.000214748,0.000224974,0.000143165
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.06783e-05,0.000122713,0.000194296,0.000777182,0.00172821,0.00306782,0.00445857,0.00594136,0.00646288,0.00582886,0.00556298,0.00467332,0.00373252,0.00261788,0.00178956,0.00144188,0.000828313,0.000613565,0.000541983,0.000490852,0.000337461,0.00028633,0.000204522,0.000317009,0.000337461,0.000224974,0.000163617,0.000245426


==> anc/1.3_Osc_DetResponse65.txt <==
0.00142125,0.00385904,0.00623095,0.0089323,0.00985471,0.00948763,0.00728512,0.00533678,0.00307781,0.00157185,0.000988289,0.000423553,0.000301193,0.000235307,0.000216482,0.000188246,0.000160009,0.000131772,0.000131772,0.000103535,7.52982e-05,0.000178833,9.41228e-05,9.41228e-05,5.64737e-05,9.41228e-05,0.000141184,7.52982e-05,9.41228e-05,4.70614e-05,9.41228e-05,4.70614e-05,7.52982e-05,5.64737e-05,6.58859e-05,4.70614e-05,7.52982e-05,4.70614e-05,5.64737e-05,3.76491e-05,6.58859e-05,7.52982e-05,5.64737e-05,7.52982e-05,4.70614e-05,1.88246e-05,6.58859e-05,7.52982e-05,6.58859e-05,3.76491e-05,3.76491e-05,7.52982e-05,2.82368e-05,2.82368e-05,9.41228e-05,4.70614e-05,8.47105e-05,4.70614e-05,9.41228e-05,3.76491e-05,4.70614e-05,5.64737e-05,3.76491e-05,7.52982e-05,3.76491e-05,3.76491e-05,7.52982e-05,4.70614e-05,1.88246e-05,6.58859e-05,2.82368e-05,3.76491e-05,3.76491e-05,7.52982e-05,8.47105e-05,2.82368e-05,2.82368e-05,8.47105e-05,2.82368e-05,7.52982e-05,4.70614e-05,5.64737e-05
0,0,2.82368e-05,0.000395316,0.00205187,0.00456497,0.00783105,0.0102124,0.0105324,0.00884758,0.0072663,0.0051297,0.00304957,0.00162832,0.000847105,0.000461202,0.00032943,0.000188246,0.000216482,0.000254131,0.000197658,0.000188246,0.00012236,0.000160009,0.00012236,0.000160009,0.00012236,8.47105e-05,0.000103535,9.41228e-05,0.000131772,7.52982e-05,0.000150596,9.41228e-05,0.000150596,0.000112947,5.64737e-05,5.64737e-05,1.88246e-05,8.47105e-05,3.76491e-05,0.000103535,2.82368e-05,7.52982e-05,8.47105e-05,6.58859e-05,8.47105e-05,5.64737e-05,9.41228e-05,7.52982e-05,4.70614e-05,8.47105e-05,5.64737e-05,7.52982e-05,9.41228e-05,6.58859e-05,2.82368e-05,5.64737e-05,6.58859e-05,7.52982e-05,0.000103535,2.82368e-05,5.64737e-05,1.88246e-05,3.76491e-05,4.70614e-05,0.000103535,3.76491e-05,6.58859e-05,5.64737e-05,6.58859e-05,5.64737e-05,2.82368e-05,8.47105e-05,4.70614e-05,6.58859e-05,5.64737e-05,2.82368e-05,3.76491e-05,2.82368e-05,3.76491e-05,6.58859e-05
0,0,0,0,0,0,2.82368e-05,0.000630622,0.00239072,0.00544974,0.00791576,0.00950645,0.00997708,0.00856521,0.00688981,0.00480968,0.00283309,0.00144008,0.00091299,0.000385903,0.000338842,0.000254131,0.000216482,0.000131772,0.000141184,0.000112947,0.000178833,0.000131772,0.00012236,0.000141184,0.000103535,0.000112947,8.47105e-05,0.000103535,0.000160009,0.000141184,0.000103535,9.41228e-05,0.000112947,8.47105e-05,6.58859e-05,6.58859e-05,8.47105e-05,8.47105e-05,0.000103535,6.58859e-05,0.00012236,6.58859e-05,9.41228e-05,9.41228e-05,8.47105e-05,0.000112947,3.76491e-05,0.000112947,5.64737e-05,9.41228e-05,6.58859e-05,6.58859e-05,7.52982e-05,3.76491e-05,6.58859e-05,6.58859e-05,0.000112947,8.47105e-05,8.47105e-05,6.58859e-05,5.64737e-05,7.52982e-05,4.70614e-05,1.88246e-05,4.70614e-05,6.58859e-05,3.76491e-05,3.76491e-05,4.70614e-05,9.41228e-05,9.41228e-05,2.82368e-05,5.64737e-05,0.000103535,1.88246e-05,4.70614e-05
0,0,0,0,0,0,0,0,0,0,0.00012236,0.000865929,0.00311546,0.00564739,0.0079534,0.0100618,0.0101465,0.00801929,0.00655096,0.004292,0.0026072,0.00140243,0.000752982,0.0005365,0.000282368,0.000282368,0.00020707,0.000216482,0.000178833,0.000178833,0.00012236,0.000188246,0.000197658,0.00012236,0.000103535,0.000141184,8.47105e-05,0.000141184,0.000112947,8.47105e-05,9.41228e-05,0.000112947,8.47105e-05,8.47105e-05,6.58859e-05,9.41228e-05,8.47105e-05,0.000103535,5.64737e-05,5.64737e-05,5.64737e-05,7.52982e-05,4.70614e-05,7.52982e-05,0.000131772,0.000112947,0.000131772,6.58859e-05,9.41228e-05,5.64737e-05,0.000112947,4.70614e-05,5.64737e-05,6.58859e-05,6.58859e-05,9.41228e-05,4.70614e-05,4.70614e-05,3.76491e-05,4.70614e-05,4.70614e-05,8.47105e-05,8.47105e-05,4.70614e-05,5.64737e-05,9.41228e-05,4.70614e-05,7.52982e-05,6.58859e-05,4.70614e-05,7.52982e-05,2.82368e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000178833,0.00106359,0.00318135,0.00591094,0.00827342,0.00932762,0.00867816,0.00756749,0.0059674,0.00448966,0.00239072,0.00147773,0.000734157,0.000432965,0.000367079,0.000225895,0.000244719,0.00020707,0.000216482,0.000169421,0.000169421,0.000188246,0.000216482,0.00012236,0.000169421,0.00012236,0.000150596,0.00012236,7.52982e-05,6.58859e-05,0.000131772,8.47105e-05,9.41228e-05,7.52982e-05,6.58859e-05,7.52982e-05,0.00012236,8.47105e-05,4.70614e-05,0.000131772,7.52982e-05,3.76491e-05,8.47105e-05,8.47105e-05,0.00012236,4.70614e-05,8.47105e-05,6.58859e-05,6.58859e-05,4.70614e-05,7.52982e-05,9.41228e-05,0.00012236,5.64737e-05,6.58859e-05,8.47105e-05,2.82368e-05,6.58859e-05,0.000141184,6.58859e-05,6.58859e-05,2.82368e-05,5.64737e-05,5.64737e-05,0.000103535,5.64737e-05,2.82368e-05,8.47105e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41228e-06,2.82368e-05,0.000348254,0.00156244,0.00368961,0.00612741,0.00858404,0.00937468,0.00883817,0.00702157,0.00549677,0.00365196,0.00246601,0.00129889,0.000724745,0.000451789,0.000385903,0.000432965,0.000320017,0.000131772,0.000188246,0.000112947,0.000103535,0.00020707,0.000150596,0.000112947,0.000254131,0.00012236,0.000197658,0.000169421,0.000112947,0.000112947,9.41228e-05,0.000103535,0.000131772,8.47105e-05,0.000141184,0.000178833,0.000103535,7.52982e-05,0.000103535,5.64737e-05,9.41228e-05,8.47105e-05,9.41228e-05,7.52982e-05,8.47105e-05,9.41228e-05,7.52982e-05,8.47105e-05,0.000112947,5.64737e-05,8.47105e-05,5.64737e-05,3.76491e-05,0.00012236,8.47105e-05,4.70614e-05,3.76491e-05,3.76491e-05,7.52982e-05,5.64737e-05,7.52982e-05,9.41228e-05,5.64737e-05,0.000103535
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.52982e-05,0.000432965,0.00154361,0.0038308,0.00622154,0.00821695,0.00894171,0.00811341,0.00706864,0.00506381,0.00351078,0.00219306,0.00105417,0.000884754,0.000545912,0.000338842,0.000301193,0.00032943,0.000357667,0.000141184,0.000263544,0.000376491,0.00020707,0.000188246,0.00020707,0.00012236,0.000216482,0.000254131,0.000169421,0.000103535,0.000150596,9.41228e-05,0.000150596,6.58859e-05,0.000112947,0.000112947,8.47105e-05,0.000112947,0.000141184,0.00020707,0.000103535,0.000103535,8.47105e-05,6.58859e-05,8.47105e-05,0.00012236,7.52982e-05,6.58859e-05,6.58859e-05,8.47105e-05,4.70614e-05,3.76491e-05,0.000103535,0.000112947,7.52982e-05,5.64737e-05,9.41228e-05,7.52982e-05,9.41228e-05,3.76491e-05,6.58859e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000112947,0.000555324,0.00196716,0.00410376,0.0067298,0.00797223,0.00872522,0.00797223,0.00639095,0.00496969,0.0035296,0.00202364,0.00126124,0.000705921,0.000555324,0.000423553,0.000291781,0.000348254,0.00032943,0.000225895,0.000244719,0.000272956,0.000188246,0.000150596,0.000160009,0.000150596,0.000141184,0.000141184,0.00012236,0.000103535,0.000131772,0.000103535,0.000160009,8.47105e-05,0.000103535,0.000160009,0.000103535,0.00012236,0.000112947,0.00012236,9.41228e-05,9.41228e-05,0.000160009,0.00012236,0.00012236,8.47105e-05,0.000112947,7.52982e-05,4.70614e-05,9.41228e-05,0.000112947,8.47105e-05,6.58859e-05,7.52982e-05,3.76491e-05,9.41228e-05,4.70614e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.70614e-05,0.000178833,0.000856517,0.0023813,0.00442378,0.00664509,0.00776515,0.00868757,0.00773692,0.00641918,0.0048285,0.00327547,0.00169421,0.00132713,0.000696508,0.000498851,0.000461202,0.00041414,0.000263544,0.00020707,0.000225895,0.000178833,0.000160009,0.000150596,0.000178833,0.000131772,0.000150596,0.000216482,0.000150596,0.000225895,0.000235307,0.000225895,0.000141184,0.000103535,0.000112947,8.47105e-05,0.000150596,0.00012236,0.000141184,8.47105e-05,0.000169421,5.64737e-05,8.47105e-05,7.52982e-05,6.58859e-05,0.00012236,0.000178833,7.52982e-05,0.000103535,5.64737e-05,5.64737e-05,4.70614e-05,8.47105e-05,7.52982e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88246e-05,0.000225895,0.000960052,0.0024566,0.00480968,0.00678627,0.00813224,0.00823578,0.00754867,0.00588268,0.00433906,0.00290839,0.00190128,0.00115771,0.000809456,0.000564737,0.000508263,0.000395316,0.000357667,0.000282368,0.000320017,0.000244719,0.000178833,0.000263544,0.000178833,0.000225895,0.000150596,0.000225895,0.000131772,0.000197658,0.00012236,0.000160009,0.000178833,0.00012236,0.000141184,0.000150596,0.000160009,0.000131772,0.000103535,9.41228e-05,0.000160009,0.000112947,0.000103535,6.58859e-05,5.64737e-05,9.41228e-05,4.70614e-05,8.47105e-05,0.000141184,0.00012236
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41228e-06,9.41228e-05,0.000404728,0.000978876,0.00272015,0.00502616,0.00640977,0.00806635,0.00763338,0.00712511,0.00570385,0.00401904,0.00272015,0.00163774,0.001073,0.000809456,0.000527088,0.000376491,0.000357667,0.000263544,0.00032943,0.000263544,0.000169421,0.000197658,0.000244719,0.000235307,0.000197658,0.000178833,0.000169421,0.000150596,0.000150596,0.000160009,0.000188246,5.64737e-05,0.000150596,0.000150596,0.000112947,8.47105e-05,0.000178833,0.00012236,4.70614e-05,0.000131772,9.41228e-05,0.000141184,8.47105e-05,7.52982e-05,0.000112947
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41228e-06,1.88246e-05,8.47105e-05,0.000432965,0.0012236,0.00313429,0.0046779,0.00613682,0.00747337,0.00770868,0.00695568,0.00526146,0.00425434,0.00252249,0.00160009,0.00118595,0.000734157,0.000640035,0.000451789,0.000395316,0.000348254,0.00032943,0.000216482,0.000216482,0.000141184,0.000197658,0.00012236,0.000244719,0.000160009,0.000141184,0.000150596,0.000178833,0.000103535,0.000160009,0.000131772,0.000112947,9.41228e-05,0.000160009,8.47105e-05,0.000112947,0.000160009,8.47105e-05,0.000112947,8.47105e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41228e-06,1.88246e-05,0.000160009,0.000592973,0.00123301,0.0029178,0.00521441,0.00608975,0.00752984,0.00722864,0.00642859,0.00518616,0.00402845,0.00272956,0.00167538,0.00137419,0.000752982,0.000724745,0.000470614,0.000367079,0.000376491,0.000348254,0.000216482,0.000197658,0.000282368,0.000188246,0.000216482,0.000141184,8.47105e-05,0.000169421,0.000254131,0.000169421,0.000112947,0.000160009,0.000141184,0.000131772,0.00012236,8.47105e-05,0.00012236,0.000112947
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41228e-06,1.88246e-05,0.000216482,0.000715333,0.00167538,0.00317193,0.00535559,0.00644742,0.0071157,0.00697451,0.0061274,0.00511087,0.00352019,0.0026072,0.00172245,0.00117653,0.000781219,0.000771807,0.000451789,0.000367079,0.000291781,0.000225895,0.000282368,0.000254131,0.000301193,0.000178833,0.000225895,0.000235307,0.00012236,0.000188246,0.000150596,0.000188246,0.000141184,0.000112947,0.000188246,0.000169421
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41228e-06,2.82368e-05,0.000301193,0.000649447,0.00193893,0.00331312,0.00515793,0.00631564,0.00676743,0.00676743,0.00599563,0.00490379,0.00367078,0.00239072,0.00181657,0.00111065,0.00082828,0.000583561,0.000555324,0.00062121,0.000395316,0.000357667,0.000385903,0.000263544,0.000301193,0.000254131,0.000291781,0.000225895,0.000188246,0.000225895,0.000103535,0.000160009
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41228e-06,0.000141184,0.000385903,0.000941227,0.00208011,0.00313429,0.005205,0.00702157,0.00627799,0.00631564,0.00580738,0.00492262,0.0036802,0.0024566,0.00158126,0.00116712,0.000724745,0.000715333,0.000517675,0.000498851,0.000404728,0.000301193,0.000235307,0.000235307,0.000244719,0.000225895,0.000216482,0.000254131


==> anc/1.3_Osc_DetResponse66.txt <==
0.00174383,0.00397783,0.00717331,0.00919051,0.0104631,0.00894543,0.00657002,0.00498642,0.00326143,0.0013008,0.00080122,0.000527863,0.000207375,0.000207375,0.000188522,0.000113113,7.54089e-05,0.000131966,0.00016967,0.000131966,0.000113113,0.000141392,7.54089e-05,0.00012254,0.000103687,0.000131966,9.42612e-05,9.42612e-05,0.000103687,6.59828e-05,4.71306e-05,6.59828e-05,7.54089e-05,9.42612e-05,6.59828e-05,6.59828e-05,5.65567e-05,2.82784e-05,4.71306e-05,7.54089e-05,0.000103687,2.82784e-05,7.54089e-05,7.54089e-05,2.82784e-05,4.71306e-05,2.82784e-05,6.59828e-05,1.88522e-05,9.42612e-05,6.59828e-05,3.77045e-05,8.48351e-05,3.77045e-05,4.71306e-05,3.77045e-05,2.82784e-05,7.54089e-05,9.42612e-05,5.65567e-05,4.71306e-05,1.88522e-05,4.71306e-05,4.71306e-05,0,3.77045e-05,2.82784e-05,6.59828e-05,1.88522e-05,3.77045e-05,1.88522e-05,3.77045e-05,2.82784e-05,6.59828e-05,2.82784e-05,4.71306e-05,4.71306e-05,6.59828e-05,2.82784e-05,8.48351e-05,4.71306e-05,6.59828e-05
0,0,1.88522e-05,0.00029221,0.0021303,0.00545775,0.00877576,0.0104442,0.0102086,0.00936019,0.00692822,0.00451511,0.00283726,0.00149875,0.000904907,0.000490158,0.000301636,0.000216801,0.000188522,0.000188522,6.59828e-05,0.000113113,0.000131966,0.000131966,0.00012254,0.000150818,0.000150818,0.000103687,5.65567e-05,0.000103687,0.000113113,9.42612e-05,0.000103687,0.000103687,5.65567e-05,8.48351e-05,0.000141392,6.59828e-05,4.71306e-05,6.59828e-05,8.48351e-05,5.65567e-05,5.65567e-05,5.65567e-05,7.54089e-05,2.82784e-05,6.59828e-05,4.71306e-05,2.82784e-05,1.88522e-05,7.54089e-05,5.65567e-05,4.71306e-05,5.65567e-05,4.71306e-05,3.77045e-05,5.65567e-05,7.54089e-05,1.88522e-05,3.77045e-05,8.48351e-05,9.42612e-06,5.65567e-05,3.77045e-05,2.82784e-05,6.59828e-05,7.54089e-05,8.48351e-05,6.59828e-05,5.65567e-05,5.65567e-05,6.59828e-05,4.71306e-05,6.59828e-05,6.59828e-05,7.54089e-05,2.82784e-05,5.65567e-05,9.42612e-05,1.88522e-05,5.65567e-05,2.82784e-05
0,0,0,0,0,0,9.42612e-05,0.00063155,0.00262988,0.00589136,0.00858724,0.010661,0.0100295,0.00844584,0.00636264,0.00456225,0.0025262,0.00148933,0.000754089,0.000311062,0.000320488,0.000245079,0.000207375,0.000273357,0.00016967,0.000160244,0.000179096,9.42612e-05,9.42612e-05,0.000141392,0.000160244,9.42612e-05,0.00012254,0.000131966,8.48351e-05,3.77045e-05,0.000131966,0.000131966,0.00012254,5.65567e-05,6.59828e-05,9.42612e-05,5.65567e-05,6.59828e-05,9.42612e-05,0.000131966,5.65567e-05,5.65567e-05,4.71306e-05,2.82784e-05,4.71306e-05,9.42612e-05,8.48351e-05,3.77045e-05,9.42612e-05,5.65567e-05,2.82784e-05,5.65567e-05,2.82784e-05,6.59828e-05,8.48351e-05,0.000103687,8.48351e-05,5.65567e-05,4.71306e-05,6.59828e-05,7.54089e-05,8.48351e-05,8.48351e-05,7.54089e-05,3.77045e-05,7.54089e-05,7.54089e-05,3.77045e-05,6.59828e-05,6.59828e-05,5.65567e-05,2.82784e-05,4.71306e-05,1.88522e-05,6.59828e-05,6.59828e-05
0,0,0,0,0,0,0,0,0,0,8.48351e-05,0.000952037,0.00292209,0.00546717,0.00866264,0.00997289,0.00985978,0.0080028,0.00603273,0.00429831,0.00244136,0.00142334,0.000593845,0.000499584,0.000386471,0.000282783,0.00016967,0.000207375,0.000103687,0.000207375,0.000141392,0.000150818,0.000103687,9.42612e-05,9.42612e-05,0.000141392,0.000141392,0.000113113,0.000160244,0.000103687,0.000207375,9.42612e-05,7.54089e-05,0.000207375,7.54089e-05,9.42612e-05,0.000141392,0.000103687,5.65567e-05,8.48351e-05,9.42612e-05,7.54089e-05,0.00012254,0.000150818,6.59828e-05,2.82784e-05,1.88522e-05,8.48351e-05,4.71306e-05,8.48351e-05,8.48351e-05,6.59828e-05,2.82784e-05,7.54089e-05,6.59828e-05,0.000103687,3.77045e-05,6.59828e-05,4.71306e-05,7.54089e-05,4.71306e-05,5.65567e-05,7.54089e-05,9.42612e-05,0.000103687,5.65567e-05,3.77045e-05,3.77045e-05,0.000103687,4.71306e-05,6.59828e-05,7.54089e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.88522e-05,0.000179096,0.00113113,0.00333684,0.00623069,0.0085401,0.00976552,0.00999175,0.0074278,0.00506183,0.00360077,0.00220571,0.00123482,0.000697533,0.000527863,0.00033934,0.000235653,0.00029221,0.000226227,0.000235653,0.000235653,0.000188522,0.000179096,0.000113113,0.000103687,0.00016967,0.000131966,0.000131966,9.42612e-05,7.54089e-05,0.000131966,0.000150818,5.65567e-05,0.000103687,5.65567e-05,9.42612e-05,6.59828e-05,0.00016967,9.42612e-05,6.59828e-05,6.59828e-05,7.54089e-05,9.42612e-05,0.000113113,9.42612e-05,7.54089e-05,6.59828e-05,5.65567e-05,7.54089e-05,4.71306e-05,5.65567e-05,8.48351e-05,0.000113113,4.71306e-05,4.71306e-05,5.65567e-05,4.71306e-05,5.65567e-05,4.71306e-05,5.65567e-05,4.71306e-05,9.42612e-05,6.59828e-05,8.48351e-05,8.48351e-05,0.000113113,7.54089e-05,0.000103687,6.59828e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.42612e-05,0.000377045,0.00145162,0.00373274,0.00640036,0.00878518,0.00919051,0.00860608,0.00716387,0.00533519,0.00350651,0.00222456,0.00129138,0.000829498,0.00046188,0.000377045,0.00029221,0.000160244,0.000141392,0.000245079,0.000216801,0.00016967,0.000235653,0.000113113,0.000150818,0.000103687,0.000141392,8.48351e-05,9.42612e-05,0.00012254,0.000160244,0.00012254,8.48351e-05,8.48351e-05,8.48351e-05,0.000179096,0.000103687,7.54089e-05,0.000141392,7.54089e-05,7.54089e-05,8.48351e-05,4.71306e-05,0.000103687,4.71306e-05,0.000103687,4.71306e-05,5.65567e-05,0.000103687,4.71306e-05,7.54089e-05,3.77045e-05,7.54089e-05,8.48351e-05,0.000113113,8.48351e-05,8.48351e-05,4.71306e-05,7.54089e-05,9.42612e-06,4.71306e-05,0.000103687,0.00012254,8.48351e-05,0.00012254
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.48351e-05,0.000499584,0.00181924,0.00406266,0.00650405,0.00829502,0.0087192,0.00880403,0.00704133,0.00478847,0.00336512,0.00241308,0.00140449,0.000527863,0.000452454,0.000377045,0.00033934,0.000235653,0.000273357,0.000311062,0.000254505,0.000150818,0.000160244,0.000141392,0.000197948,0.000254505,0.000188522,0.00016967,0.000131966,0.000131966,8.48351e-05,0.00012254,5.65567e-05,0.000160244,0.000141392,0.000113113,0.000150818,0.000103687,0.00012254,0.000113113,7.54089e-05,0.00012254,6.59828e-05,9.42612e-05,0.00012254,0.000131966,9.42612e-05,0.000103687,6.59828e-05,0.000103687,0.000131966,7.54089e-05,9.42612e-05,8.48351e-05,8.48351e-05,6.59828e-05,9.42612e-05,8.48351e-05,8.48351e-05,8.48351e-05,7.54089e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82784e-05,8.48351e-05,0.000622123,0.00197948,0.00449627,0.00646634,0.00842698,0.00915281,0.00803108,0.00586305,0.00458109,0.00309176,0.00202661,0.000914333,0.000688107,0.000574993,0.000367618,0.000282783,0.000235653,0.00033934,0.000226227,0.000197948,0.000245079,0.000188522,0.000103687,0.00016967,0.00012254,0.00012254,0.000113113,0.000141392,0.000207375,8.48351e-05,0.000141392,0.000141392,9.42612e-05,0.000160244,0.000188522,0.000113113,0.000103687,0.000131966,0.000131966,0.000141392,0.000141392,5.65567e-05,0.000103687,9.42612e-05,7.54089e-05,0.000113113,0.000113113,5.65567e-05,6.59828e-05,0.000103687,4.71306e-05,5.65567e-05,6.59828e-05,9.42612e-05,9.42612e-05,6.59828e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.77045e-05,0.000141392,0.000989741,0.00229054,0.00464709,0.0068528,0.00865321,0.00842698,0.00731468,0.00648518,0.00476961,0.00292209,0.00192293,0.00123482,0.000914333,0.000499584,0.000424175,0.00029221,0.00033934,0.000301636,0.000245079,0.000207375,0.000226227,0.000197948,0.000216801,0.00012254,0.000141392,0.00012254,0.000141392,0.000141392,0.000131966,9.42612e-05,0.000141392,0.00012254,9.42612e-05,0.000113113,0.000103687,0.00012254,0.000141392,0.000103687,0.00016967,0.000141392,7.54089e-05,5.65567e-05,7.54089e-05,8.48351e-05,8.48351e-05,0.00012254,8.48351e-05,9.42612e-05,5.65567e-05,5.65567e-05,9.42612e-05,5.65567e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.65567e-05,0.000226227,0.000952037,0.00239423,0.00454339,0.00702248,0.00829502,0.00848354,0.00730526,0.00590076,0.00400609,0.00262988,0.00193235,0.00100859,0.000650402,0.000527863,0.000395897,0.00033934,0.000377045,0.000197948,0.000301636,0.000235653,0.00016967,0.000235653,0.00016967,0.000197948,0.000150818,0.00016967,0.000150818,0.00016967,0.000160244,0.000113113,0.000141392,0.000141392,8.48351e-05,9.42612e-05,0.000113113,9.42612e-05,0.000113113,9.42612e-05,6.59828e-05,0.00012254,8.48351e-05,0.00012254,9.42612e-05,6.59828e-05,8.48351e-05,8.48351e-05,7.54089e-05,5.65567e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.42612e-06,6.59828e-05,0.000377045,0.00111228,0.00263931,0.0047979,0.00664543,0.00790854,0.00829502,0.00675853,0.00592904,0.00363848,0.00292209,0.00156473,0.00114999,0.000706959,0.000603272,0.000367619,0.00029221,0.000282783,0.000358192,0.000226227,0.000207375,0.000197948,0.000207375,0.000131966,0.000160244,0.000160244,0.000188522,0.000188522,0.000179096,0.00016967,0.00016967,0.00016967,0.000150818,0.000131966,0.000160244,0.000131966,0.000103687,0.000131966,0.000179096,0.000131966,0.000179096,6.59828e-05,0.000103687,0.00012254,0.00012254
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.42612e-06,5.65567e-05,0.000377045,0.00154588,0.00314832,0.00505241,0.00707903,0.00772944,0.00729583,0.00624952,0.00555199,0.0040815,0.00244136,0.00179096,0.00114056,0.000782368,0.000574993,0.000386471,0.000245079,0.000348766,0.000235653,0.00029221,0.000254505,0.000188522,0.000226227,0.000188522,0.000141392,0.000179096,0.000141392,0.000150818,0.000103687,0.00012254,0.00012254,0.000113113,0.000150818,0.000113113,0.000103687,0.000103687,8.48351e-05,0.00012254,0.000197948,8.48351e-05,0.000131966
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88522e-05,0.00012254,0.000584419,0.00150818,0.00309176,0.00496757,0.00690936,0.00750321,0.00775772,0.00611755,0.00527863,0.00372331,0.00265816,0.0015176,0.00144219,0.00080122,0.000574993,0.00050901,0.000358192,0.00033934,0.000358192,0.000311062,0.000263931,0.000254505,0.000254505,0.000179096,0.000263931,0.000254505,0.000188522,0.000197948,0.000150818,0.000197948,0.000160244,0.000150818,0.000150818,0.00012254,0.000131966,9.42612e-05,9.42612e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.65567e-05,0.00016967,0.000593845,0.00179096,0.00318602,0.00525978,0.00659829,0.00719214,0.00745608,0.00629665,0.00491101,0.00328971,0.00225284,0.00171555,0.00138564,0.000857776,0.000537289,0.000527863,0.000311062,0.000367618,0.000386471,0.000245079,0.000235653,0.000226227,0.000188522,0.000254505,0.000179096,0.000150818,0.000207375,0.000131966,0.000141392,0.000197948,0.000273357,0.000113113,0.000160244
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.59828e-05,0.000311062,0.000782367,0.00192293,0.00331799,0.00489216,0.00635321,0.00726755,0.00696591,0.00562739,0.00437371,0.00356307,0.00229997,0.001659,0.00102745,0.000838924,0.000612698,0.00046188,0.000386471,0.000320488,0.000358192,0.00033934,0.000207375,0.000245079,0.000282783,0.000245079,0.000235653,0.000150818,0.000188522,0.000131966,0.000245079
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.71306e-05,0.00012254,0.00029221,0.000838924,0.0019512,0.00377044,0.00526921,0.0060987,0.00656058,0.00623067,0.00574993,0.00462822,0.00328028,0.00220571,0.00154588,0.00119712,0.000754089,0.000593845,0.000603272,0.000565567,0.00033934,0.000329914,0.000235653,0.000311062,0.000235653,0.000179096,0.000216801,0.000273357


==> anc/1.3_Osc_DetResponse67.txt <==
0.0016066,0.00384838,0.0065105,0.00914461,0.00998528,0.0088457,0.00732314,0.0051841,0.00360551,0.00156924,0.000719235,0.000467036,0.000149451,0.000186814,0.00013077,0.000214836,0.000102748,0.000140111,9.34071e-05,8.40664e-05,0.000102748,0.000112089,8.40664e-05,7.47257e-05,5.60443e-05,7.47257e-05,8.40664e-05,9.34071e-05,5.60443e-05,0.000102748,0.000158792,7.47257e-05,5.60443e-05,0.000102748,0.00013077,4.67036e-05,0.000149451,4.67036e-05,0.000121429,2.80221e-05,4.67036e-05,5.60443e-05,4.67036e-05,6.5385e-05,0.000102748,4.67036e-05,9.34071e-05,9.34071e-05,8.40664e-05,6.5385e-05,7.47257e-05,4.67036e-05,2.80221e-05,3.73629e-05,3.73629e-05,1.86814e-05,0.00013077,5.60443e-05,8.40664e-05,6.5385e-05,9.34071e-05,7.47257e-05,6.5385e-05,7.47257e-05,2.80221e-05,0.000112089,3.73629e-05,2.80221e-05,4.67036e-05,3.73629e-05,5.60443e-05,2.80221e-05,3.73629e-05,5.60443e-05,5.60443e-05,9.34071e-06,1.86814e-05,0,0,3.73629e-05,7.47257e-05,2.80221e-05
0,0,0,0.000439013,0.00207364,0.00544566,0.00812646,0.0102749,0.0101441,0.00914461,0.00728578,0.00472641,0.00299837,0.00169067,0.000934071,0.000345606,0.000233518,0.000298903,0.00026154,0.000149451,0.000168133,0.000149451,0.000112089,0.000186814,0.000158792,0.000177474,0.000102748,0.000158792,9.34071e-05,8.40664e-05,0.000102748,0.000112089,0.000102748,6.5385e-05,8.40664e-05,6.5385e-05,0.000140111,0.000121429,7.47257e-05,0.000102748,0.000121429,8.40664e-05,4.67036e-05,8.40664e-05,7.47257e-05,5.60443e-05,6.5385e-05,0.000102748,9.34071e-05,7.47257e-05,5.60443e-05,7.47257e-05,6.5385e-05,3.73629e-05,8.40664e-05,3.73629e-05,4.67036e-05,7.47257e-05,8.40664e-05,2.80221e-05,6.5385e-05,5.60443e-05,5.60443e-05,9.34071e-05,8.40664e-05,4.67036e-05,5.60443e-05,6.5385e-05,4.67036e-05,2.80221e-05,7.47257e-05,3.73629e-05,5.60443e-05,6.5385e-05,5.60443e-05,7.47257e-05,3.73629e-05,4.67036e-05,3.73629e-05,2.80221e-05,5.60443e-05,4.67036e-05
0,0,0,0,0,9.34071e-06,3.73629e-05,0.000541761,0.00256869,0.0056138,0.00833196,0.00987319,0.00963967,0.00875229,0.0070616,0.00476377,0.00288628,0.00150385,0.000756598,0.000541761,0.000401651,0.000214836,0.000140111,0.000280221,0.000233518,0.000158792,0.000196155,0.000158792,0.000168133,0.00013077,0.00013077,7.47257e-05,0.000121429,0.000121429,0.000149451,0.00013077,0.000112089,0.000102748,0.000102748,0.000140111,7.47257e-05,8.40664e-05,9.34071e-05,8.40664e-05,5.60443e-05,6.5385e-05,9.34071e-05,0.000102748,5.60443e-05,7.47257e-05,0.000121429,8.40664e-05,6.5385e-05,6.5385e-05,7.47257e-05,0.000102748,8.40664e-05,7.47257e-05,3.73629e-05,7.47257e-05,9.34071e-05,8.40664e-05,0.000112089,8.40664e-05,6.5385e-05,6.5385e-05,5.60443e-05,7.47257e-05,6.5385e-05,4.67036e-05,4.67036e-05,5.60443e-05,0.000102748,4.67036e-05,7.47257e-05,3.73629e-05,5.60443e-05,7.47257e-05,4.67036e-05,4.67036e-05,7.47257e-05,3.73629e-05
0,0,0,0,0,0,0,0,0,9.34071e-06,0.000112089,0.000971433,0.00272748,0.00621161,0.00840668,0.00938747,0.00926604,0.00861218,0.00658522,0.00445552,0.00267144,0.00143847,0.000700553,0.000476376,0.000252199,0.000439013,0.00026154,0.000168133,0.000177474,0.000158792,0.000196155,0.000112089,0.000149451,0.000158792,0.000112089,0.000168133,0.000112089,0.000112089,0.000112089,0.00013077,9.34071e-05,7.47257e-05,6.5385e-05,9.34071e-05,9.34071e-05,0.00013077,0.000102748,0.000102748,0.000158792,7.47257e-05,7.47257e-05,2.80221e-05,0.000121429,5.60443e-05,6.5385e-05,9.34071e-05,9.34071e-05,6.5385e-05,8.40664e-05,2.80221e-05,9.34071e-05,5.60443e-05,8.40664e-05,0.000102748,9.34071e-05,0.000102748,5.60443e-05,7.47257e-05,8.40664e-05,5.60443e-05,2.80221e-05,9.34071e-05,8.40664e-05,0.00013077,0.000102748,3.73629e-05,3.73629e-05,7.47257e-05,8.40664e-05,5.60443e-05,8.40664e-05,4.67036e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.86814e-05,0.000280221,0.00112088,0.003372,0.00580061,0.00858415,0.00927538,0.00906988,0.0076127,0.00577257,0.004222,0.00235386,0.0013077,0.000700553,0.00052308,0.00026154,0.000298903,0.000168133,0.000242859,0.00013077,0.000196155,0.000233518,0.000186814,0.000158792,0.000140111,0.000112089,0.000149451,0.000149451,0.000121429,0.000149451,0.000149451,8.40664e-05,7.47257e-05,7.47257e-05,0.000140111,0.000112089,9.34071e-05,9.34071e-05,8.40664e-05,0.00013077,0.000102748,0.000121429,0.000102748,0.000121429,0.000102748,5.60443e-05,0.000121429,8.40664e-05,7.47257e-05,5.60443e-05,2.80221e-05,4.67036e-05,0.000112089,2.80221e-05,0.000102748,7.47257e-05,7.47257e-05,8.40664e-05,6.5385e-05,2.80221e-05,7.47257e-05,0.000102748,5.60443e-05,2.80221e-05,6.5385e-05,9.34071e-05,6.5385e-05,5.60443e-05,4.67036e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.5385e-05,0.000224177,0.00153188,0.00374563,0.00620226,0.00801436,0.00874295,0.00917263,0.00748194,0.0059407,0.00384837,0.00238188,0.00123297,0.000821982,0.000607146,0.000495058,0.000280221,0.000270881,0.000270881,0.000196155,0.000140111,0.000224177,0.000177474,0.000112089,0.000158792,0.00013077,0.00013077,7.47257e-05,0.000158792,0.000140111,0.000112089,9.34071e-05,6.5385e-05,0.000205496,9.34071e-05,0.000158792,8.40664e-05,2.80221e-05,6.5385e-05,7.47257e-05,9.34071e-05,3.73629e-05,9.34071e-05,8.40664e-05,7.47257e-05,0.000102748,5.60443e-05,0.000112089,0.000102748,6.5385e-05,5.60443e-05,7.47257e-05,8.40664e-05,8.40664e-05,6.5385e-05,9.34071e-05,7.47257e-05,5.60443e-05,3.73629e-05,7.47257e-05,5.60443e-05,0.000121429,3.73629e-05,6.5385e-05,2.80221e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.73629e-05,0.000429673,0.0018121,0.00364288,0.00645445,0.00815447,0.00885504,0.00831327,0.00686544,0.00501597,0.00356815,0.00226979,0.00119561,0.000812642,0.00065385,0.000345606,0.000298903,0.000289562,0.000205496,0.000233518,0.000252199,0.000252199,0.000149451,0.000196155,0.00026154,0.000121429,0.000102748,0.00013077,0.000149451,0.000140111,0.000149451,6.5385e-05,6.5385e-05,0.000112089,0.000112089,0.000121429,8.40664e-05,9.34071e-05,0.000121429,0.000140111,0.000158792,0.000121429,9.34071e-05,0.000102748,6.5385e-05,0.000112089,8.40664e-05,3.73629e-05,7.47257e-05,8.40664e-05,5.60443e-05,9.34071e-05,7.47257e-05,5.60443e-05,0.000121429,8.40664e-05,9.34071e-05,9.34071e-05,6.5385e-05,0.000102748,8.40664e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.34071e-06,7.47257e-05,0.000691212,0.00198957,0.00430608,0.00612752,0.00816381,0.0086869,0.0080237,0.00678137,0.00501596,0.00331595,0.00204561,0.00121429,0.000821982,0.00052308,0.000439013,0.000382969,0.000317584,0.000280221,0.00013077,0.000224177,0.000102748,0.000214836,0.000186814,0.000168133,0.000214836,0.000140111,0.000224177,0.000121429,0.000149451,0.000140111,0.00013077,0.000149451,0.000121429,9.34071e-05,5.60443e-05,0.000177474,9.34071e-05,8.40664e-05,0.00013077,0.000102748,0.00013077,3.73629e-05,9.34071e-05,6.5385e-05,7.47257e-05,0.000158792,6.5385e-05,0.000102748,7.47257e-05,8.40664e-05,0.00013077,8.40664e-05,6.5385e-05,8.40664e-05,5.60443e-05,8.40664e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.34071e-06,1.86814e-05,0.000196155,0.000859345,0.00250331,0.00404453,0.00632368,0.00783688,0.00879899,0.00779952,0.00647313,0.00481047,0.00326925,0.002111,0.00132638,0.000672531,0.000429673,0.000410991,0.000308244,0.000336266,0.000429673,0.000186814,0.00026154,0.00026154,0.000177474,0.000158792,0.000177474,0.00013077,0.000121429,0.000205496,0.000177474,0.00013077,0.000177474,0.000102748,0.000149451,0.000149451,8.40664e-05,0.000140111,0.000112089,8.40664e-05,0.000102748,9.34071e-05,7.47257e-05,1.86814e-05,0.000121429,5.60443e-05,0.000102748,9.34071e-05,5.60443e-05,8.40664e-05,8.40664e-05,0.000121429,5.60443e-05,6.5385e-05,7.47257e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.60443e-05,0.000270881,0.000962093,0.00249397,0.0046797,0.00599675,0.00784623,0.00768743,0.00742589,0.00575389,0.00445552,0.00320386,0.00191484,0.00109286,0.000765938,0.000401651,0.000336266,0.000289562,0.000252199,0.000214836,0.000289562,0.000242859,0.000224177,0.000214836,0.000224177,0.000140111,0.000177474,0.000186814,0.000112089,0.000186814,0.00013077,0.000112089,0.00013077,0.00013077,0.000102748,0.000112089,0.000102748,0.000186814,0.000112089,0.000158792,0.000102748,8.40664e-05,9.34071e-05,0.000112089,7.47257e-05,0.000112089,9.34071e-05,9.34071e-05,0.000102748,5.60443e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000121429,0.000317584,0.00111154,0.00288628,0.00458629,0.00654786,0.00768743,0.00757534,0.00737918,0.00555773,0.00434343,0.00289562,0.00179342,0.00111154,0.000663191,0.000663191,0.000569784,0.000317584,0.000336266,0.00026154,0.000354947,0.000289562,0.000233518,0.000214836,0.000196155,0.000177474,0.000224177,0.000177474,0.000121429,0.000186814,0.000158792,0.000140111,0.000168133,9.34071e-05,0.00013077,6.5385e-05,9.34071e-05,0.000121429,9.34071e-05,0.000158792,6.5385e-05,9.34071e-05,9.34071e-05,8.40664e-05,9.34071e-05,9.34071e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.86814e-05,0.000140111,0.000476376,0.00142913,0.00311979,0.00484784,0.00680939,0.00736984,0.00721105,0.00636103,0.00552971,0.00444618,0.00285825,0.00180276,0.00120495,0.000859345,0.000541761,0.000401651,0.000364288,0.000280221,0.000345606,0.000205496,0.00026154,0.000233518,0.000242859,0.000233518,0.000140111,0.000158792,0.000149451,0.000158792,0.00013077,0.00013077,0.000242859,0.000102748,0.000102748,0.000140111,0.000214836,6.5385e-05,8.40664e-05,0.000168133,0.000158792,0.000112089,4.67036e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.34071e-06,0.000158792,0.000541761,0.0016066,0.00312914,0.00520279,0.0066506,0.00724841,0.00698687,0.00655719,0.0052308,0.00394178,0.00258737,0.00169067,0.00120495,0.000850005,0.000700554,0.000439013,0.000410991,0.000326925,0.000252199,0.000298903,0.000289562,0.000308243,0.00026154,0.000196155,0.000233518,0.000252199,0.000168133,0.000205496,0.000149451,0.000121429,9.34071e-05,0.000121429,0.000186814,0.000121429,0.00013077,0.000149451,9.34071e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.73629e-05,0.000186814,0.000569783,0.00177473,0.00306375,0.00468904,0.00684675,0.00720171,0.00708027,0.00606212,0.00479178,0.00310111,0.00246595,0.00171869,0.00107418,0.000878027,0.000607146,0.000579124,0.000495058,0.000439013,0.000280221,0.000214836,0.000308243,0.000205496,0.000280221,0.000242859,0.00013077,0.000196155,0.000214836,0.000168133,0.000158792,0.000177474,0.000102748,0.000140111,0.000149451
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.86814e-05,6.5385e-05,0.000252199,0.000765938,0.00189616,0.00342804,0.00502531,0.00610883,0.00686543,0.0065385,0.00557641,0.00472639,0.00379232,0.00257803,0.00161594,0.00108352,0.000906049,0.000588465,0.00052308,0.000382969,0.000467036,0.000289562,0.000336266,0.000326925,0.000177474,0.000158792,0.000224177,0.000252199,0.000168133,0.000177474,0.000149451,0.000177474
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.34071e-06,7.47257e-05,0.000252199,0.000943411,0.00189616,0.00375496,0.00507201,0.00591267,0.00689346,0.00620223,0.0052775,0.00440881,0.00354013,0.0024566,0.0016533,0.00118627,0.000980775,0.000728576,0.000588465,0.000298903,0.000364288,0.000298903,0.000354947,0.000252199,0.000121429,0.000168133,0.000224177,0.000205496


==> anc/1.3_Osc_DetResponse71.txt <==
0.00141334,0.00327932,0.00591203,0.0074547,0.00922833,0.00941309,0.00815676,0.00605059,0.00436935,0.00208768,0.0012563,0.000785189,0.000295601,0.000166275,0.0001478,0.0001478,0.000166275,0.00018475,0.000193988,0.000129325,0.000129325,0.0001478,0.00011085,0.00011085,5.54251e-05,0.000129325,0.000120088,0.000175513,4.61876e-05,0.00011085,0.0001478,7.39002e-05,0.00011085,9.23752e-05,9.23752e-05,3.69501e-05,5.54251e-05,9.23752e-05,7.39002e-05,0.000120088,6.46626e-05,8.31377e-05,9.23752e-05,7.39002e-05,4.61876e-05,9.23752e-05,6.46626e-05,0.00011085,5.54251e-05,4.61876e-05,9.23752e-05,5.54251e-05,3.69501e-05,6.46626e-05,9.23752e-05,3.69501e-05,5.54251e-05,5.54251e-05,5.54251e-05,4.61876e-05,7.39002e-05,5.54251e-05,9.23752e-05,8.31377e-05,5.54251e-05,6.46626e-05,5.54251e-05,1.8475e-05,4.61876e-05,9.23752e-05,4.61876e-05,1.8475e-05,7.39002e-05,4.61876e-05,7.39002e-05,7.39002e-05,4.61876e-05,3.69501e-05,4.61876e-05,5.54251e-05,5.54251e-05,7.39002e-05
0,0,9.23752e-06,0.000286363,0.00181979,0.0043786,0.0068358,0.00859093,0.00940385,0.00940385,0.00780573,0.0061984,0.00395366,0.00204149,0.00129325,0.000618914,0.000397213,0.000258651,0.000157038,0.000267888,0.000138563,0.000203225,0.000249413,0.000101613,0.000138563,0.0001478,8.31377e-05,9.23752e-05,0.000138563,0.00011085,0.000157038,0.000120088,0.000138563,0.000101613,0.00011085,8.31377e-05,0.00011085,5.54251e-05,6.46626e-05,8.31377e-05,0.00011085,7.39002e-05,4.61876e-05,6.46626e-05,9.23752e-05,5.54251e-05,7.39002e-05,7.39002e-05,8.31377e-05,7.39002e-05,9.23752e-05,6.46626e-05,9.23752e-05,5.54251e-05,9.23752e-05,6.46626e-05,0.000101613,9.23752e-05,6.46626e-05,4.61876e-05,0.000101613,9.23752e-05,8.31377e-05,0.000101613,4.61876e-05,6.46626e-05,0.000129325,2.77126e-05,6.46626e-05,4.61876e-05,9.23752e-05,6.46626e-05,9.23752e-05,3.69501e-05,8.31377e-05,7.39002e-05,0.000101613,9.23752e-05,8.31377e-05,5.54251e-05,5.54251e-05,5.54251e-05
0,0,0,0,0,0,2.77126e-05,0.000443401,0.00217081,0.00494209,0.00716834,0.00821219,0.00920062,0.00881264,0.00735309,0.00558871,0.00355644,0.00208768,0.00121935,0.000517301,0.000406451,0.000378738,0.000175513,0.000341788,0.0001478,0.000212463,0.000120088,0.000193988,0.000166275,0.000138563,0.000193988,0.000129325,0.0001478,0.0001478,6.46626e-05,0.0001478,0.000101613,5.54251e-05,0.000101613,7.39002e-05,7.39002e-05,0.000138563,9.23752e-05,0.000129325,8.31377e-05,6.46626e-05,0.00011085,0.000129325,9.23752e-05,0.000120088,0.000101613,0.000120088,7.39002e-05,0.000101613,6.46626e-05,9.23752e-05,6.46626e-05,8.31377e-05,4.61876e-05,3.69501e-05,0.00011085,6.46626e-05,6.46626e-05,7.39002e-05,0.000101613,0.000120088,0.00011085,8.31377e-05,6.46626e-05,8.31377e-05,0.00011085,8.31377e-05,4.61876e-05,9.23752e-05,7.39002e-05,5.54251e-05,5.54251e-05,3.69501e-05,5.54251e-05,0.000101613,5.54251e-05,1.8475e-05
0,0,0,0,0,0,0,0,0,0,9.23752e-05,0.000609676,0.00248489,0.00441554,0.00677112,0.00846161,0.00924681,0.00846161,0.00739004,0.00539472,0.00326084,0.002217,0.0011085,0.000591201,0.000461876,0.000314076,0.000212463,0.0002217,0.000175513,0.000249413,0.000203225,0.000101613,0.000138563,0.000157038,0.000101613,0.000175513,0.0001478,0.00011085,0.000166275,0.00011085,0.000138563,0.000101613,0.00011085,0.000166275,0.00011085,9.23752e-05,0.000157038,7.39002e-05,0.000120088,0.000138563,8.31377e-05,0.00011085,5.54251e-05,0.000101613,5.54251e-05,6.46626e-05,5.54251e-05,5.54251e-05,3.69501e-05,4.61876e-05,9.23752e-05,4.61876e-05,8.31377e-05,0.000101613,0.000101613,0.00011085,0.000101613,8.31377e-05,3.69501e-05,8.31377e-05,3.69501e-05,6.46626e-05,8.31377e-05,4.61876e-05,3.69501e-05,4.61876e-05,7.39002e-05,2.77126e-05,0.00011085,6.46626e-05,6.46626e-05,9.23752e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,2.77126e-05,0.000203225,0.000868326,0.00302067,0.00464648,0.00684502,0.0085817,0.00899739,0.00790735,0.00663255,0.00494207,0.00311304,0.0020692,0.000969939,0.000628151,0.000415688,0.000323313,0.000341788,0.0001478,0.000193988,0.0001478,0.000157038,0.000166275,0.000193988,0.0001478,0.00011085,0.0001478,4.61876e-05,0.000166275,0.000129325,0.0001478,8.31377e-05,0.000138563,0.000230938,0.000120088,0.000101613,9.23752e-05,0.00011085,0.000101613,8.31377e-05,6.46626e-05,0.000138563,0.000120088,7.39002e-05,4.61876e-05,2.77126e-05,8.31377e-05,7.39002e-05,0.000129325,3.69501e-05,0,0.00011085,0.000138563,0.000101613,7.39002e-05,0.000101613,0.000138563,7.39002e-05,0.000101613,6.46626e-05,5.54251e-05,0.000101613,9.23752e-05,6.46626e-05,2.77126e-05,7.39002e-05,8.31377e-05,0.0001478,7.39002e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.69501e-05,0.000258651,0.00107155,0.00314999,0.00502522,0.00697435,0.0085817,0.00872026,0.00770412,0.00626305,0.00452639,0.00296524,0.00193064,0.000868327,0.000665101,0.000397213,0.000452639,0.000323313,0.000258651,0.000286363,0.000277126,0.000212463,0.0001478,0.000166275,0.000193988,0.000175513,0.00011085,0.000129325,0.000101613,0.000101613,0.000129325,0.000129325,0.000166275,8.31377e-05,8.31377e-05,0.000101613,9.23752e-05,0.000101613,7.39002e-05,0.00011085,0.00011085,8.31377e-05,0.000129325,3.69501e-05,0.000120088,0.000120088,0.000120088,0.00011085,0.000157038,0.000120088,9.23752e-05,7.39002e-05,8.31377e-05,6.46626e-05,0.000101613,6.46626e-05,9.23752e-05,8.31377e-05,6.46626e-05,6.46626e-05,6.46626e-05,5.54251e-05,7.39002e-05,6.46626e-05,3.69501e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.61876e-05,0.000406451,0.00129325,0.00348254,0.00543168,0.00742699,0.00812905,0.00833228,0.00697434,0.00611525,0.00449867,0.0027343,0.00174589,0.00100689,0.000868327,0.000434163,0.000480351,0.000258651,0.000286363,0.000332551,0.000249413,0.000230938,0.000258651,0.000166275,0.000138563,0.0001478,0.0002217,8.31377e-05,0.0001478,8.31377e-05,0.0001478,0.00018475,0.0001478,0.000138563,0.000157038,0.000166275,8.31377e-05,0.000129325,9.23752e-05,6.46626e-05,0.000101613,0.00011085,0.000120088,8.31377e-05,8.31377e-05,8.31377e-05,0.000101613,8.31377e-05,0.00011085,9.23752e-05,6.46626e-05,8.31377e-05,0.000120088,6.46626e-05,3.69501e-05,7.39002e-05,9.23752e-05,0.000101613,7.39002e-05,0.000138563,4.61876e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8475e-05,0.000138563,0.000443401,0.00159809,0.00363958,0.00550558,0.00705748,0.00817524,0.00818448,0.00668797,0.00568108,0.00415688,0.00278049,0.00142258,0.000942227,0.000683577,0.000517301,0.000415688,0.000314076,0.000332551,0.000258651,0.000230938,0.000249413,0.000175513,0.0002217,0.000240176,0.000267888,0.000138563,0.00018475,0.00018475,0.0001478,0.000157038,0.000166275,0.000203225,0.000157038,0.0001478,0.000129325,0.000101613,0.000101613,0.000166275,9.23752e-05,0.000203225,0.00011085,4.61876e-05,0.00011085,0.000175513,0.000101613,9.23752e-05,0.000138563,3.69501e-05,0.000120088,9.23752e-05,0.00011085,0.000101613,3.69501e-05,6.46626e-05,0.000101613,0.00011085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23752e-06,0.000120088,0.000674339,0.00189369,0.00384281,0.0057827,0.00733461,0.00793506,0.00747318,0.00679882,0.00538548,0.00387975,0.00262345,0.00167199,0.0011085,0.000683576,0.000406451,0.000267888,0.000424926,0.000277126,0.000286363,0.000286363,0.000193988,0.000129325,0.000138563,0.0002217,0.000175513,0.000175513,0.000138563,0.00011085,0.000129325,0.000157038,0.000175513,0.000101613,0.000120088,0.000129325,0.000157038,0.000157038,0.000138563,0.000129325,0.00011085,8.31377e-05,0.00011085,0.000120088,0.000101613,0.000120088,8.31377e-05,9.23752e-05,4.61876e-05,8.31377e-05,0.00011085,7.39002e-05,0.000129325,3.69501e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23752e-06,0,5.54251e-05,0.000267888,0.000914514,0.00205996,0.00375043,0.00547786,0.00726071,0.00776878,0.00739004,0.00648475,0.00489588,0.00356568,0.00234633,0.00163504,0.00108079,0.000572726,0.000600439,0.000397213,0.000360263,0.000295601,0.000295601,0.0002217,0.000175513,0.000240176,0.000166275,0.000267888,0.00018475,0.000212463,0.0001478,0.0002217,0.000175513,0.0002217,0.000101613,0.00011085,0.000157038,0.000129325,0.00018475,0.000138563,0.000129325,0.00011085,0.000129325,0.000138563,0.00011085,8.31377e-05,0.000129325,3.69501e-05,0.00011085,9.23752e-05,0.000157038,0.00011085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.54251e-05,0.000295601,0.000960701,0.00222624,0.00408298,0.00545938,0.00702053,0.0069651,0.00734385,0.0064478,0.00483122,0.00363958,0.00240175,0.00151495,0.00109003,0.000803664,0.000526539,0.000434163,0.000406451,0.000314076,0.000286363,0.000304838,0.000286363,0.000230938,0.000157038,0.000212463,0.000175513,0.000138563,0.000203225,0.00011085,0.000157038,7.39002e-05,0.0001478,0.0001478,0.000120088,9.23752e-05,0.0001478,0.00011085,0.000166275,0.000101613,0.000203225,8.31377e-05,9.23752e-05,6.46626e-05,0.0001478,0.00011085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.77126e-05,9.23752e-06,0.000323313,0.0011824,0.00306685,0.00405527,0.00537624,0.00650322,0.00731613,0.00707595,0.00578269,0.00441553,0.00340864,0.00224472,0.0014041,0.00107155,0.000609676,0.000591201,0.000415688,0.000424926,0.000351026,0.000341788,0.000314076,0.000193988,0.000175513,0.000157038,0.0002217,0.000240176,0.000138563,0.000212463,0.000203225,0.000230938,0.000138563,0.000166275,0.000138563,0.000157038,0.0001478,0.000157038,0.000120088,0.000120088,0.000212463,0.000120088,0.0001478
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23752e-06,9.23752e-06,0.000240176,0.000508064,0.00121935,0.00241099,0.00401832,0.00526539,0.00651246,0.00712214,0.00667874,0.00593973,0.00460952,0.00324237,0.00234633,0.00160733,0.00111774,0.000600439,0.000600439,0.000480351,0.000461876,0.000360263,0.000341788,0.000258651,0.0002217,0.000230938,0.000203225,0.000258651,0.000166275,0.000212463,0.000203225,0.000193988,0.000295601,0.000249413,0.00018475,0.000120088,8.31377e-05,0.000157038,0.000138563,0.000129325
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8475e-05,1.8475e-05,0.000129325,0.000563489,0.00133944,0.00286363,0.00438782,0.00564413,0.00684501,0.00684501,0.0060321,0.00540395,0.00425849,0.00290982,0.00222624,0.00135791,0.000905277,0.000646626,0.000452638,0.000471114,0.000443401,0.000314076,0.0002217,0.000267888,0.000212463,0.0002217,0.000295601,0.000193988,0.000166275,0.00018475,0.0002217,0.000175513,0.000157038,0.000193988,0.0001478,8.31377e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.61876e-05,0.000267888,0.000720526,0.00157961,0.00281744,0.00411993,0.00547785,0.00616143,0.00676187,0.00609677,0.00511758,0.00422154,0.00305762,0.0019953,0.00121935,0.000942227,0.000720527,0.000535776,0.000387976,0.000249413,0.000378738,0.000240176,0.000351026,0.000258651,0.000314076,0.000175513,0.0002217,0.0002217,0.000157038,0.000240176,0.0002217
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23752e-06,9.23752e-06,7.39002e-05,0.000286363,0.000729764,0.00165351,0.00272507,0.00412917,0.00532081,0.00590278,0.00585658,0.00565336,0.00505292,0.00390747,0.00265117,0.00209692,0.00137639,0.00100689,0.000803664,0.000600439,0.000508064,0.000387976,0.000249413,0.000332551,0.000249413,0.000351026,0.000332551,0.000240176,0.000193988


==> anc/1.3_Osc_DetResponse72.txt <==
0.00125541,0.00316891,0.00518366,0.00784636,0.00944603,0.00969915,0.00825134,0.00652008,0.0044142,0.00223747,0.00136678,0.000627708,0.000253108,0.000273357,0.000121492,0.000182238,0.000192362,0.000151865,9.11189e-05,0.00014174,0.000121492,0.000202486,9.11189e-05,9.11189e-05,0.000121492,0.000131616,0.00014174,0.000131616,0.000182238,0.00014174,0.000101243,9.11189e-05,9.11189e-05,0.000111368,0.000161989,0.000131616,0.000111368,0.000121492,8.09945e-05,0.00014174,7.08702e-05,6.07459e-05,9.11189e-05,7.08702e-05,0.000111368,0.000111368,0.000121492,0.00014174,0.00014174,0.000111368,5.06216e-05,0.000111368,9.11189e-05,4.04973e-05,0.000101243,7.08702e-05,0.000121492,9.11189e-05,7.08702e-05,8.09945e-05,9.11189e-05,6.07459e-05,6.07459e-05,5.06216e-05,4.04973e-05,6.07459e-05,7.08702e-05,0.000111368,0.000111368,9.11189e-05,5.06216e-05,8.09945e-05,6.07459e-05,8.09945e-05,0.000101243,0.000121492,6.07459e-05,8.09945e-05,7.08702e-05,5.06216e-05,5.06216e-05,4.04973e-05
0,0,2.02486e-05,0.000323978,0.00160976,0.00402948,0.00678332,0.00823109,0.00970927,0.00939541,0.00770463,0.00595311,0.00387761,0.00214635,0.00122504,0.000840318,0.000313854,0.000232859,0.000273357,0.000172113,0.000222735,0.000182238,0.00014174,0.000161989,0.000101243,0.000202486,8.09945e-05,0.000131616,0.000212611,0.000151865,0.000121492,8.09945e-05,0.000101243,0.000131616,9.11189e-05,0.000161989,0.000161989,7.08702e-05,0.00014174,8.09945e-05,0.000121492,0.000182238,9.11189e-05,9.11189e-05,0.000111368,8.09945e-05,9.11189e-05,9.11189e-05,0.000101243,0.000121492,0.000121492,0.000121492,0.000172113,6.07459e-05,0.000131616,8.09945e-05,0.000121492,9.11189e-05,0.000131616,5.06216e-05,9.11189e-05,0.00014174,0.000101243,8.09945e-05,0.000101243,0.000101243,0.000101243,0.00014174,5.06216e-05,0.000131616,0.000111368,0.000111368,8.09945e-05,0.000151865,0.000111368,6.07459e-05,0.000101243,7.08702e-05,6.07459e-05,8.09945e-05,0.000101243,8.09945e-05
0,0,0,0,0,1.01243e-05,4.04973e-05,0.000435346,0.0021261,0.00397886,0.00643908,0.00865632,0.00937516,0.00912205,0.00762363,0.00580124,0.00352326,0.00219697,0.00122504,0.000860567,0.000364475,0.000253108,0.000283481,0.000263232,0.000212611,0.00014174,0.000232859,0.000192362,0.000192362,0.000121492,0.000161989,0.000151865,0.000182238,0.000131616,0.000131616,0.000182238,0.000111368,0.000101243,0.000151865,0.000151865,0.000101243,0.000151865,0.000182238,4.04973e-05,0.000121492,7.08702e-05,0.000121492,0.000111368,0.000192362,0.000131616,0.000131616,7.08702e-05,0.000111368,0.000101243,0.000172113,4.04973e-05,0.000172113,7.08702e-05,0.000121492,8.09945e-05,0.000111368,0.000101243,0.000121492,6.07459e-05,9.11189e-05,8.09945e-05,0.000121492,0.000131616,6.07459e-05,9.11189e-05,7.08702e-05,0.000121492,0.000111368,4.04973e-05,5.06216e-05,0.000111368,9.11189e-05,9.11189e-05,5.06216e-05,5.06216e-05,5.06216e-05,8.09945e-05
0,0,0,0,0,0,0,0,0,0,7.08702e-05,0.000546713,0.0021666,0.00475844,0.00668207,0.00878794,0.00970927,0.00849433,0.00746164,0.00527478,0.00337139,0.00229822,0.00130604,0.000617583,0.000404973,0.000232859,0.000222735,0.0003746,0.000253108,0.000242984,0.000202486,0.000273357,0.000202486,6.07459e-05,0.000151865,0.000151865,9.11189e-05,0.000253108,9.11189e-05,0.000131616,0.000121492,0.000101243,7.08702e-05,0.000192362,0.000111368,0.000222735,0.000121492,0.000161989,0.000101243,0.000131616,0.000101243,6.07459e-05,0.000111368,0.000131616,0.000121492,0.00014174,8.09945e-05,9.11189e-05,9.11189e-05,0.000151865,0.00014174,0.000101243,0.000111368,0.000151865,8.09945e-05,9.11189e-05,0.000121492,7.08702e-05,0.000121492,0.000111368,0.00014174,0.000121492,0.000131616,6.07459e-05,0.00014174,0.000111368,0.000101243,8.09945e-05,0.000161989,0.000121492,0.000151865,7.08702e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,3.0373e-05,8.09945e-05,0.000749199,0.00217673,0.0045357,0.00668207,0.00859558,0.00888919,0.0080691,0.00654032,0.00521402,0.00340177,0.00198436,0.0010833,0.000728951,0.000364475,0.000415097,0.000293605,0.000303729,0.000212611,0.000232859,0.000192362,0.000202486,0.000172113,0.000151865,0.000192362,0.000222735,0.000192362,0.000131616,0.000182238,0.000161989,0.000161989,7.08702e-05,0.000172113,0.000151865,0.000111368,8.09945e-05,0.000131616,0.000161989,9.11189e-05,0.000121492,0.000101243,0.000131616,0.000111368,0.000161989,0.00014174,0.000121492,0.00014174,8.09945e-05,0.000121492,0.00014174,0.000111368,7.08702e-05,6.07459e-05,6.07459e-05,6.07459e-05,8.09945e-05,0.000131616,0.000101243,0.000101243,0.00014174,0.000101243,0.000121492,0.000131616,8.09945e-05,0.000101243,0.000101243,8.09945e-05,8.09945e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.04973e-05,0.00030373,0.0010428,0.00276394,0.00484955,0.00726927,0.0080691,0.00879807,0.00746163,0.0059531,0.00442432,0.00302717,0.00173126,0.00096181,0.000759324,0.000334102,0.000334102,0.000273357,0.000232859,0.000283481,0.000232859,0.000273357,0.000131616,0.000293605,0.000253108,0.000151865,0.000182238,0.000131616,0.000172113,0.000172113,0.000131616,0.000161989,0.000161989,0.00014174,0.000121492,0.000101243,0.000212611,0.000121492,0.000121492,0.00014174,0.000121492,0.000161989,0.000161989,0.000101243,0.000161989,0.000161989,0.000101243,0.000121492,0.000121492,0.000172113,9.11189e-05,0.000101243,8.09945e-05,5.06216e-05,5.06216e-05,0.000101243,0.000101243,0.000111368,0.000121492,0.000161989,0.000101243,6.07459e-05,9.11189e-05,0.000101243,5.06216e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.08702e-05,0.000242984,0.00130604,0.00307779,0.00529503,0.00705666,0.00799823,0.00851458,0.00766412,0.00595311,0.0043332,0.00248046,0.00172113,0.00131616,0.000566962,0.000394848,0.000404973,0.000334102,0.000273357,0.000303729,0.000263232,0.000303729,0.000182238,0.000263232,0.000172113,0.000202486,0.000182238,0.000182238,0.000182238,0.000242984,0.000172113,0.000182238,0.000192362,0.000202486,8.09945e-05,0.000131616,0.000232859,0.000182238,9.11189e-05,9.11189e-05,0.000172113,0.000131616,0.000101243,0.000151865,8.09945e-05,8.09945e-05,0.000161989,0.000111368,0.000151865,0.000131616,0.000131616,8.09945e-05,0.000111368,0.000151865,0.00014174,0.000131616,0.000121492,0.000101243,8.09945e-05,7.08702e-05,0.000121492
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01243e-05,1.01243e-05,7.08702e-05,0.000485967,0.00152877,0.0032904,0.0048698,0.0069048,0.00811973,0.00792736,0.00717815,0.00595311,0.00422184,0.00288543,0.00152877,0.000860567,0.000566962,0.000475843,0.000334102,0.000323978,0.000283481,0.000273357,0.000263232,0.000253108,0.000172113,0.000222735,0.000182238,0.00014174,0.000212611,0.000182238,0.000212611,0.000111368,0.000101243,0.000131616,9.11189e-05,0.000151865,0.000151865,0.000172113,0.000202486,0.000121492,0.000161989,0.000151865,0.000101243,0.000121492,9.11189e-05,9.11189e-05,0.000101243,0.000131616,0.000172113,0.000161989,0.00014174,9.11189e-05,0.000111368,0.00014174,0.000151865,0.000111368,8.09945e-05,7.08702e-05,0.000121492
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.04973e-05,0.00014174,0.000637832,0.00159964,0.003584,0.00537602,0.00644919,0.00780587,0.007654,0.00688454,0.00535576,0.00418134,0.00234884,0.00180213,0.00106305,0.000658081,0.000496092,0.000313854,0.000273357,0.000212611,0.000283481,0.000263232,0.000273357,0.000303729,0.000293605,0.000212611,0.000212611,0.000161989,0.000202486,0.000202486,0.000212611,0.000202486,0.000222735,0.000131616,0.000111368,0.000182238,9.11189e-05,0.000172113,0.000172113,8.09945e-05,0.000111368,0.000111368,0.000161989,0.00014174,8.09945e-05,0.000101243,7.08702e-05,0.000111368,0.000111368,0.000101243,0.00014174,0.000131616,9.11189e-05,0.000131616
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01243e-05,2.02486e-05,0.000202486,0.000789696,0.00199449,0.00360425,0.0052039,0.00690479,0.00783624,0.00767425,0.00696554,0.00484954,0.00354351,0.0025007,0.0014579,0.000850442,0.000637832,0.000526465,0.000364475,0.000232859,0.000313854,0.000273357,0.000212611,0.000232859,0.000222735,0.000263232,0.000212611,0.000172113,0.000182238,0.000182238,0.000161989,0.000253108,0.000161989,0.000212611,0.000192362,0.000172113,0.000151865,0.000172113,0.000131616,0.000202486,0.000121492,0.000131616,0.000151865,0.000151865,0.000182238,0.000101243,0.000121492,0.00014174,0.000151865,0.000202486,0.000151865
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.02486e-05,0.000334103,0.000820069,0.00213623,0.0037055,0.00550764,0.00667192,0.00741101,0.00764387,0.0064087,0.00473818,0.00345239,0.00226785,0.00155914,0.000921313,0.000688454,0.000425221,0.00044547,0.000323978,0.000283481,0.000293605,0.000263232,0.000303729,0.000273357,0.000202486,0.000273357,0.000151865,0.000182238,0.000172113,0.000101243,0.000182238,0.000212611,0.000161989,0.000121492,0.000182238,0.000192362,0.000182238,0.000222735,0.000182238,0.000101243,0.000111368,0.00014174,9.11189e-05,0.000151865,0.000182238,0.000151865
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01243e-05,7.08702e-05,0.000394848,0.00107318,0.00236909,0.00369537,0.00522414,0.00646944,0.00725914,0.00682379,0.00589235,0.00484954,0.00364475,0.0022071,0.00152877,0.000992183,0.000759324,0.000415097,0.000364475,0.000455594,0.000354351,0.000303729,0.000323978,0.000313854,0.000222735,0.00014174,0.000131616,0.000313854,0.000222735,0.000192362,0.000121492,0.000232859,0.000161989,0.000161989,0.000161989,0.000131616,0.000151865,0.000202486,0.000151865,0.000161989,0.000131616,0.000161989,0.000101243
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.02486e-05,0.000131616,0.000425221,0.0011643,0.00211598,0.0039991,0.00519377,0.00642894,0.00623657,0.0063682,0.0058721,0.00425221,0.00336127,0.00228809,0.00182238,0.000921313,0.000728951,0.000536589,0.00044547,0.0003746,0.000364475,0.000323978,0.000293605,0.000242984,0.000303729,0.000273357,0.000182238,0.000151865,0.000172113,0.000313854,0.000222735,0.000192362,0.000101243,0.000161989,0.00014174,0.000212611,0.000182238,0.000151865,0.000172113
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01243e-05,0.00014174,0.000475843,0.00114405,0.00269307,0.00405985,0.00547726,0.00667193,0.00674279,0.00631757,0.00554813,0.00397885,0.00309804,0.00200461,0.00139716,0.00105293,0.000799821,0.000698578,0.000485967,0.000263232,0.000323978,0.000364475,0.000354351,0.000242984,0.000192362,0.000222735,0.000273357,0.000293605,0.000273357,0.000202486,0.000222735,0.000161989,0.000212611,0.000192362,0.000101243
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.06216e-05,0.000222735,0.000465719,0.00111367,0.00253108,0.00436358,0.00481917,0.00600372,0.00630744,0.00599359,0.00499128,0.00412059,0.00314866,0.00207548,0.00128579,0.00106305,0.000668205,0.000455594,0.000465719,0.000384724,0.0003746,0.000313854,0.000222735,0.000202486,0.000222735,0.000313854,0.000172113,0.000131616,0.000212611,0.000232859,0.000182238
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.02486e-05,2.02486e-05,0.000202486,0.000496092,0.00143765,0.00238934,0.00392823,0.00492041,0.00635807,0.00602396,0.0054975,0.00517352,0.00409022,0.00276394,0.00194387,0.00137691,0.0011643,0.000698578,0.000658081,0.000536589,0.000485967,0.000384724,0.000293605,0.000263232,0.000323978,0.000273357,0.000212611,0.000283481


==> anc/1.3_Osc_DetResponse74.txt <==
0.00122075,0.00328585,0.00572737,0.00847408,0.0100509,0.00946087,0.00832148,0.00630723,0.00409969,0.00187182,0.00106816,0.000488301,0.000376398,0.000213632,0.000203459,0.000152594,0.000152594,0.000111902,0.000213632,0.00017294,0.000142421,0.000122075,9.15564e-05,0.000254323,7.12105e-05,0.000142421,0.000122075,5.08646e-05,0.00017294,0.000132248,0.000132248,0.000152594,7.12105e-05,0.000111902,0.000111902,7.12105e-05,0.000122075,0.000101729,0.000101729,6.10376e-05,9.15564e-05,9.15564e-05,0.000111902,0.000111902,6.10376e-05,9.15564e-05,5.08646e-05,0.00017294,8.13834e-05,0.000132248,4.06917e-05,0.000101729,0.000132248,8.13834e-05,6.10376e-05,0.000111902,0.000132248,0.000101729,7.12105e-05,0.000132248,0.000111902,8.13834e-05,8.13834e-05,9.15564e-05,0.000101729,5.08646e-05,9.15564e-05,7.12105e-05,9.15564e-05,8.13834e-05,8.13834e-05,9.15564e-05,0.000111902,8.13834e-05,6.10376e-05,4.06917e-05,0.000101729,7.12105e-05,4.06917e-05,0.000142421,5.08646e-05,0.000101729
0,0,4.06917e-05,0.000315361,0.00156663,0.00391658,0.00674468,0.00893187,0.0101018,0.00964398,0.00768058,0.00605291,0.00332654,0.00204476,0.00114954,0.000539165,0.000284842,0.000233977,0.000183113,0.000223804,0.000203459,0.000162767,0.000223804,0.000132248,0.000183113,0.000193286,0.000122075,9.15564e-05,0.000111902,0.000132248,0.000162767,9.15564e-05,9.15564e-05,0.000122075,9.15564e-05,0.000132248,0.000122075,0.000142421,6.10376e-05,0.000101729,0.000101729,0.000132248,0.000122075,7.12105e-05,0.000122075,0.000142421,4.06917e-05,0.000132248,8.13834e-05,5.08646e-05,0.000132248,8.13834e-05,8.13834e-05,0.000142421,8.13834e-05,0.000142421,7.12105e-05,9.15564e-05,7.12105e-05,0.000111902,6.10376e-05,8.13834e-05,6.10376e-05,0.000101729,8.13834e-05,0.000142421,0.000142421,8.13834e-05,0.000111902,5.08646e-05,3.05188e-05,9.15564e-05,8.13834e-05,5.08646e-05,9.15564e-05,0.000132248,0.000122075,0.000101729,7.12105e-05,0.000152594,0.000101729,5.08646e-05
0,0,0,0,0,0,4.06917e-05,0.000437436,0.00208545,0.00435402,0.00690744,0.00877927,0.00984745,0.00906412,0.00758903,0.00538149,0.00331637,0.00185147,0.00111902,0.000640895,0.000396744,0.000203459,0.000203459,0.000152594,0.000254323,0.000223804,0.000142421,0.00017294,0.000142421,9.15564e-05,0.000132248,0.000142421,0.000142421,0.000162767,7.12105e-05,0.000111902,0.000193286,9.15564e-05,8.13834e-05,0.000122075,0.000101729,0.000111902,0.000101729,8.13834e-05,0.000203459,0.000111902,0.000101729,0.000122075,0.000142421,0.000111902,6.10376e-05,0.000142421,8.13834e-05,0.000101729,7.12105e-05,8.13834e-05,0.000101729,0.000122075,0.000152594,0.000111902,0.000101729,0.000101729,7.12105e-05,0.000142421,0.000101729,0.000162767,0.000162767,4.06917e-05,4.06917e-05,7.12105e-05,0.000111902,7.12105e-05,7.12105e-05,8.13834e-05,6.10376e-05,8.13834e-05,8.13834e-05,8.13834e-05,9.15564e-05,0.000111902,0.000152594,7.12105e-05
0,0,0,0,0,0,0,0,0,1.01729e-05,0.000122075,0.000671413,0.00240081,0.00448627,0.00682605,0.00869789,0.00948121,0.00875892,0.00676501,0.00525941,0.00354018,0.00149542,0.000996947,0.000549338,0.00034588,0.000233977,0.000274669,0.000284842,0.000213632,0.00017294,0.00024415,0.000203459,0.000213632,0.00017294,0.000142421,0.000193286,0.000152594,0.000213632,0.000122075,8.13834e-05,0.000162767,0.000111902,0.000132248,0.000132248,0.000183113,0.000101729,0.000122075,0.000142421,0.000132248,8.13834e-05,0.000111902,0.000101729,0.000132248,0.000183113,7.12105e-05,0.000183113,0.000101729,0.000111902,9.15564e-05,9.15564e-05,0.000132248,0.000142421,8.13834e-05,5.08646e-05,8.13834e-05,0.000122075,0.000101729,7.12105e-05,8.13834e-05,0.000111902,3.05188e-05,9.15564e-05,0.000132248,4.06917e-05,0.000122075,7.12105e-05,0.000111902,8.13834e-05,9.15564e-05,7.12105e-05,4.06917e-05,8.13834e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.01729e-05,0.000152594,0.000803661,0.0026653,0.00505596,0.00725332,0.00881996,0.00911498,0.00874875,0.00696847,0.00502543,0.00264496,0.00161749,0.00090539,0.000457782,0.000325534,0.000223804,0.000284842,0.000213632,0.000295015,0.000264496,0.000233977,0.000122075,0.000193286,0.00017294,0.000162767,0.000223804,0.000122075,0.000183113,0.000122075,7.12105e-05,9.15564e-05,0.000132248,0.000111902,0.000101729,0.000152594,0.000142421,0.000111902,0.000132248,0.000111902,0.000132248,0.000142421,0.000142421,0.000152594,0.000122075,8.13834e-05,0.000111902,0.000122075,0.000111902,0.000101729,8.13834e-05,9.15564e-05,0.000122075,0.000152594,7.12105e-05,0.000101729,0.000111902,0.000101729,0.000122075,9.15564e-05,0.000132248,0.000132248,8.13834e-05,0.000122075,0.000111902,0.000132248,8.13834e-05,0.000122075,0.000111902
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.10376e-05,0.000274669,0.00106816,0.00302136,0.00527976,0.00700917,0.00911498,0.00911498,0.00783317,0.00606307,0.00446591,0.00287894,0.00162767,0.000925736,0.000427263,0.000386571,0.000376398,0.000274669,0.000305188,0.000254323,0.000223804,0.000183113,0.000111902,0.00017294,0.00024415,0.000183113,0.000152594,0.000132248,0.000162767,0.00017294,0.000142421,0.000183113,6.10376e-05,0.000122075,0.000142421,0.000111902,0.000111902,0.000132248,0.000122075,0.000111902,0.000101729,0.000111902,0.000162767,0.000111902,9.15564e-05,0.000101729,6.10376e-05,8.13834e-05,0.000122075,0.000152594,9.15564e-05,0.000142421,0.000213632,8.13834e-05,0.000152594,0.000111902,0.000101729,0.000111902,0.000111902,0.000111902,8.13834e-05,0.000101729,0.000101729,9.15564e-05,0.000122075
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.10376e-05,0.000325534,0.00115971,0.00323499,0.00514751,0.00734487,0.00858598,0.00832148,0.00803663,0.00607325,0.00432349,0.00240081,0.00161749,0.000854526,0.000681586,0.000366225,0.000325534,0.000213632,0.000335707,0.000284842,0.000284842,0.000203459,0.00024415,0.000193286,0.000183113,0.00017294,0.000122075,0.000203459,0.000142421,0.000152594,9.15564e-05,0.000122075,0.000142421,0.000101729,0.000101729,9.15564e-05,0.000203459,0.000183113,8.13834e-05,0.000122075,9.15564e-05,0.000152594,0.000152594,0.000111902,6.10376e-05,0.000142421,0.000122075,5.08646e-05,0.00017294,6.10376e-05,0.000152594,0.000132248,0.000101729,0.000142421,6.10376e-05,0.000122075,0.000152594,6.10376e-05,0.000101729,6.10376e-05,0.000101729
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01729e-05,0.000101729,0.000610376,0.00143438,0.00340793,0.00532045,0.00697864,0.00817906,0.00833165,0.00708037,0.00629705,0.00371311,0.00225839,0.00132248,0.000915563,0.00059003,0.000376398,0.000305188,0.000295015,0.000325534,0.000254323,0.000193286,0.000264496,0.000203459,0.000183113,0.000183113,0.00017294,0.000193286,0.000122075,0.000111902,0.000162767,0.000132248,0.000152594,0.000152594,0.000122075,0.000193286,0.000183113,8.13834e-05,0.000111902,0.000101729,0.000122075,0.000132248,0.000203459,0.000162767,0.000142421,0.000122075,0.000162767,0.000152594,0.000132248,0.000162767,0.000162767,0.000111902,0.000142421,9.15564e-05,9.15564e-05,9.15564e-05,0.000111902,9.15564e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01729e-05,1.01729e-05,0.000122075,0.000488301,0.00174974,0.0036826,0.00545269,0.00707019,0.00763988,0.00758902,0.00673449,0.00559512,0.00366225,0.00233977,0.00156663,0.000946082,0.000467955,0.000366225,0.000264496,0.000284842,0.000447609,0.000122075,0.000142421,0.000254323,0.00024415,0.000162767,0.00024415,0.000142421,0.000122075,0.000183113,0.000183113,0.000142421,0.000183113,0.000183113,9.15564e-05,0.000132248,0.000213632,0.000101729,0.000183113,0.000142421,0.000193286,0.000183113,9.15564e-05,0.000183113,0.000152594,0.000152594,0.000122075,0.000152594,0.000122075,0.000142421,9.15564e-05,0.000132248,6.10376e-05,0.000193286,0.000142421
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.10376e-05,0.000132248,0.000824007,0.00219735,0.00365208,0.00563581,0.00681587,0.00790438,0.00788404,0.00653103,0.00526958,0.00353,0.002177,0.00139369,0.000976601,0.000569684,0.000498474,0.000467955,0.000356053,0.000203459,0.000295015,0.000223804,0.000213632,0.000254323,0.000264496,0.000223804,0.000162767,0.00017294,0.000162767,0.000203459,0.000203459,0.000213632,0.000213632,0.00017294,0.000162767,0.000203459,0.000233977,0.000183113,0.000111902,0.000183113,5.08646e-05,8.13834e-05,0.000122075,9.15564e-05,0.000101729,0.000111902,0.000183113,9.15564e-05,0.000162767,0.000183113
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01729e-05,8.13834e-05,0.00024415,0.000824007,0.00234994,0.00365208,0.00591048,0.00713123,0.00758902,0.00725331,0.00603255,0.0051475,0.00338758,0.00212614,0.001353,0.000803661,0.000488301,0.000284842,0.000437436,0.000427263,0.000305188,0.000274669,0.000203459,0.000223804,0.000213632,0.000254323,0.000213632,0.00024415,0.000193286,0.00024415,0.000233977,0.000162767,0.00017294,0.000223804,0.000152594,0.00017294,0.000183113,0.000122075,9.15564e-05,0.000162767,0.00017294,0.000142421,9.15564e-05,0.000193286,0.000183113,0.000152594,9.15564e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.01729e-05,0,0.000132248,0.000315361,0.00102747,0.00245167,0.00419124,0.00572736,0.00698881,0.00706002,0.00693794,0.00567649,0.00434384,0.00305188,0.0024415,0.00126144,0.00083418,0.000620549,0.00034588,0.000284842,0.000366225,0.000193286,0.000203459,0.000223804,0.00024415,0.000254323,0.000193286,0.000132248,0.000325534,0.000183113,0.000152594,0.000162767,0.000152594,0.000223804,0.000142421,0.000152594,0.000132248,0.000111902,0.000203459,0.000142421,0.000132248,0.000162767,0.000162767,0.000152594
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.06917e-05,5.08646e-05,0.000488301,0.00125127,0.00267548,0.00406917,0.00568667,0.00685656,0.00684638,0.00607323,0.00547303,0.00451677,0.00286876,0.00211597,0.00138352,0.000864699,0.000620549,0.000478128,0.000447609,0.000274669,0.000274669,0.000264496,0.000264496,0.000295015,0.000193286,0.000295015,0.000183113,0.00017294,0.000193286,0.000162767,0.000193286,0.00017294,0.000223804,0.00017294,0.000111902,0.000132248,0.000183113,0.000111902,0.000132248
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.06917e-05,0.000101729,0.000488301,0.00126144,0.00256358,0.00441505,0.00586979,0.00619531,0.00668361,0.00700915,0.00538148,0.00431332,0.00306205,0.00193285,0.00121058,0.000701932,0.000539165,0.000386571,0.000457782,0.000223804,0.000305188,0.000295015,0.000284842,0.000264496,0.000274669,0.000142421,0.000264496,0.000233977,0.000193286,0.000223804,0.00024415,0.000213632,0.000183113,0.000183113,0.000162767
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.03459e-05,2.03459e-05,0.000142421,0.000610376,0.00113937,0.00262461,0.00403865,0.00556459,0.00632756,0.00655136,0.00635808,0.00520853,0.00376398,0.00273652,0.00198372,0.00151577,0.000752797,0.000681586,0.000427263,0.00034588,0.000254323,0.000305188,0.000335707,0.000325534,0.000254323,0.000274669,0.000193286,0.000152594,0.000264496,0.000213632,0.000183113,0.00024415
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.06917e-05,0.000274669,0.000712105,0.00132248,0.00267548,0.00423193,0.00539165,0.00620548,0.00678534,0.00580874,0.0049949,0.00380467,0.00251271,0.00183113,0.00123092,0.000824007,0.00059003,0.000508646,0.00041709,0.000386571,0.00041709,0.000183113,0.000335707,0.000356052,0.000264496,0.000223804,0.000284842


==> anc/1.3_Osc_DetResponse75.txt <==
0.00212979,0.00476586,0.00764632,0.0100817,0.0107189,0.00883343,0.00615371,0.00391916,0.00214724,0.00126565,0.000532447,0.000253131,0.000183301,0.00019203,0.00019203,0.000113472,9.60151e-05,0.000104744,0.000113472,8.72864e-05,5.23718e-05,8.72864e-05,5.23718e-05,5.23718e-05,6.11005e-05,7.85578e-05,5.23718e-05,9.60151e-05,5.23718e-05,5.23718e-05,1.74573e-05,8.72864e-06,0,2.61859e-05,6.98291e-05,4.36432e-05,4.36432e-05,3.49146e-05,4.36432e-05,4.36432e-05,8.72864e-06,1.74573e-05,1.74573e-05,3.49146e-05,0,8.72864e-06,8.72864e-06,8.72864e-06,2.61859e-05,2.61859e-05,4.36432e-05,3.49146e-05,8.72864e-06,1.74573e-05,4.36432e-05,3.49146e-05,3.49146e-05,2.61859e-05,8.72864e-06,8.72864e-06,5.23718e-05,1.74573e-05,0,0,2.61859e-05,8.72864e-06,3.49146e-05,0,1.74573e-05,1.74573e-05,1.74573e-05,8.72864e-06,1.74573e-05,1.74573e-05,2.61859e-05,8.72864e-06,1.74573e-05,1.74573e-05,1.74573e-05,0,8.72864e-06,8.72864e-06
0,0,6.11005e-05,0.000680834,0.00290664,0.00657271,0.00976742,0.0114608,0.0109458,0.00802166,0.00549906,0.00370967,0.00199886,0.000829221,0.000532447,0.000331688,0.000314231,0.000218216,0.00013093,0.000183301,0.000113472,0.000139658,0.000122201,9.60151e-05,8.72864e-05,7.85578e-05,8.72864e-05,8.72864e-05,7.85578e-05,7.85578e-05,4.36432e-05,5.23718e-05,6.11005e-05,9.60151e-05,7.85578e-05,5.23718e-05,0.000104744,3.49146e-05,3.49146e-05,4.36432e-05,8.72864e-06,3.49146e-05,3.49146e-05,6.98291e-05,6.98291e-05,3.49146e-05,3.49146e-05,2.61859e-05,3.49146e-05,5.23718e-05,3.49146e-05,2.61859e-05,2.61859e-05,1.74573e-05,2.61859e-05,2.61859e-05,5.23718e-05,8.72864e-06,1.74573e-05,2.61859e-05,3.49146e-05,4.36432e-05,3.49146e-05,2.61859e-05,1.74573e-05,0,8.72864e-06,8.72864e-06,8.72864e-06,1.74573e-05,2.61859e-05,2.61859e-05,0,0,1.74573e-05,1.74573e-05,1.74573e-05,2.61859e-05,8.72864e-06,1.74573e-05,1.74573e-05,0
0,0,0,0,0,8.72864e-06,7.85578e-05,0.000645919,0.00321214,0.00707898,0.00969758,0.0113648,0.0102911,0.00802166,0.00540304,0.00363111,0.00182428,0.000968878,0.000497533,0.000418975,0.000296774,0.000244402,0.00019203,0.000174573,0.000157116,0.000122201,0.000165844,0.00013093,0.000139658,0.000104744,0.00013093,8.72864e-05,0.000122201,6.11005e-05,5.23718e-05,6.98291e-05,7.85578e-05,3.49146e-05,3.49146e-05,5.23718e-05,4.36432e-05,4.36432e-05,7.85578e-05,4.36432e-05,6.11005e-05,6.11005e-05,5.23718e-05,4.36432e-05,6.11005e-05,1.74573e-05,8.72864e-05,5.23718e-05,2.61859e-05,2.61859e-05,6.98291e-05,1.74573e-05,3.49146e-05,3.49146e-05,1.74573e-05,6.11005e-05,8.72864e-06,3.49146e-05,1.74573e-05,1.74573e-05,2.61859e-05,1.74573e-05,3.49146e-05,2.61859e-05,8.72864e-06,8.72864e-06,8.72864e-06,2.61859e-05,3.49146e-05,2.61859e-05,1.74573e-05,8.72864e-06,4.36432e-05,1.74573e-05,3.49146e-05,1.74573e-05,1.74573e-05,0
0,0,0,0,0,0,0,0,0,2.61859e-05,0.000218216,0.00122201,0.00369222,0.00775982,0.0101602,0.0110069,0.00964521,0.00702658,0.00519355,0.00288045,0.00165844,0.000907778,0.000619733,0.000401517,0.000314231,0.000253131,0.00019203,0.000183301,0.00013093,0.000174573,0.000209487,7.85578e-05,0.000139658,0.000104744,8.72864e-05,0.000104744,8.72864e-05,0.000148387,4.36432e-05,5.23718e-05,0.000122201,6.11005e-05,0.000104744,4.36432e-05,6.11005e-05,5.23718e-05,7.85578e-05,5.23718e-05,4.36432e-05,5.23718e-05,1.74573e-05,6.98291e-05,3.49146e-05,3.49146e-05,8.72864e-06,2.61859e-05,5.23718e-05,3.49146e-05,3.49146e-05,0,6.98291e-05,5.23718e-05,5.23718e-05,3.49146e-05,0,8.72864e-06,5.23718e-05,5.23718e-05,3.49146e-05,1.74573e-05,8.72864e-06,3.49146e-05,1.74573e-05,1.74573e-05,5.23718e-05,1.74573e-05,2.61859e-05,2.61859e-05,8.72864e-06,1.74573e-05,2.61859e-05,3.49146e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,2.61859e-05,0.000331688,0.00174573,0.00425959,0.00765507,0.00972377,0.0105268,0.00896437,0.00682582,0.00503643,0.00293282,0.00168463,0.00102998,0.000628462,0.000357874,0.000296774,0.000253131,0.000253131,0.00013093,0.000165844,0.00013093,0.000148387,0.000113472,0.000139658,0.000104744,9.60151e-05,0.000104744,9.60151e-05,6.98291e-05,6.11005e-05,4.36432e-05,8.72864e-05,7.85578e-05,6.11005e-05,2.61859e-05,7.85578e-05,9.60151e-05,6.11005e-05,5.23718e-05,8.72864e-05,1.74573e-05,6.11005e-05,4.36432e-05,2.61859e-05,3.49146e-05,2.61859e-05,6.11005e-05,1.74573e-05,3.49146e-05,4.36432e-05,4.36432e-05,6.11005e-05,3.49146e-05,3.49146e-05,2.61859e-05,8.72864e-06,5.23718e-05,1.74573e-05,7.85578e-05,8.72864e-06,1.74573e-05,2.61859e-05,8.72864e-06,2.61859e-05,5.23718e-05,8.72864e-06,4.36432e-05,4.36432e-05,5.23718e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.85578e-05,0.000558633,0.00191157,0.00498408,0.00803039,0.00926115,0.0102824,0.00834462,0.00633701,0.00445161,0.00274952,0.00160607,0.000698291,0.00051499,0.00038406,0.000270588,0.000375332,0.000174573,0.000165844,0.000261859,0.000157116,0.000122201,0.000174573,0.000148387,0.000148387,0.000122201,0.000174573,8.72864e-05,6.11005e-05,8.72864e-05,7.85578e-05,7.85578e-05,0.000113472,9.60151e-05,4.36432e-05,7.85578e-05,4.36432e-05,6.11005e-05,9.60151e-05,6.11005e-05,7.85578e-05,5.23718e-05,7.85578e-05,4.36432e-05,6.11005e-05,3.49146e-05,1.74573e-05,5.23718e-05,1.74573e-05,6.11005e-05,6.98291e-05,3.49146e-05,3.49146e-05,2.61859e-05,4.36432e-05,3.49146e-05,1.74573e-05,6.98291e-05,6.98291e-05,2.61859e-05,2.61859e-05,2.61859e-05,5.23718e-05,8.72864e-06,1.74573e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.72864e-06,0.000113472,0.000611005,0.002348,0.0052634,0.00823988,0.00908657,0.0101864,0.00816132,0.00611006,0.00436432,0.00288045,0.00158861,0.000986336,0.000541176,0.000340417,0.000340417,0.000296774,0.000305502,0.000261859,0.000218216,0.000165844,0.000235673,0.000104744,0.000139658,0.00019203,9.60151e-05,0.000113472,0.000104744,0.000104744,9.60151e-05,9.60151e-05,0.000139658,6.11005e-05,0.000104744,2.61859e-05,6.98291e-05,9.60151e-05,5.23718e-05,8.72864e-05,5.23718e-05,6.98291e-05,8.72864e-05,6.11005e-05,4.36432e-05,6.98291e-05,8.72864e-05,7.85578e-05,5.23718e-05,4.36432e-05,6.98291e-05,6.98291e-05,4.36432e-05,2.61859e-05,4.36432e-05,5.23718e-05,2.61859e-05,2.61859e-05,2.61859e-05,4.36432e-05,0.000104744,4.36432e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.72864e-06,9.6015e-05,0.000968878,0.00255749,0.0053856,0.007882,0.00892072,0.00959284,0.00772488,0.00582201,0.00435559,0.0025924,0.00129184,0.000942693,0.000480075,0.000436432,0.000488804,0.000218216,0.000288045,0.000279316,0.000165844,0.000165844,0.000148387,0.000113472,0.000183301,0.000174573,0.000113472,0.000113472,0.000122201,0.000183301,0.000122201,4.36432e-05,0.000104744,8.72864e-05,4.36432e-05,3.49146e-05,6.98291e-05,4.36432e-05,6.98291e-05,9.6015e-05,8.72864e-05,0.000104744,6.11005e-05,6.11005e-05,4.36432e-05,5.23718e-05,6.11005e-05,6.11005e-05,2.61859e-05,1.74573e-05,4.36432e-05,6.98291e-05,4.36432e-05,3.49146e-05,6.11005e-05,3.49146e-05,4.36432e-05,4.36432e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.36432e-05,0.000226945,0.00106489,0.00295028,0.00542923,0.00782963,0.00931352,0.00877233,0.00762886,0.00538558,0.00368348,0.00239165,0.00154497,0.000907778,0.000680834,0.000401517,0.000418975,0.000314231,0.000253131,0.000270588,0.000279316,0.000200759,0.000218216,0.000148387,9.60151e-05,0.000122201,0.000183301,0.000113472,0.000183301,8.72864e-05,0.000139658,6.11005e-05,8.72864e-05,6.98291e-05,0.00013093,8.72864e-05,5.23718e-05,6.11005e-05,8.72864e-05,7.85578e-05,3.49146e-05,8.72864e-05,9.60151e-05,4.36432e-05,5.23718e-05,6.11005e-05,5.23718e-05,2.61859e-05,6.98291e-05,6.11005e-05,5.23718e-05,1.74573e-05,6.11005e-05,4.36432e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.74573e-05,7.85578e-05,0.000392789,0.00142277,0.00343909,0.00588313,0.00838827,0.00883343,0.00843191,0.0067298,0.0054205,0.00366602,0.00223453,0.0013704,0.000864135,0.000480075,0.000471347,0.000349146,0.000331688,0.000375332,0.000279316,0.000209487,0.000253131,0.000174573,0.000209487,0.000200759,0.00013093,8.72864e-05,0.000174573,0.000174573,9.60151e-05,6.98291e-05,6.11005e-05,3.49146e-05,8.72864e-05,8.72864e-05,0.000122201,7.85578e-05,6.11005e-05,7.85578e-05,5.23718e-05,7.85578e-05,0.000104744,6.98291e-05,9.60151e-05,9.60151e-05,6.98291e-05,5.23718e-05,4.36432e-05,5.23718e-05,6.98291e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.74573e-05,8.72864e-05,0.000532447,0.00151878,0.00349146,0.00561254,0.00775979,0.00820496,0.00823988,0.00637192,0.00525465,0.00356128,0.00227817,0.00144895,0.00101252,0.00064592,0.000602276,0.000357874,0.000375332,0.000218216,0.000209487,0.000218216,0.000218216,0.000244402,0.000165844,0.000157116,0.000200759,0.000174573,8.72864e-05,0.000139658,0.000139658,9.60151e-05,6.11005e-05,6.98291e-05,0.000104744,9.60151e-05,9.60151e-05,0.000104744,9.60151e-05,0.000122201,6.98291e-05,0.000113472,5.23718e-05,4.36432e-05,2.61859e-05,8.72864e-05,6.11005e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.72864e-06,0.000113472,0.000672105,0.0017981,0.0041723,0.00558634,0.00790818,0.00804784,0.00772488,0.00617989,0.00451271,0.00327324,0.00205996,0.00151005,0.00108235,0.000663377,0.000532447,0.000418975,0.000340417,0.000392789,0.000279316,0.000148387,0.000183301,0.000209487,0.000183301,0.000183301,0.000165844,0.000157116,0.000157116,0.00013093,0.00013093,9.60151e-05,7.85578e-05,0.000104744,0.000157116,8.72864e-05,6.98291e-05,6.11005e-05,0.000139658,0.000113472,7.85578e-05,1.74573e-05,9.60151e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.72864e-06,4.36432e-05,0.00019203,0.000689562,0.00207741,0.00377077,0.00604896,0.00751539,0.00824861,0.0074892,0.00611879,0.00446906,0.00335179,0.00208614,0.00142277,0.000715748,0.00070702,0.000593548,0.000392789,0.000418975,0.000288045,0.00032296,0.000288045,0.000253131,0.00019203,0.000270588,0.000139658,0.000226945,0.00013093,0.000174573,8.72864e-05,8.72864e-05,8.72864e-05,9.60151e-05,0.00013093,5.23718e-05,8.72864e-05,6.98291e-05,0.000148387,6.98291e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.61859e-05,6.11005e-05,0.000270588,0.000907778,0.00219089,0.00393662,0.00633701,0.00719242,0.00795183,0.00744556,0.00574346,0.00438178,0.00308994,0.00199886,0.00139658,0.00108235,0.00076812,0.000593548,0.000366603,0.000401517,0.000279316,0.00032296,0.00032296,0.000253131,0.000165844,0.000235673,0.000157116,0.000174573,0.000226945,0.000226945,0.000183301,0.000174573,0.000157116,0.000122201,0.000104744,0.000122201
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.74573e-05,5.23718e-05,0.000410246,0.00119582,0.0022258,0.00412865,0.0061188,0.00715751,0.00772488,0.00675598,0.00567362,0.00442542,0.00296773,0.0019203,0.00141404,0.00104744,0.000637191,0.000611005,0.000410246,0.000375332,0.000270588,0.000296774,0.000261859,0.000261859,0.000253131,0.000209487,0.00013093,0.000200759,0.00019203,0.00013093,0.000148387,0.000148387
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.49146e-05,0.000113472,0.000357874,0.00103871,0.00227817,0.0039628,0.00616244,0.00716624,0.00720115,0.00682581,0.00562998,0.00419847,0.00322086,0.00202504,0.00135294,0.00096015,0.000584819,0.000584819,0.000410246,0.000445161,0.000296774,0.000253131,0.000261859,0.000314231,0.000183301,0.000139658,0.000244402,0.000226945


==> anc/1.3_Osc_DetResponse76.txt <==
0.00246397,0.00545598,0.00824557,0.0114224,0.0101992,0.00834237,0.00557037,0.00322077,0.00197118,0.000721593,0.000325597,0.000263998,7.91993e-05,0.000105599,0.000105599,0.000105599,9.67991e-05,0.000123199,7.03994e-05,3.51997e-05,5.27995e-05,6.15994e-05,9.67991e-05,7.91993e-05,7.03994e-05,2.63998e-05,2.63998e-05,5.27995e-05,2.63998e-05,1.75998e-05,6.15994e-05,4.39996e-05,3.51997e-05,5.27995e-05,1.75998e-05,6.15994e-05,8.79992e-06,2.63998e-05,2.63998e-05,4.39996e-05,4.39996e-05,4.39996e-05,2.63998e-05,2.63998e-05,2.63998e-05,2.63998e-05,2.63998e-05,3.51997e-05,1.75998e-05,5.27995e-05,1.75998e-05,8.79992e-06,3.51997e-05,2.63998e-05,1.75998e-05,2.63998e-05,8.79992e-06,1.75998e-05,3.51997e-05,0,2.63998e-05,4.39996e-05,3.51997e-05,8.79992e-06,2.63998e-05,3.51997e-05,3.51997e-05,1.75998e-05,2.63998e-05,2.63998e-05,3.51997e-05,2.63998e-05,3.51997e-05,1.75998e-05,8.79992e-06,0,0,8.79992e-06,1.75998e-05,1.75998e-05,0,8.79992e-06
0,8.79992e-06,7.91993e-05,0.000712793,0.00329997,0.00705759,0.0107184,0.0117128,0.0105688,0.00765596,0.00505996,0.00315917,0.00172478,0.000730393,0.000369597,0.000219998,0.000299197,0.000131999,0.000167198,0.000193598,0.000123199,9.67991e-05,0.000131999,8.79992e-05,5.27995e-05,6.15994e-05,7.03994e-05,9.67991e-05,0.000105599,8.79992e-05,5.27995e-05,7.91993e-05,6.15994e-05,3.51997e-05,7.03994e-05,3.51997e-05,1.75998e-05,6.15994e-05,5.27995e-05,6.15994e-05,7.03994e-05,1.75998e-05,7.03994e-05,1.75998e-05,3.51997e-05,2.63998e-05,2.63998e-05,2.63998e-05,2.63998e-05,2.63998e-05,2.63998e-05,6.15994e-05,2.63998e-05,2.63998e-05,5.27995e-05,2.63998e-05,1.75998e-05,5.27995e-05,2.63998e-05,3.51997e-05,2.63998e-05,8.79992e-06,3.51997e-05,8.79992e-06,8.79992e-06,8.79992e-06,1.75998e-05,3.51997e-05,8.79992e-06,2.63998e-05,3.51997e-05,1.75998e-05,8.79992e-06,8.79992e-06,1.75998e-05,3.51997e-05,2.63998e-05,8.79992e-06,1.75998e-05,8.79992e-06,3.51997e-05,1.75998e-05
0,0,0,0,0,0,0.000140799,0.00111759,0.00366958,0.00810479,0.0103928,0.0115544,0.0107448,0.00709276,0.00505996,0.00297437,0.00157518,0.000835992,0.000527995,0.000281597,0.000237598,0.000202398,0.000167198,0.000131999,0.000123199,0.000123199,0.000105599,0.000114399,9.67991e-05,9.67991e-05,8.79992e-05,0.000105599,0.000105599,0.000105599,8.79992e-05,7.03994e-05,2.63998e-05,0.000140799,5.27995e-05,5.27995e-05,3.51997e-05,8.79992e-05,5.27995e-05,4.39996e-05,0.000131999,1.75998e-05,6.15994e-05,2.63998e-05,0.000105599,7.91993e-05,2.63998e-05,2.63998e-05,7.03994e-05,3.51997e-05,3.51997e-05,8.79992e-06,9.67991e-05,2.63998e-05,1.75998e-05,3.51997e-05,3.51997e-05,2.63998e-05,2.63998e-05,4.39996e-05,5.27995e-05,1.75998e-05,8.79992e-06,1.75998e-05,8.79992e-06,2.63998e-05,1.75998e-05,2.63998e-05,4.39996e-05,1.75998e-05,2.63998e-05,0,4.39996e-05,1.75998e-05,0,0,1.75998e-05,0
0,0,0,0,0,0,0,0,0,8.79992e-06,0.000140799,0.00136399,0.00439118,0.00831599,0.0109032,0.0109384,0.0101376,0.00718957,0.00467276,0.00278957,0.00146079,0.000800792,0.000431196,0.000360797,0.000228798,0.000184798,0.000237598,0.000131999,0.000114399,0.000114399,0.000105599,0.000105599,8.79992e-05,9.67991e-05,0.000158399,6.15994e-05,9.67991e-05,8.79992e-05,9.67991e-05,7.03994e-05,6.15994e-05,8.79992e-05,0.000123199,7.03994e-05,1.75998e-05,5.27995e-05,1.75998e-05,5.27995e-05,2.63998e-05,2.63998e-05,6.15994e-05,4.39996e-05,1.75998e-05,6.15994e-05,3.51997e-05,6.15994e-05,8.79992e-06,3.51997e-05,5.27995e-05,2.63998e-05,2.63998e-05,3.51997e-05,2.63998e-05,2.63998e-05,1.75998e-05,4.39996e-05,6.15994e-05,2.63998e-05,8.79992e-06,2.63998e-05,4.39996e-05,3.51997e-05,8.79992e-06,2.63998e-05,2.63998e-05,5.27995e-05,1.75998e-05,8.79992e-06,2.63998e-05,8.79992e-06,8.79992e-06,4.39996e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,3.51997e-05,0.000316797,0.00171598,0.00461118,0.00816638,0.0109912,0.0105072,0.00937197,0.00659996,0.00409196,0.00273677,0.00149599,0.000774393,0.000501595,0.000343197,0.000272797,0.000272797,0.000105599,0.000246398,0.000105599,0.000158399,0.000158399,0.000131999,9.67991e-05,0.000114399,8.79992e-05,9.67991e-05,8.79992e-05,9.67991e-05,7.03994e-05,0.000131999,7.91993e-05,3.51997e-05,4.39996e-05,5.27995e-05,7.91993e-05,7.91993e-05,4.39996e-05,6.15994e-05,4.39996e-05,7.03994e-05,8.79992e-05,7.91993e-05,4.39996e-05,5.27995e-05,2.63998e-05,2.63998e-05,2.63998e-05,3.51997e-05,5.27995e-05,4.39996e-05,1.75998e-05,1.75998e-05,8.79992e-06,2.63998e-05,1.75998e-05,8.79992e-06,2.63998e-05,2.63998e-05,0,1.75998e-05,2.63998e-05,8.79992e-06,1.75998e-05,8.79992e-06,8.79992e-06,2.63998e-05,2.63998e-05,2.63998e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.03994e-05,0.000589594,0.00221758,0.00485758,0.00800797,0.0103136,0.0102784,0.00875597,0.00663516,0.00436476,0.00264877,0.00138159,0.000712793,0.000501595,0.000343197,0.000360797,0.000228798,0.000255198,0.000158399,0.000193598,0.000140799,0.000123199,0.000158399,6.15994e-05,0.000114399,0.000123199,8.79992e-05,0.000105599,8.79992e-05,7.91993e-05,7.03994e-05,7.91993e-05,7.91993e-05,7.03994e-05,6.15994e-05,9.67991e-05,4.39996e-05,8.79992e-05,5.27995e-05,5.27995e-05,3.51997e-05,6.15994e-05,2.63998e-05,3.51997e-05,5.27995e-05,4.39996e-05,3.51997e-05,2.63998e-05,1.75998e-05,4.39996e-05,3.51997e-05,2.63998e-05,3.51997e-05,2.63998e-05,0,3.51997e-05,1.75998e-05,2.63998e-05,1.75998e-05,6.15994e-05,8.79992e-06,2.63998e-05,2.63998e-05,1.75998e-05,5.27995e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000140799,0.000835992,0.00266637,0.00547358,0.00829837,0.010032,0.00940717,0.00769996,0.00554396,0.00387196,0.00242878,0.00131119,0.000739193,0.000457596,0.000395996,0.000343197,0.000228798,0.000237598,0.000219998,0.000211198,0.000149599,0.000158399,0.000114399,0.000158399,9.67991e-05,7.03994e-05,6.15994e-05,7.91993e-05,8.79992e-05,5.27995e-05,7.91993e-05,8.79992e-05,0.000105599,7.03994e-05,7.03994e-05,8.79992e-05,2.63998e-05,8.79992e-05,7.03994e-05,4.39996e-05,3.51997e-05,5.27995e-05,3.51997e-05,4.39996e-05,3.51997e-05,5.27995e-05,4.39996e-05,7.03994e-05,4.39996e-05,4.39996e-05,7.91993e-05,5.27995e-05,2.63998e-05,1.75998e-05,1.75998e-05,8.79992e-06,2.63998e-05,4.39996e-05,8.79992e-06,8.79992e-06,8.79992e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.79992e-06,0.000228798,0.00097679,0.00310637,0.00591357,0.00866797,0.00969758,0.00951277,0.00755036,0.00566716,0.00354636,0.00242878,0.00138159,0.000862392,0.000571995,0.000369597,0.000351997,0.000395996,0.000193598,0.000272797,0.000167198,0.000175998,0.000175998,0.000184798,0.000114399,0.000131999,0.000131999,6.15994e-05,9.67991e-05,4.39996e-05,7.91993e-05,8.79992e-05,9.67991e-05,5.27995e-05,5.27995e-05,2.63998e-05,0.000114399,3.51997e-05,0.000114399,0.000105599,6.15994e-05,7.03994e-05,6.15994e-05,4.39996e-05,4.39996e-05,0.000105599,5.27995e-05,3.51997e-05,6.15994e-05,6.15994e-05,3.51997e-05,7.03994e-05,3.51997e-05,2.63998e-05,1.75998e-05,5.27995e-05,5.27995e-05,4.39996e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.27995e-05,0.000334397,0.00116159,0.00332637,0.00622157,0.00852717,0.00981198,0.00894957,0.00745356,0.00518316,0.00350236,0.00217358,0.00134639,0.000923991,0.000519195,0.000448796,0.000343197,0.000255198,0.000325597,0.000246398,0.000272797,0.000228798,0.000149599,0.000140799,0.000140799,0.000105599,0.000114399,0.000149599,0.000140799,0.000123199,8.79992e-05,7.91993e-05,0.000114399,0.000123199,7.03994e-05,0.000131999,7.91993e-05,5.27995e-05,7.91993e-05,0.000105599,6.15994e-05,5.27995e-05,7.03994e-05,7.03994e-05,7.03994e-05,6.15994e-05,7.03994e-05,7.03994e-05,4.39996e-05,7.91993e-05,3.51997e-05,2.63998e-05,2.63998e-05,4.39996e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.03994e-05,0.000475196,0.00131119,0.00342317,0.00617757,0.00806076,0.00931917,0.00853597,0.00666156,0.00498076,0.00330877,0.00200638,0.00112639,0.000932791,0.000589595,0.000483996,0.000360797,0.000263998,0.000237598,0.000211198,0.000246398,0.000228798,0.000140799,0.000175998,0.000167198,0.000158399,0.000167198,0.000114399,0.000149599,8.79992e-05,0.000131999,0.000123199,0.000123199,4.39996e-05,4.39996e-05,0.000114399,7.91993e-05,9.67991e-05,6.15994e-05,0.000114399,9.67991e-05,6.15994e-05,7.91993e-05,9.67991e-05,7.91993e-05,5.27995e-05,7.03994e-05,7.91993e-05,7.91993e-05,4.39996e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.79992e-06,0.000149599,0.000712793,0.00172478,0.00360797,0.00610717,0.00811356,0.00873837,0.00780556,0.00636236,0.00465516,0.00320317,0.00211198,0.00132879,0.000844792,0.000527995,0.000360797,0.000334397,0.000404796,0.000387196,0.000219998,0.000237598,0.000140799,0.000211198,0.000131999,0.000184798,0.000158399,0.000131999,0.000123199,0.000123199,0.000114399,7.91993e-05,0.000149599,8.79992e-05,0.000149599,9.67991e-05,8.79992e-05,7.91993e-05,9.67991e-05,7.03994e-05,2.63998e-05,0.000105599,5.27995e-05,4.39996e-05,7.91993e-05,7.03994e-05,2.63998e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.27995e-05,0.000184798,0.000765593,0.00190958,0.00409197,0.00620396,0.00811356,0.00821916,0.00759436,0.00597516,0.00457596,0.00289517,0.00196238,0.00129359,0.000932791,0.000607195,0.000536795,0.000466396,0.000448796,0.000237598,0.000167198,0.000281597,0.000149599,0.000263998,0.000131999,0.000158399,0.000105599,0.000140799,0.000184798,0.000123199,0.000114399,8.79992e-05,7.03994e-05,0.000114399,0.000149599,7.03994e-05,8.79992e-05,6.15994e-05,0.000114399,0.000158399,4.39996e-05,7.03994e-05,8.79992e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.51997e-05,0.000202398,0.00095919,0.00211198,0.00403037,0.00637996,0.00779676,0.00803436,0.00752396,0.00579036,0.00418876,0.00282477,0.00182158,0.00140799,0.000985591,0.000668794,0.000501596,0.000307997,0.000351997,0.000316797,0.000237598,0.000228798,0.000237598,0.000149599,0.000228798,0.000158399,0.000131999,0.000123199,0.000158399,0.000114399,9.67991e-05,0.000175998,7.03994e-05,8.79992e-05,4.39996e-05,7.91993e-05,7.03994e-05,0.000123199,6.15994e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.91993e-05,0.000343197,0.000941591,0.00263117,0.00431197,0.00653836,0.00831597,0.00799916,0.00694315,0.00571996,0.00417996,0.00296557,0.00185678,0.00125839,0.000800792,0.000747993,0.000501595,0.000431196,0.000316797,0.000255198,0.000237598,0.000202398,0.000140799,0.000290397,0.000219998,0.000193598,0.000158399,0.000105599,0.000131999,8.79992e-05,0.000167198,0.000131999,0.000114399,0.000105599,9.67991e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.63998e-05,0.000131999,0.000404796,0.00102959,0.00260477,0.00428557,0.00646796,0.00761196,0.00749756,0.00672315,0.00541196,0.00410956,0.00249917,0.00179518,0.00124959,0.000976791,0.000615994,0.000475196,0.000360797,0.000404796,0.000307997,0.000369597,0.000219998,0.000219998,0.000228798,0.000237598,0.000219998,0.000202398,0.000140799,0.000167198,0.000123199,0.000105599
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.63998e-05,0.000140799,0.000492795,0.00129359,0.00257837,0.00515676,0.00603676,0.00666155,0.00739196,0.00664395,0.00532395,0.00388076,0.00274557,0.00189198,0.00139919,0.000871192,0.000536795,0.000501595,0.000334397,0.000395996,0.000281597,0.000272797,0.000263998,0.000281597,0.000184798,0.000184798,0.000202398,0.000123199


==> anc/1.3_Osc_DetResponse77.txt <==
0.00216635,0.00505799,0.00744098,0.0101254,0.0111238,0.00886325,0.00631069,0.0042291,0.0022888,0.000894797,0.000442689,0.000282568,0.00017896,0.000188378,0.000131865,0.000131865,0.000113027,6.59325e-05,8.47703e-05,8.47703e-05,5.65135e-05,0.000131865,8.47703e-05,9.41892e-05,0.000103608,0.000103608,8.47703e-05,4.70946e-05,0.000103608,6.59325e-05,7.53514e-05,0.000113027,4.70946e-05,4.70946e-05,2.82568e-05,4.70946e-05,5.65135e-05,5.65135e-05,3.76757e-05,7.53514e-05,4.70946e-05,2.82568e-05,6.59325e-05,6.59325e-05,0.000103608,1.88378e-05,4.70946e-05,4.70946e-05,5.65135e-05,5.65135e-05,3.76757e-05,6.59325e-05,6.59325e-05,1.88378e-05,6.59325e-05,5.65135e-05,4.70946e-05,3.76757e-05,6.59325e-05,5.65135e-05,7.53514e-05,6.59325e-05,4.70946e-05,5.65135e-05,5.65135e-05,5.65135e-05,2.82568e-05,4.70946e-05,0.000103608,8.47703e-05,4.70946e-05,2.82568e-05,4.70946e-05,2.82568e-05,6.59325e-05,6.59325e-05,6.59325e-05,4.70946e-05,3.76757e-05,3.76757e-05,1.88378e-05,3.76757e-05
0,0,3.76757e-05,0.000470946,0.00281625,0.0059057,0.00934362,0.0111803,0.0104268,0.00836404,0.00583032,0.0039842,0.00211926,0.00111143,0.000480365,0.000235473,0.000254311,0.000254311,0.000197797,0.00026373,0.000169541,0.000131865,0.000150703,0.000216635,7.53514e-05,9.41892e-05,8.47703e-05,7.53514e-05,8.47703e-05,4.70946e-05,0.000122446,0.000103608,0.000131865,4.70946e-05,5.65135e-05,0.000103608,0.000131865,3.76757e-05,7.53514e-05,5.65135e-05,7.53514e-05,7.53514e-05,5.65135e-05,3.76757e-05,8.47703e-05,9.41892e-05,6.59325e-05,5.65135e-05,5.65135e-05,2.82568e-05,2.82568e-05,1.88378e-05,9.41892e-05,2.82568e-05,3.76757e-05,7.53514e-05,5.65135e-05,8.47703e-05,3.76757e-05,0.000113027,2.82568e-05,6.59325e-05,2.82568e-05,1.88378e-05,3.76757e-05,9.41892e-05,1.88378e-05,9.41892e-06,3.76757e-05,3.76757e-05,4.70946e-05,2.82568e-05,2.82568e-05,3.76757e-05,4.70946e-05,1.88378e-05,4.70946e-05,6.59325e-05,3.76757e-05,8.47703e-05,5.65135e-05,2.82568e-05
0,0,0,0,0,0,3.76757e-05,0.000810027,0.00295754,0.00673457,0.010003,0.0106152,0.0103326,0.00769528,0.00565137,0.00370163,0.00180843,0.000838284,0.000470946,0.000395595,0.000207216,0.000216635,0.000150703,0.000160122,0.000216635,0.000131865,0.000122446,7.53514e-05,0.000122446,4.70946e-05,0.000113027,8.47703e-05,0.000103608,0.000131865,0.000122446,0.000141284,5.65135e-05,0.000113027,0.000103608,5.65135e-05,9.41892e-05,6.59325e-05,7.53514e-05,5.65135e-05,7.53514e-05,2.82568e-05,6.59325e-05,6.59325e-05,4.70946e-05,5.65135e-05,0.000122446,5.65135e-05,3.76757e-05,2.82568e-05,4.70946e-05,4.70946e-05,6.59325e-05,5.65135e-05,3.76757e-05,4.70946e-05,2.82568e-05,4.70946e-05,6.59325e-05,5.65135e-05,3.76757e-05,6.59325e-05,6.59325e-05,7.53514e-05,2.82568e-05,8.47703e-05,9.41892e-05,4.70946e-05,2.82568e-05,2.82568e-05,2.82568e-05,4.70946e-05,7.53514e-05,4.70946e-05,9.41892e-06,4.70946e-05,3.76757e-05,2.82568e-05
0,0,0,0,0,0,0,0,0,9.41892e-06,0.000160122,0.000998405,0.00350384,0.00686643,0.00959794,0.0111427,0.0097769,0.00741271,0.00546299,0.00347558,0.00186494,0.00106434,0.000508622,0.000339081,0.00026373,0.000244892,0.00017896,0.000169541,0.000169541,0.000216635,0.000103608,0.000141284,0.000113027,0.000160122,0.000216635,8.47703e-05,0.000131865,0.000113027,9.41892e-05,0.000141284,0.000103608,0.000113027,0.000131865,7.53514e-05,0.000141284,6.59325e-05,5.65135e-05,6.59325e-05,4.70946e-05,0.000160122,7.53514e-05,5.65135e-05,5.65135e-05,3.76757e-05,3.76757e-05,4.70946e-05,6.59325e-05,0.000122446,6.59325e-05,6.59325e-05,6.59325e-05,1.88378e-05,7.53514e-05,8.47703e-05,5.65135e-05,7.53514e-05,8.47703e-05,6.59325e-05,7.53514e-05,2.82568e-05,6.59325e-05,6.59325e-05,5.65135e-05,5.65135e-05,5.65135e-05,6.59325e-05,4.70946e-05,1.88378e-05,8.47703e-05,5.65135e-05,6.59325e-05,6.59325e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,9.41892e-06,0.000226054,0.00129039,0.00395595,0.00712074,0.00939072,0.0102855,0.00917408,0.00745981,0.00494494,0.00319301,0.00165773,0.00078177,0.000602811,0.000339081,0.000197797,0.000291987,0.000160122,0.000254311,0.000169541,0.000197797,0.000178959,0.000160122,0.000169541,0.000113027,0.000141284,0.000122446,7.53514e-05,8.47703e-05,6.59325e-05,9.41892e-05,4.70946e-05,8.47703e-05,0.000160122,4.70946e-05,8.47703e-05,9.41892e-05,9.41892e-05,7.53514e-05,0.000113027,6.59325e-05,0.000141284,4.70946e-05,0.000113027,4.70946e-05,5.65135e-05,0.000103608,5.65135e-05,8.47703e-05,4.70946e-05,7.53514e-05,6.59325e-05,4.70946e-05,9.41892e-05,2.82568e-05,8.47703e-05,9.41892e-05,9.41892e-05,5.65135e-05,7.53514e-05,0.000103608,6.59325e-05,0.000103608,9.41892e-06,5.65135e-05,3.76757e-05,6.59325e-05,7.53514e-05,6.59325e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41892e-06,4.70946e-05,0.000508622,0.00187436,0.00429504,0.00713016,0.00935304,0.00944723,0.00890092,0.00642372,0.00443631,0.00304231,0.0016954,0.000913635,0.000536879,0.000357919,0.000320243,0.000282568,0.00026373,0.000150703,0.000197797,0.000160122,0.000188378,0.00017896,0.000197797,0.000113027,0.000131865,0.000131865,0.000103608,0.000113027,0.000141284,9.41892e-05,7.53514e-05,2.82568e-05,0.000103608,3.76757e-05,0.000122446,5.65135e-05,0.000103608,6.59325e-05,6.59325e-05,7.53514e-05,9.41892e-05,3.76757e-05,0.000103608,3.76757e-05,3.76757e-05,5.65135e-05,5.65135e-05,7.53514e-05,6.59325e-05,8.47703e-05,6.59325e-05,4.70946e-05,0.000103608,5.65135e-05,7.53514e-05,2.82568e-05,3.76757e-05,7.53514e-05,0.000103608,3.76757e-05,5.65135e-05,9.41892e-05,0.000103608,4.70946e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88378e-05,5.65135e-05,0.000744094,0.00216635,0.00474715,0.00780832,0.00974864,0.00900453,0.00864661,0.00620708,0.00478481,0.00275032,0.00163889,0.000838284,0.000574554,0.000452108,0.000320243,0.000216635,0.000291987,0.000301405,0.000216635,0.000150703,0.000141284,0.000141284,0.000150703,0.000150703,0.000103608,0.000169541,9.41892e-05,0.000122446,0.000141284,6.59325e-05,9.41892e-05,5.65135e-05,8.47703e-05,9.41892e-05,0.000103608,8.47703e-05,0.000131865,9.41892e-05,7.53514e-05,9.41892e-05,8.47703e-05,0.000113027,9.41892e-05,7.53514e-05,0.000113027,9.41892e-05,9.41892e-05,5.65135e-05,5.65135e-05,0.000103608,0.000131865,8.47703e-05,7.53514e-05,1.88378e-05,3.76757e-05,4.70946e-05,0.000131865,4.70946e-05,5.65135e-05,7.53514e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41892e-06,0.000150703,0.000772351,0.00234531,0.00517101,0.00748807,0.008543,0.00946607,0.00804379,0.00607522,0.00419142,0.00262788,0.00127155,0.00087596,0.000546298,0.000395595,0.000291987,0.000235473,0.000291987,0.000254311,0.000226054,0.000150703,0.000169541,0.000150703,8.47703e-05,0.000169541,0.000169541,9.41892e-05,0.000113027,0.000150703,0.000113027,9.41892e-05,0.000103608,0.000131865,0.000103608,7.53514e-05,4.70946e-05,0.000160122,0.000103608,9.41892e-05,9.41892e-05,0.000150703,5.65135e-05,6.59325e-05,5.65135e-05,4.70946e-05,0.000131865,8.47703e-05,0.000103608,8.47703e-05,7.53514e-05,6.59325e-05,0.000122446,9.41892e-05,5.65135e-05,8.47703e-05,5.65135e-05,8.47703e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82568e-05,0.000244892,0.00102666,0.00267497,0.00498262,0.00771412,0.00939072,0.00877848,0.00793076,0.00544414,0.00361686,0.00246775,0.00157296,0.00096073,0.00061223,0.000367338,0.000339081,0.000386176,0.000320243,0.000329662,0.000141284,0.000197797,0.000150703,0.000216635,0.000122446,0.000216635,0.000113027,0.000150703,0.000141284,0.000122446,9.41892e-05,0.000122446,8.47703e-05,0.000160122,0.000150703,9.41892e-05,5.65135e-05,8.47703e-05,9.41892e-05,0.000103608,4.70946e-05,4.70946e-05,9.41892e-05,2.82568e-05,8.47703e-05,0.000141284,0.000113027,9.41892e-05,0.000131865,0.000113027,0.000122446,5.65135e-05,6.59325e-05,9.41892e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41892e-06,5.65135e-05,0.000357919,0.0013469,0.00312708,0.00551008,0.00788366,0.00911756,0.00850532,0.00729968,0.00561369,0.00374873,0.00222286,0.00145993,0.000970149,0.000697,0.000461527,0.000470946,0.000282568,0.000235473,0.0003485,0.000244892,0.000235473,0.000226054,0.000207216,0.000160122,0.00017896,0.000169541,0.000113027,0.000103608,0.000207216,0.000197797,0.000141284,7.53514e-05,0.000103608,0.000103608,0.000131865,9.41892e-05,5.65135e-05,7.53514e-05,8.47703e-05,0.000103608,0.000103608,6.59325e-05,0.000131865,0.000122446,0.000103608,9.41892e-05,0.000113027,6.59325e-05,7.53514e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.76757e-05,7.53514e-05,0.000489784,0.00151644,0.00327778,0.00572672,0.00758225,0.00852416,0.00796843,0.00671571,0.00528402,0.00356977,0.00222286,0.00136574,0.000819446,0.000668743,0.000442689,0.000386176,0.000273149,0.000395595,0.000244892,0.000216635,0.000216635,0.000244892,0.000216635,0.000122446,0.000150703,0.000150703,9.41892e-05,0.000103608,0.000150703,0.000150703,8.47703e-05,0.000141284,0.000113027,8.47703e-05,0.000150703,0.000141284,0.000131865,0.000103608,0.000141284,0.000131865,6.59325e-05,6.59325e-05,6.59325e-05,0.000103608,0.000122446
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.76757e-05,0.000169541,0.000499203,0.00176134,0.003485,0.0055195,0.0071584,0.0087879,0.00765761,0.00643313,0.00502029,0.0031365,0.00214751,0.00117736,0.000744095,0.000489784,0.000480365,0.0003485,0.000320243,0.000357919,0.000188378,0.00026373,0.000216635,0.000207216,0.00017896,0.000235473,0.000188378,0.000235473,0.000122446,7.53514e-05,0.000103608,0.000122446,0.000150703,0.000131865,0.000160122,0.000103608,7.53514e-05,0.000141284,0.000169541,0.000141284,0.000131865,0.000103608,9.41892e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41892e-06,7.53514e-05,0.000207216,0.000810027,0.00167657,0.00367337,0.00569846,0.00704537,0.00830752,0.00732794,0.00627301,0.00457759,0.00342848,0.002091,0.00146935,0.000847703,0.000659325,0.000423851,0.000367338,0.00043327,0.000226054,0.000273149,0.00026373,0.000226054,0.000150703,0.000188378,0.000188378,0.000122446,0.000216635,0.000197797,0.000131865,0.000235473,0.00017896,0.000103608,0.000122446,0.000131865,0.000141284,0.000103608,0.000141284,0.000131865
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41892e-06,8.47703e-05,0.000395595,0.00106434,0.00206274,0.00402188,0.0058209,0.0073091,0.00733736,0.00720549,0.00599044,0.00444573,0.00316475,0.002091,0.00129039,0.000894797,0.000762933,0.00052746,0.000367338,0.000423851,0.000357919,0.00026373,0.00026373,0.000197797,0.000216635,0.000188378,0.000122446,0.000244892,0.000113027,0.00017896,0.000131865,0.00017896,0.000141284,0.000150703,0.000131865,0.000169541
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88378e-05,7.53514e-05,0.000395595,0.000998405,0.00241124,0.00419142,0.00570787,0.00749748,0.00724317,0.00683815,0.0058209,0.00450224,0.00295754,0.00222286,0.00125272,0.000857122,0.000687581,0.000452108,0.00043327,0.000357919,0.000461527,0.000301405,0.000216635,0.000254311,0.000207216,0.000244892,0.000169541,0.000113027,0.000141284,0.000150703,0.000141284,0.000188378
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.47703e-05,0.000536878,0.00121504,0.00220403,0.00429503,0.0057738,0.0067157,0.0070642,0.00617882,0.00517099,0.00405955,0.00280684,0.00206274,0.0013469,0.000894797,0.00061223,0.00043327,0.000386176,0.000386176,0.000320243,0.000282568,0.000320243,0.000310824,0.000216635,0.000197797,0.000197797,0.000169541


==> anc/1.3_Osc_DetResponse78.txt <==
0.00176847,0.00463756,0.00719622,0.00951031,0.0110342,0.00915285,0.00636841,0.00461874,0.00279381,0.00135458,0.000677288,0.000460932,0.000159915,0.000159915,0.000131695,0.000103475,0.000112881,9.40679e-05,0.000169322,7.52543e-05,9.40679e-05,0.000141102,6.58475e-05,0.000122288,0.000122288,8.46611e-05,7.52543e-05,0.000103475,4.70339e-05,5.64407e-05,5.64407e-05,3.76271e-05,0.000103475,5.64407e-05,7.52543e-05,9.40679e-05,8.46611e-05,3.76271e-05,6.58475e-05,6.58475e-05,5.64407e-05,9.40679e-06,5.64407e-05,4.70339e-05,8.46611e-05,2.82204e-05,3.76271e-05,1.88136e-05,8.46611e-05,3.76271e-05,5.64407e-05,8.46611e-05,4.70339e-05,9.40679e-05,6.58475e-05,5.64407e-05,3.76271e-05,2.82204e-05,4.70339e-05,5.64407e-05,3.76271e-05,2.82204e-05,4.70339e-05,6.58475e-05,3.76271e-05,3.76271e-05,2.82204e-05,5.64407e-05,1.88136e-05,3.76271e-05,8.46611e-05,4.70339e-05,7.52543e-05,6.58475e-05,6.58475e-05,2.82204e-05,4.70339e-05,5.64407e-05,3.76271e-05,9.40679e-06,3.76271e-05,2.82204e-05
0,0,1.88136e-05,0.000442119,0.0026433,0.00554062,0.0089459,0.0101782,0.0108743,0.00853199,0.00627434,0.00421424,0.00228585,0.0012511,0.000630254,0.000366865,0.00026339,0.00026339,0.000178729,0.000206949,0.000197542,0.000150509,0.000131695,0.000122288,0.000103475,6.58475e-05,0.000112881,8.46611e-05,7.52543e-05,8.46611e-05,3.76271e-05,0.000150509,0.000150509,0.000112881,8.46611e-05,3.76271e-05,0.000112881,7.52543e-05,0.000103475,0.000131695,7.52543e-05,6.58475e-05,2.82204e-05,7.52543e-05,6.58475e-05,0.000103475,9.40679e-05,4.70339e-05,4.70339e-05,3.76271e-05,0.000141102,4.70339e-05,3.76271e-05,1.88136e-05,5.64407e-05,6.58475e-05,4.70339e-05,9.40679e-05,3.76271e-05,7.52543e-05,5.64407e-05,2.82204e-05,3.76271e-05,4.70339e-05,6.58475e-05,3.76271e-05,9.40679e-05,5.64407e-05,4.70339e-05,9.40679e-05,3.76271e-05,4.70339e-05,9.40679e-06,4.70339e-05,8.46611e-05,2.82204e-05,5.64407e-05,1.88136e-05,5.64407e-05,3.76271e-05,4.70339e-05,3.76271e-05
0,0,0,0,0,0,6.58475e-05,0.000761949,0.00285025,0.00594512,0.00899294,0.0108743,0.0103099,0.00819334,0.00630256,0.00397907,0.00211652,0.00100653,0.000714915,0.000395085,0.000338644,0.000141102,0.000150509,0.000169322,0.000188136,0.000188136,0.000159915,0.000169322,0.000122288,0.000122288,0.000131695,0.000112881,8.46611e-05,9.40679e-05,0.000103475,6.58475e-05,8.46611e-05,8.46611e-05,6.58475e-05,3.76271e-05,0.000103475,8.46611e-05,7.52543e-05,8.46611e-05,0.000112881,7.52543e-05,8.46611e-05,8.46611e-05,5.64407e-05,2.82204e-05,4.70339e-05,6.58475e-05,9.40679e-05,8.46611e-05,4.70339e-05,4.70339e-05,3.76271e-05,4.70339e-05,6.58475e-05,8.46611e-05,6.58475e-05,6.58475e-05,4.70339e-05,2.82204e-05,8.46611e-05,6.58475e-05,5.64407e-05,2.82204e-05,0.000103475,3.76271e-05,7.52543e-05,1.88136e-05,2.82204e-05,5.64407e-05,0.000112881,3.76271e-05,3.76271e-05,3.76271e-05,4.70339e-05,9.40679e-06,2.82204e-05,5.64407e-05
0,0,0,0,0,0,0,0,0,0,8.46611e-05,0.000950084,0.00329237,0.00667886,0.00956676,0.00994303,0.00945387,0.0079958,0.00556883,0.00398847,0.00195661,0.00104415,0.000592627,0.000432712,0.00026339,0.000188136,0.000225763,0.000188136,0.000225763,0.000206949,0.000131695,0.000150509,0.000103475,0.000112881,0.000131695,0.000159915,0.000112881,0.000122288,7.52543e-05,8.46611e-05,9.40679e-05,8.46611e-05,0.000112881,0.000103475,6.58475e-05,6.58475e-05,0.000103475,7.52543e-05,8.46611e-05,7.52543e-05,9.40679e-05,0.000131695,0.000103475,7.52543e-05,5.64407e-05,6.58475e-05,6.58475e-05,8.46611e-05,7.52543e-05,3.76271e-05,4.70339e-05,4.70339e-05,4.70339e-05,6.58475e-05,9.40679e-05,5.64407e-05,9.40679e-05,4.70339e-05,0.000141102,6.58475e-05,4.70339e-05,3.76271e-05,7.52543e-05,5.64407e-05,5.64407e-05,4.70339e-05,5.64407e-05,1.88136e-05,6.58475e-05,7.52543e-05,8.46611e-05,0.000112881
0,0,0,0,0,0,0,0,0,0,0,0,0,2.82204e-05,0.000206949,0.00124169,0.00348051,0.00661301,0.00910582,0.00990541,0.00946328,0.00761011,0.00557824,0.00326415,0.00199424,0.00126051,0.000677288,0.000432712,0.000329237,0.000310424,0.000216356,0.000178729,0.000188136,0.000159915,0.000159915,0.000159915,0.000150509,0.000122288,6.58475e-05,0.000122288,6.58475e-05,0.000150509,0.000141102,0.000112881,8.46611e-05,9.40679e-05,0.000141102,0.000141102,8.46611e-05,0.000112881,9.40679e-05,5.64407e-05,8.46611e-05,7.52543e-05,4.70339e-05,0.000112881,0.000122288,4.70339e-05,8.46611e-05,0.000112881,7.52543e-05,7.52543e-05,9.40679e-05,5.64407e-05,3.76271e-05,0.000103475,5.64407e-05,5.64407e-05,9.40679e-05,4.70339e-05,0.000103475,8.46611e-05,3.76271e-05,7.52543e-05,2.82204e-05,7.52543e-05,7.52543e-05,5.64407e-05,7.52543e-05,8.46611e-05,3.76271e-05,0.000103475
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.40679e-06,4.70339e-05,0.000310424,0.00149568,0.00385679,0.00614265,0.00882361,0.00969845,0.00886123,0.00696104,0.00500441,0.00321712,0.00197542,0.00104415,0.000639661,0.000470339,0.00026339,0.000319831,0.000197542,0.000206949,0.000282204,0.000206949,0.000178729,0.000141102,0.000131695,0.000150509,0.000112881,0.000112881,0.000103475,0.000131695,0.000141102,0.000131695,6.58475e-05,8.46611e-05,0.000103475,0.000131695,9.40679e-05,6.58475e-05,0.000122288,8.46611e-05,9.40679e-05,7.52543e-05,4.70339e-05,4.70339e-05,0.000103475,0.000122288,0.000122288,8.46611e-05,0.000112881,6.58475e-05,3.76271e-05,8.46611e-05,0.000112881,8.46611e-05,6.58475e-05,9.40679e-05,9.40679e-05,4.70339e-05,7.52543e-05,7.52543e-05,6.58475e-05,3.76271e-05,1.88136e-05,8.46611e-05,9.40679e-05,4.70339e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.52543e-05,0.00058322,0.00230466,0.0038756,0.0071586,0.00887064,0.00916226,0.00858843,0.00656595,0.00496679,0.0031983,0.0020789,0.000808983,0.000733729,0.000442119,0.000479746,0.000301017,0.000282204,0.000188136,0.000216356,0.000188136,0.000197542,0.000150509,0.000131695,0.000141102,0.000141102,0.000122288,0.000150509,0.000150509,0.000141102,8.46611e-05,0.000112881,0.000112881,0.000141102,0.000103475,0.000150509,0.000112881,7.52543e-05,6.58475e-05,5.64407e-05,7.52543e-05,9.40679e-05,9.40679e-05,0.000141102,7.52543e-05,7.52543e-05,6.58475e-05,4.70339e-05,8.46611e-05,3.76271e-05,0.000112881,0.000112881,0.000112881,8.46611e-05,9.40679e-05,7.52543e-05,7.52543e-05,0.000197542,8.46611e-05,4.70339e-05,4.70339e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82204e-05,0.000178729,0.000856017,0.00195661,0.00487273,0.00715859,0.00876717,0.00909641,0.00803342,0.00686697,0.00428949,0.0029161,0.00184373,0.00111,0.000555,0.000404492,0.000385678,0.000310424,0.00029161,0.000216356,0.000188136,0.000169322,0.000244576,0.000122288,0.000159915,0.000112881,0.000253983,3.76271e-05,0.000112881,0.000178729,0.000141102,0.000112881,0.000103475,8.46611e-05,0.000169322,0.000131695,0.000141102,0.000112881,0.000122288,8.46611e-05,0.000141102,2.82204e-05,5.64407e-05,5.64407e-05,8.46611e-05,0.000112881,0.000112881,9.40679e-05,0.000131695,0.000131695,8.46611e-05,8.46611e-05,7.52543e-05,0.000122288,0.000122288,0.000150509,8.46611e-05,8.46611e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82204e-05,0.000178729,0.000865424,0.0026339,0.00493858,0.00736554,0.00822156,0.00856021,0.00751604,0.00577577,0.0041578,0.00284085,0.00187195,0.00121347,0.000573814,0.000423305,0.000451526,0.000301017,0.000310424,0.000301017,0.000319831,0.000216356,0.000131695,0.000253983,0.000206949,0.000178729,0.000197542,0.000112881,0.000122288,0.000131695,9.40679e-05,0.000112881,0.000178729,7.52543e-05,0.000103475,0.000112881,0.000141102,0.000112881,0.000112881,8.46611e-05,0.000103475,6.58475e-05,0.000112881,7.52543e-05,8.46611e-05,7.52543e-05,0.000122288,4.70339e-05,6.58475e-05,0.000122288,7.52543e-05,7.52543e-05,0.000159915,7.52543e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.40679e-06,4.70339e-05,0.000357458,0.00113822,0.00269974,0.00516434,0.00699867,0.00874835,0.00823097,0.00701748,0.00579459,0.00424245,0.002775,0.00168381,0.00105356,0.000761949,0.000517373,0.000366865,0.000413898,0.000310424,0.000216356,0.00023517,0.000225763,0.000178729,0.000141102,0.000178729,0.000188136,0.000216356,9.40679e-05,0.000103475,0.000169322,0.000159915,0.000131695,7.52543e-05,0.000169322,6.58475e-05,9.40679e-05,0.000122288,0.000131695,0.000122288,9.40679e-05,0.000112881,9.40679e-05,0.000112881,8.46611e-05,0.000122288,5.64407e-05,0.000131695,3.76271e-05,0.000131695,8.46611e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.40679e-06,0.000112881,0.000366865,0.00123229,0.00315127,0.0048445,0.00655654,0.00839089,0.00841911,0.00675409,0.00529602,0.00380974,0.00243635,0.00159915,0.00105356,0.000611441,0.000479746,0.000423305,0.000376271,0.000338644,0.000357458,0.00023517,0.000272797,0.000244576,0.000197542,0.000131695,0.000244576,0.000188136,0.000178729,0.000131695,0.000131695,0.000159915,0.000150509,0.000122288,0.000188136,7.52543e-05,0.000103475,0.000141102,0.000131695,0.000131695,0.000112881,0.000122288,6.58475e-05,8.46611e-05,0.000122288,8.46611e-05,0.000122288
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88136e-05,0.000131695,0.000658475,0.00128873,0.00317008,0.00529603,0.00740316,0.00853199,0.00769477,0.0062367,0.00511729,0.00348991,0.00254924,0.00158975,0.00108178,0.000799577,0.000395085,0.000385678,0.000376271,0.000244576,0.00023517,0.000282204,0.000272797,0.000197542,0.000216356,0.000253983,0.000131695,0.000150509,0.000150509,0.000150509,0.000112881,9.40679e-05,0.000122288,0.000131695,9.40679e-05,9.40679e-05,0.000141102,0.000141102,0.000141102,0.000141102,0.000122288,9.40679e-05,7.52543e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82204e-05,1.88136e-05,0.000122288,0.000630254,0.00179669,0.00345229,0.00514552,0.00680112,0.00748782,0.00690459,0.00612382,0.00475983,0.00349932,0.00229525,0.00135458,0.000837204,0.000658475,0.000573814,0.000536187,0.000385678,0.000348051,0.000197542,0.000301017,0.000272797,0.000216356,0.000225763,0.000169322,0.000159915,0.000159915,0.000150509,0.000178729,0.000178729,0.000122288,0.000103475,0.000103475,0.000206949,0.000131695,0.000169322,0.000169322,9.40679e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.40679e-06,1.88136e-05,0.000244576,0.000724322,0.00186254,0.00379093,0.0053901,0.00708332,0.00771359,0.00708332,0.00611442,0.0045811,0.00340525,0.0024928,0.00154271,0.00112881,0.000743136,0.000470339,0.000451526,0.000442119,0.000366865,0.000310424,0.000178729,0.00023517,0.000188136,0.00026339,0.000178729,0.000131695,0.000141102,0.000225763,7.52543e-05,0.000178729,0.00026339,0.000122288,8.46611e-05,0.000159915
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.88136e-05,7.52543e-05,0.000357458,0.000856017,0.0020883,0.00371568,0.00570052,0.0069234,0.00697044,0.00686696,0.00617086,0.00438356,0.00354635,0.00210712,0.00158034,0.000978305,0.000856017,0.000479746,0.000451526,0.000470339,0.000507966,0.000206949,0.000385678,0.000272797,0.000197542,0.000188136,0.000197542,0.000197542,0.000216356,0.000188136,0.000141102,0.000253983
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.82204e-05,0.000103475,0.000357458,0.000997118,0.00211652,0.003885,0.00525839,0.00643424,0.00646246,0.00683874,0.00565348,0.00421423,0.0031983,0.00230466,0.0013922,0.00100653,0.000583221,0.000536187,0.000517373,0.000366865,0.000376271,0.000301017,0.000282204,0.000206949,0.000188136,0.000188136,0.000141102,0.000225763


==> anc/1.3_Osc_DetResponse80.txt <==
0.00170592,0.00368766,0.00676243,0.0087646,0.00985764,0.00960226,0.00747749,0.00550596,0.0031769,0.00181829,0.00093979,0.000357529,0.000337099,0.000173657,0.000204302,0.000153227,0.000132797,0.000143012,9.19361e-05,0.000112366,0.000102151,0.000112366,7.15058e-05,0.000112366,6.12907e-05,8.17209e-05,0.000132797,0.000102151,8.17209e-05,0.000112366,0.000112366,8.17209e-05,0.000102151,4.08605e-05,0.000102151,0.000102151,0.000112366,7.15058e-05,0.000102151,0.000112366,5.10756e-05,0.000153227,8.17209e-05,7.15058e-05,0.000102151,0.000112366,8.17209e-05,4.08605e-05,0.000112366,8.17209e-05,9.19361e-05,0.000102151,0.000153227,6.12907e-05,3.06454e-05,0.000122581,8.17209e-05,8.17209e-05,9.19361e-05,8.17209e-05,0.000102151,0.000102151,9.19361e-05,0.000122581,0.000102151,4.08605e-05,8.17209e-05,4.08605e-05,9.19361e-05,0.000112366,7.15058e-05,0.000102151,5.10756e-05,7.15058e-05,8.17209e-05,4.08605e-05,0.000132797,6.12907e-05,7.15058e-05,4.08605e-05,6.12907e-05,6.12907e-05
0,0,1.02151e-05,0.000367744,0.00179786,0.0048522,0.00789633,0.00986785,0.0102152,0.00931623,0.00669092,0.00505649,0.00294195,0.00164463,0.0010113,0.000480111,0.000337099,0.000255378,0.000224733,0.000153227,0.000173657,0.000173657,0.000153227,0.000153227,0.000132797,0.000122581,0.000143012,0.000143012,0.000173657,0.000122581,0.000153227,0.000122581,0.000194087,0.000132797,0.000122581,0.000112366,0.000112366,6.12907e-05,4.08605e-05,5.10756e-05,0.000132797,0.000112366,8.17209e-05,8.17209e-05,9.19361e-05,7.15058e-05,4.08605e-05,0.000132797,0.000112366,0.000122581,8.17209e-05,8.17209e-05,9.19361e-05,0.000132797,0.000112366,0.000132797,7.15058e-05,9.19361e-05,9.19361e-05,7.15058e-05,0.000183872,0.000112366,7.15058e-05,4.08605e-05,9.19361e-05,0.000112366,6.12907e-05,0.000102151,0.000102151,5.10756e-05,0.000132797,4.08605e-05,9.19361e-05,0.000112366,9.19361e-05,8.17209e-05,8.17209e-05,9.19361e-05,7.15058e-05,0.000112366,0.000132797,8.17209e-05
0,0,0,0,0,0,2.04302e-05,0.000572046,0.00241076,0.00476026,0.00808019,0.00966355,0.0104603,0.00887697,0.00698716,0.00494412,0.00274786,0.00137904,0.000663983,0.000582262,0.000326884,0.000275808,0.000163442,0.000122581,0.000122581,0.000153227,0.000102151,0.000183872,0.000143012,0.000173657,0.000143012,0.000173657,8.17209e-05,0.000132797,0.000122581,0.000122581,0.000102151,0.000163442,0.000143012,0.000143012,0.000102151,0.000153227,0.000102151,9.19361e-05,0.000122581,0.000112366,9.19361e-05,7.15058e-05,0.000143012,9.19361e-05,0.000173657,0.000132797,0.000102151,9.19361e-05,7.15058e-05,7.15058e-05,9.19361e-05,9.19361e-05,0.000102151,0.000122581,5.10756e-05,0.000122581,8.17209e-05,0.000132797,0.000173657,7.15058e-05,9.19361e-05,2.04302e-05,7.15058e-05,7.15058e-05,6.12907e-05,8.17209e-05,4.08605e-05,6.12907e-05,0.000122581,6.12907e-05,6.12907e-05,8.17209e-05,8.17209e-05,8.17209e-05,6.12907e-05,5.10756e-05
0,0,0,0,0,0,0,0,0,1.02151e-05,8.17209e-05,0.000827424,0.00273765,0.0052608,0.00783503,0.00982699,0.00947967,0.00896891,0.00624145,0.00430056,0.00257421,0.0015527,0.00089893,0.00043925,0.000275808,0.000265593,0.000173657,0.000234948,0.000173657,0.000194087,0.000183872,0.000173657,0.000163442,0.000122581,0.000194087,0.000163442,0.000153227,0.000112366,0.000122581,0.000153227,0.000132797,0.000173657,0.000153227,0.000102151,0.000102151,0.000143012,0.000112366,0.000112366,0.000122581,0.000122581,0.000153227,8.17209e-05,9.19361e-05,0.000143012,0.000163442,6.12907e-05,6.12907e-05,0.000112366,0.000102151,0.000122581,7.15058e-05,7.15058e-05,9.19361e-05,0.000143012,9.19361e-05,9.19361e-05,9.19361e-05,0.000163442,7.15058e-05,0.000112366,9.19361e-05,0.000122581,0.000143012,7.15058e-05,0.000102151,8.17209e-05,0.000102151,0.000112366,6.12907e-05,8.17209e-05,8.17209e-05,9.19361e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000183872,0.000888715,0.00285001,0.00549575,0.00800868,0.00940817,0.00919365,0.00832535,0.00627209,0.00372851,0.00254356,0.00151184,0.000909145,0.000347314,0.000377959,0.000326884,0.000234948,0.000214517,0.000296238,0.000204302,0.000163442,0.000224733,0.000194087,0.000112366,0.000122581,0.000132797,9.19361e-05,0.000143012,0.000194087,0.000183872,0.000143012,6.12907e-05,0.000112366,8.17209e-05,0.000122581,9.19361e-05,0.000102151,0.000143012,0.000122581,0.000143012,9.19361e-05,0.000153227,5.10756e-05,8.17209e-05,8.17209e-05,0.000173657,0.000112366,0.000153227,0.000112366,0.000194087,0.000132797,0.000112366,0.000132797,9.19361e-05,0.000143012,0.000102151,0.000183872,0.000102151,9.19361e-05,8.17209e-05,0.000102151,9.19361e-05,8.17209e-05,8.17209e-05,9.19361e-05,0.000122581,4.08605e-05,0.000102151
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.08605e-05,0.000316669,0.00116452,0.00363658,0.00564897,0.00836621,0.00932644,0.00862159,0.00770222,0.00511777,0.00397368,0.00235969,0.0014199,0.00089893,0.000520971,0.000234948,0.000265593,0.000173657,0.000275808,0.000214517,0.000234948,0.000122581,0.000194087,0.000153227,0.000173657,0.000163442,0.000204302,0.000173657,0.000153227,0.000153227,0.000163442,0.000163442,0.000112366,0.000153227,0.000194087,0.000112366,0.000143012,6.12907e-05,0.000102151,0.000122581,0.000122581,0.000153227,8.17209e-05,0.000163442,7.15058e-05,5.10756e-05,7.15058e-05,0.000153227,0.000132797,2.04302e-05,0.000153227,7.15058e-05,0.000183872,5.10756e-05,0.000153227,6.12907e-05,0.000102151,0.000122581,0.000102151,6.12907e-05,0.000102151,0.000112366,8.17209e-05,0.000112366,6.12907e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.12907e-05,0.000357529,0.0015527,0.00361615,0.00562854,0.00793716,0.00915278,0.00886676,0.00686456,0.00506669,0.00357529,0.00203281,0.00122581,0.000663983,0.00043925,0.00043925,0.000204302,0.000255378,0.000286023,0.000255378,0.000173657,0.000204302,0.000194087,0.000234948,0.000234948,0.000245163,0.000173657,0.000173657,0.000122581,0.000102151,0.000183872,0.000112366,0.000122581,0.000132797,0.000102151,0.000122581,0.000122581,0.000153227,0.000183872,0.000153227,0.000194087,0.000132797,0.000183872,0.000102151,0.000163442,0.000132797,0.000132797,0.000112366,9.19361e-05,0.000183872,7.15058e-05,0.000102151,0.000122581,0.000122581,0.000102151,6.12907e-05,9.19361e-05,0.000132797,7.15058e-05,0.000112366,8.17209e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.04302e-05,0.000112366,0.000510756,0.0019613,0.00366722,0.00616995,0.00815169,0.00870331,0.00827427,0.00710973,0.00512799,0.00314625,0.00218603,0.00115431,0.000806994,0.000520971,0.000367744,0.000316669,0.000234948,0.000214517,0.000214517,0.000214517,0.000143012,0.000204302,0.000153227,0.000224733,0.000245163,0.000163442,0.000132797,0.000143012,0.000153227,0.000132797,0.000183872,0.000122581,9.19361e-05,0.000183872,0.000122581,9.19361e-05,0.000143012,8.17209e-05,0.000163442,0.000163442,0.000163442,0.000163442,0.000153227,0.000112366,0.000102151,0.000163442,0.000194087,0.000214517,0.000112366,0.000122581,0.000102151,0.000132797,0.000122581,9.19361e-05,0.000102151,7.15058e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000163442,0.000633337,0.00202259,0.00413712,0.00624145,0.00758984,0.00779415,0.00731403,0.00635381,0.00490325,0.00322797,0.00228818,0.00120538,0.000592477,0.000500541,0.000377959,0.000337099,0.000286023,0.000306453,0.000296238,0.000153227,0.000214517,0.000296238,0.000183872,0.000183872,0.000163442,0.000194087,0.000153227,0.000245163,0.000163442,0.000132797,0.000153227,0.000143012,0.000143012,0.000122581,0.000163442,0.000163442,0.000153227,0.000153227,0.000143012,0.000102151,0.000112366,0.000132797,0.000143012,0.000132797,0.000143012,0.000143012,0.000112366,5.10756e-05,0.000112366,9.19361e-05,7.15058e-05,7.15058e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02151e-05,4.08605e-05,0.000194087,0.000970435,0.00258442,0.0041269,0.00643554,0.00753877,0.00777372,0.00736511,0.00626187,0.00453551,0.00349357,0.00211453,0.00105216,0.000786564,0.000592477,0.000582262,0.00045968,0.00041882,0.000347314,0.000245163,0.000183872,0.000234948,0.000153227,0.000183872,0.000122581,0.000245163,0.000132797,0.000132797,0.000183872,0.000132797,0.000153227,0.000112366,0.000183872,0.000102151,0.000163442,0.000194087,8.17209e-05,0.000143012,0.000102151,0.000132797,8.17209e-05,0.000122581,9.19361e-05,8.17209e-05,0.000132797,0.000194087,0.000132797,0.000122581,0.000153227
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.04302e-05,9.19361e-05,0.000337099,0.0010113,0.0024312,0.0043925,0.00632317,0.00774307,0.0078963,0.00693607,0.00573068,0.00417798,0.0028398,0.00156291,0.00125646,0.000745703,0.000469895,0.000408605,0.00041882,0.000245163,0.000316669,0.000275808,0.000255378,0.000183872,0.000234948,0.000194087,0.000265593,0.000143012,0.000234948,0.000153227,0.000234948,0.000143012,0.000102151,0.000183872,0.000143012,0.000163442,0.000153227,0.000122581,0.000173657,0.000153227,0.000143012,0.000194087,0.000153227,0.000183872,0.000183872,0.000122581,8.17209e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.04302e-05,8.17209e-05,0.000337099,0.00118495,0.00265593,0.00461723,0.00637424,0.00724252,0.00773286,0.00684413,0.00555702,0.00418819,0.0029726,0.00164463,0.00105216,0.000715058,0.000612907,0.00045968,0.000265593,0.000275808,0.000347314,0.000234948,0.000265593,0.000173657,0.000183872,0.000143012,0.000204302,0.000183872,0.000245163,0.000163442,0.000214517,0.000143012,0.000163442,0.000153227,0.000214517,0.000173657,0.000163442,0.000153227,0.000143012,0.000153227,0.000194087,0.000132797,0.000102151
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.06454e-05,0.000173657,0.000469895,0.0012871,0.00303389,0.00469895,0.00636402,0.00700757,0.00715059,0.0064866,0.00537315,0.00402475,0.00287045,0.00159356,0.00114409,0.000745703,0.000500541,0.00043925,0.000296238,0.000306453,0.000316669,0.000286023,0.000214517,0.000234948,0.000173657,0.000337099,0.000224733,0.000224733,0.000183872,0.000163442,0.000122581,0.000122581,0.000143012,0.000183872,0.000122581,0.000132797,8.17209e-05,0.000224733,9.19361e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02151e-05,2.04302e-05,5.10756e-05,0.000194087,0.000592477,0.00149141,0.00341185,0.00476024,0.00616993,0.00667047,0.00680327,0.00615972,0.0050054,0.00342206,0.00253335,0.00154248,0.000970436,0.000663983,0.000582262,0.00041882,0.000357529,0.000367744,0.000286023,0.000296238,0.000265593,0.000275808,0.000224733,0.000224733,0.000265593,0.000234948,0.000234948,0.000173657,0.000204302,0.000204302,0.000275808,0.000153227,0.000245163
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02151e-05,0.000102151,0.000255378,0.000786564,0.00168549,0.00312582,0.00485218,0.00611886,0.00693607,0.00673176,0.00602692,0.00498497,0.00364679,0.00248227,0.00169571,0.00116452,0.000674198,0.000653768,0.000377959,0.000306453,0.000347314,0.000357529,0.000173657,0.000296238,0.000234948,0.000214517,0.000183872,0.000204302,0.000132797,0.000265593,0.000316669,0.000112366
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02151e-05,0,8.17209e-05,0.000234948,0.000735488,0.00180807,0.00323819,0.00464787,0.00577154,0.00658875,0.00677263,0.00570003,0.00436185,0.00360593,0.00258442,0.00153227,0.0012871,0.000806994,0.000602692,0.000520971,0.000296238,0.000388174,0.000214517,0.000347314,0.000296238,0.000296238,0.000214517,0.000214517,0.000234948


==> anc/1.3_Osc_DetResponse81.txt <==
0.00173044,0.00455657,0.00713051,0.00988708,0.0101567,0.0088001,0.00646093,0.00441742,0.0024174,0.00130435,0.000817396,0.000373915,0.000252175,0.000234784,0.000139131,0.000104348,0.00012174,0.00012174,7.82613e-05,5.21742e-05,9.56527e-05,8.6957e-05,5.21742e-05,2.60871e-05,6.95656e-05,5.21742e-05,2.60871e-05,0.000104348,3.47828e-05,1.73914e-05,4.34785e-05,7.82613e-05,4.34785e-05,6.95656e-05,6.95656e-05,5.21742e-05,5.21742e-05,4.34785e-05,3.47828e-05,7.82613e-05,3.47828e-05,3.47828e-05,6.08699e-05,3.47828e-05,5.21742e-05,3.47828e-05,6.08699e-05,8.6957e-06,3.47828e-05,1.73914e-05,3.47828e-05,8.6957e-06,2.60871e-05,1.73914e-05,2.60871e-05,1.73914e-05,8.6957e-06,3.47828e-05,1.73914e-05,1.73914e-05,8.6957e-06,8.6957e-06,8.6957e-06,8.6957e-06,1.73914e-05,1.73914e-05,3.47828e-05,8.6957e-06,4.34785e-05,3.47828e-05,8.6957e-06,0,3.47828e-05,2.60871e-05,8.6957e-06,1.73914e-05,8.6957e-06,3.47828e-05,8.6957e-06,0,3.47828e-05,8.6957e-06
0,0,5.21742e-05,0.000495655,0.00247827,0.00577398,0.00910446,0.010948,0.010461,0.00831313,0.00635658,0.00419133,0.00257393,0.0014174,0.000773917,0.000521742,0.00024348,0.000200001,0.000191305,0.000191305,0.000234784,0.000139131,0.000173914,0.000156523,0.000113044,0.000113044,7.82613e-05,7.82613e-05,7.82613e-05,0.000104348,5.21742e-05,6.95656e-05,9.56527e-05,5.21742e-05,5.21742e-05,6.95656e-05,6.95656e-05,8.6957e-06,8.6957e-05,3.47828e-05,3.47828e-05,5.21742e-05,6.08699e-05,3.47828e-05,0,6.95656e-05,2.60871e-05,2.60871e-05,2.60871e-05,6.95656e-05,4.34785e-05,3.47828e-05,5.21742e-05,8.6957e-06,3.47828e-05,2.60871e-05,3.47828e-05,3.47828e-05,2.60871e-05,3.47828e-05,8.6957e-06,3.47828e-05,8.6957e-06,3.47828e-05,1.73914e-05,2.60871e-05,8.6957e-06,3.47828e-05,8.6957e-06,3.47828e-05,8.6957e-06,8.6957e-06,8.6957e-06,4.34785e-05,5.21742e-05,3.47828e-05,1.73914e-05,2.60871e-05,1.73914e-05,2.60871e-05,1.73914e-05,3.47828e-05
0,0,0,0,0,0,8.6957e-05,0.000739134,0.00293045,0.00647834,0.00882619,0.0108088,0.00998274,0.00808704,0.00595657,0.00393915,0.00244349,0.0012174,0.000608699,0.00042609,0.000252175,0.000252175,0.000208697,0.000217393,0.00018261,0.000130436,6.95656e-05,0.000147827,6.95656e-05,9.56527e-05,9.56527e-05,0.000104348,0.000139131,7.82613e-05,8.6957e-05,6.95656e-05,9.56527e-05,6.08699e-05,7.82613e-05,6.95656e-05,8.6957e-05,0.000104348,5.21742e-05,3.47828e-05,6.95656e-05,4.34785e-05,3.47828e-05,2.60871e-05,4.34785e-05,4.34785e-05,3.47828e-05,4.34785e-05,2.60871e-05,6.08699e-05,2.60871e-05,4.34785e-05,5.21742e-05,4.34785e-05,4.34785e-05,2.60871e-05,1.73914e-05,6.08699e-05,3.47828e-05,2.60871e-05,4.34785e-05,3.47828e-05,4.34785e-05,5.21742e-05,3.47828e-05,2.60871e-05,2.60871e-05,3.47828e-05,1.73914e-05,1.73914e-05,2.60871e-05,5.21742e-05,2.60871e-05,2.60871e-05,3.47828e-05,3.47828e-05,2.60871e-05,2.60871e-05
0,0,0,0,0,0,0,0,0,1.73914e-05,0.000200001,0.000886961,0.00334785,0.0065653,0.00892184,0.0103132,0.00946968,0.00771312,0.00588701,0.0036348,0.00240871,0.00135653,0.000773917,0.000530438,0.000321741,0.000252175,0.000260871,0.000234784,0.000147827,0.000113044,0.000113044,0.000139131,0.000113044,0.000104348,0.000130436,0.000130436,0.000104348,5.21742e-05,9.56527e-05,9.56527e-05,5.21742e-05,0.000113044,8.6957e-05,0.000113044,2.60871e-05,6.95656e-05,0.000113044,3.47828e-05,6.95656e-05,6.08699e-05,6.95656e-05,4.34785e-05,5.21742e-05,8.6957e-05,2.60871e-05,6.08699e-05,9.56527e-05,2.60871e-05,3.47828e-05,2.60871e-05,7.82613e-05,3.47828e-05,2.60871e-05,2.60871e-05,2.60871e-05,2.60871e-05,3.47828e-05,2.60871e-05,2.60871e-05,3.47828e-05,2.60871e-05,2.60871e-05,2.60871e-05,3.47828e-05,1.73914e-05,1.73914e-05,2.60871e-05,2.60871e-05,1.73914e-05,4.34785e-05,0,1.73914e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.73914e-05,0.000313045,0.00140001,0.00380873,0.00726966,0.00909576,0.0101306,0.00902619,0.00696528,0.0052783,0.00359132,0.00213914,0.00120001,0.000713047,0.000426089,0.00036522,0.000321741,0.000234784,0.000330437,0.000217393,0.000173914,0.000139131,0.00012174,0.000156523,0.000139131,0.000104348,9.56527e-05,7.82613e-05,0.000113044,5.21742e-05,0.000139131,5.21742e-05,0.00012174,0.000104348,6.08699e-05,7.82613e-05,7.82613e-05,7.82613e-05,6.08699e-05,6.95656e-05,5.21742e-05,6.08699e-05,5.21742e-05,2.60871e-05,2.60871e-05,5.21742e-05,9.56527e-05,4.34785e-05,8.6957e-05,1.73914e-05,6.08699e-05,4.34785e-05,1.73914e-05,3.47828e-05,3.47828e-05,3.47828e-05,6.08699e-05,6.95656e-05,3.47828e-05,2.60871e-05,6.08699e-05,1.73914e-05,1.73914e-05,3.47828e-05,3.47828e-05,5.21742e-05,3.47828e-05,3.47828e-05,3.47828e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.95656e-05,0.000469568,0.0018087,0.00411308,0.00669572,0.00907837,0.00952186,0.00853053,0.00684354,0.00513047,0.00314784,0.00178262,0.00123479,0.000834787,0.000469568,0.000469568,0.000234784,0.000313045,0.000156523,0.000200001,0.00024348,0.000139131,0.000113044,0.000113044,0.00018261,0.000113044,0.00012174,0.000156523,0.000104348,7.82613e-05,9.56527e-05,8.6957e-05,6.95656e-05,3.47828e-05,5.21742e-05,5.21742e-05,7.82613e-05,6.95656e-05,4.34785e-05,6.08699e-05,6.95656e-05,6.95656e-05,5.21742e-05,2.60871e-05,4.34785e-05,1.73914e-05,6.08699e-05,6.08699e-05,5.21742e-05,4.34785e-05,3.47828e-05,6.08699e-05,2.60871e-05,4.34785e-05,7.82613e-05,9.56527e-05,2.60871e-05,2.60871e-05,4.34785e-05,6.08699e-05,4.34785e-05,3.47828e-05,2.60871e-05,6.08699e-05,6.08699e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.6957e-06,6.08699e-05,0.000539133,0.00199131,0.0044783,0.0073653,0.00853053,0.00928707,0.00823487,0.00623483,0.00467829,0.00298262,0.00219131,0.00126957,0.00074783,0.000408698,0.000434785,0.000373915,0.000339132,0.000191305,0.000226088,0.000147827,0.000173914,0.000191305,0.000139131,0.000113044,0.000139131,0.000139131,0.000113044,9.56527e-05,0.000147827,8.6957e-05,8.6957e-05,6.95656e-05,6.08699e-05,0.000139131,4.34785e-05,6.08699e-05,6.95656e-05,7.82613e-05,6.95656e-05,7.82613e-05,7.82613e-05,4.34785e-05,6.08699e-05,6.08699e-05,3.47828e-05,9.56527e-05,6.08699e-05,6.08699e-05,2.60871e-05,4.34785e-05,1.73914e-05,4.34785e-05,6.08699e-05,4.34785e-05,2.60871e-05,3.47828e-05,3.47828e-05,6.08699e-05,2.60871e-05,1.73914e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.6957e-06,0.000139131,0.000886961,0.00240871,0.00493918,0.00753051,0.00853053,0.00867836,0.00779138,0.00598265,0.00459133,0.00299132,0.00192175,0.00112175,0.000913049,0.000513047,0.000426089,0.000347828,0.000200001,0.00024348,0.000234784,0.000260871,0.00018261,0.000165218,0.00018261,0.000156523,0.00012174,0.000147827,7.82613e-05,9.56527e-05,0.000130436,0.000130436,7.82613e-05,0.000130436,0.000104348,8.6957e-05,6.08699e-05,6.95656e-05,6.08699e-05,4.34785e-05,6.95656e-05,6.08699e-05,4.34785e-05,0.000104348,5.21742e-05,5.21742e-05,6.95656e-05,6.95656e-05,8.6957e-06,4.34785e-05,3.47828e-05,5.21742e-05,5.21742e-05,6.08699e-05,8.6957e-05,6.08699e-05,5.21742e-05,1.73914e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.6957e-06,0.00018261,0.00113044,0.00277393,0.00507831,0.00721746,0.00832183,0.00866966,0.00742616,0.00577396,0.0040348,0.00260871,0.0018174,0.00107827,0.000721743,0.000547829,0.000321741,0.000339132,0.000286958,0.000260871,0.000286958,0.000200001,0.000173914,0.000200001,0.000139131,8.6957e-05,0.000113044,0.00018261,0.000113044,6.95656e-05,0.000104348,8.6957e-05,8.6957e-05,0.00012174,0.000156523,0.000147827,9.56527e-05,0.000104348,6.95656e-05,6.95656e-05,6.08699e-05,3.47828e-05,8.6957e-05,0.000147827,6.95656e-05,4.34785e-05,7.82613e-05,8.6957e-05,2.60871e-05,7.82613e-05,3.47828e-05,2.60871e-05,3.47828e-05,3.47828e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.6957e-06,3.47828e-05,0.000260871,0.00144349,0.00296523,0.00538266,0.0071392,0.00830444,0.00860879,0.00724354,0.00542613,0.00385219,0.0026174,0.00193044,0.00120001,0.000730439,0.000556525,0.000347828,0.000339132,0.000347828,0.000295654,0.00036522,0.000226088,0.000260871,0.000173914,0.000173914,0.000165218,0.000226088,0.000147827,0.000139131,0.000147827,5.21742e-05,8.6957e-05,0.00012174,9.56527e-05,8.6957e-05,4.34785e-05,0.000113044,7.82613e-05,0.000130436,8.6957e-05,9.56527e-05,3.47828e-05,4.34785e-05,0.000147827,6.95656e-05,5.21742e-05,0.000113044,6.08699e-05,6.95656e-05,7.82613e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.82613e-05,0.000495655,0.00126957,0.00347828,0.00545222,0.00726963,0.00819139,0.00806095,0.00663484,0.00543482,0.00387828,0.00264349,0.00172175,0.00115653,0.000826092,0.000556525,0.000565221,0.000417394,0.000417394,0.000382611,0.000234784,0.000217393,0.000217393,0.00024348,0.000173914,0.000200001,0.000165218,0.00018261,0.000147827,0.000147827,0.00012174,0.000104348,0.000104348,0.000130436,0.000104348,8.6957e-05,0.000130436,9.56527e-05,2.60871e-05,3.47828e-05,6.95656e-05,6.95656e-05,8.6957e-05,5.21742e-05,6.08699e-05,6.95656e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000147827,0.000643482,0.00145218,0.00339132,0.00540874,0.0071305,0.00759138,0.00751312,0.006287,0.0048522,0.00371306,0.00266958,0.00179131,0.00113914,0.000913049,0.000556525,0.000504351,0.000469568,0.000269567,0.000347828,0.000252175,0.000321741,0.000200001,0.000191305,0.000260871,0.000113044,0.000191305,0.000147827,0.000147827,9.56527e-05,0.000147827,0.000173914,3.47828e-05,6.95656e-05,0.00012174,9.56527e-05,0.000104348,0.000130436,8.6957e-05,6.08699e-05,7.82613e-05,6.95656e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.6957e-06,0,5.21742e-05,0.00018261,0.000730439,0.00179131,0.00360872,0.00567831,0.00745224,0.0083827,0.0071305,0.00614787,0.0048522,0.00328697,0.00246958,0.00180001,0.00118262,0.000886961,0.000582612,0.000408698,0.000408698,0.000417394,0.000382611,0.000217393,0.000139131,0.000313045,0.00018261,0.000130436,0.000269567,0.000156523,0.000200001,0.000200001,0.000200001,0.000156523,0.000113044,8.6957e-05,0.000113044,0.000139131,0.00012174,8.6957e-05,0.000113044
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.73914e-05,6.95656e-05,0.000217393,0.000913048,0.00191305,0.00387828,0.00561744,0.00704354,0.00758268,0.00705224,0.00616526,0.00475655,0.00358263,0.00240001,0.00163479,0.00100001,0.00068696,0.000591308,0.000365219,0.000513047,0.000443481,0.000321741,0.000234784,0.000260871,0.00018261,0.000226088,0.000147827,0.000113044,0.000113044,0.000130436,0.000173914,9.56527e-05,0.000173914,0.00012174,6.08699e-05,0.000139131
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.73914e-05,7.82613e-05,0.000339132,0.000895657,0.00220001,0.00375654,0.00540874,0.00674788,0.00722615,0.00653049,0.00553047,0.00410437,0.00331306,0.00244349,0.00156523,0.00135653,0.00068696,0.000686961,0.000582612,0.000426089,0.000417394,0.000443481,0.000260871,0.000330437,0.00030435,0.00024348,0.000165218,0.00018261,0.000156523,0.000139131,0.000173914,0.000139131
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.6957e-06,8.6957e-05,0.000408698,0.00106087,0.00258262,0.00391306,0.00586961,0.00704354,0.00737398,0.00646092,0.00528699,0.0046435,0.00270436,0.00235653,0.00167827,0.000947831,0.000756526,0.000704352,0.000434785,0.000408698,0.000460872,0.000408698,0.00030435,0.000234784,0.00018261,0.00024348,0.000217393,0.00024348


==> anc/1.3_Osc_DetResponse82.txt <==
0.00131911,0.00284969,0.00522611,0.0070185,0.00968698,0.00990851,0.00934461,0.00774354,0.00451117,0.00261809,0.00129897,0.000503479,0.000271878,0.000211461,0.000181252,0.0002316,0.000201391,0.000161113,0.000171183,0.000140974,0.000151044,0.000151044,0.000110765,0.000110765,0.000100696,0.000130904,0.000161113,0.000161113,0.000171183,0.000161113,0.000120835,9.06262e-05,6.04174e-05,5.03479e-05,7.0487e-05,0.000130904,7.0487e-05,0.000140974,0.000110765,0.000151044,7.0487e-05,9.06262e-05,9.06262e-05,0.000110765,9.06262e-05,8.05566e-05,7.0487e-05,9.06262e-05,0.000130904,0.000120835,9.06262e-05,8.05566e-05,0.000110765,0.000181252,0.000151044,0.000130904,5.03479e-05,0.000151044,9.06262e-05,9.06262e-05,0.000120835,8.05566e-05,7.0487e-05,9.06262e-05,8.05566e-05,9.06262e-05,8.05566e-05,0.000100696,8.05566e-05,9.06262e-05,0.000100696,8.05566e-05,5.03479e-05,7.0487e-05,9.06262e-05,6.04174e-05,0.000100696,0.000140974,9.06262e-05,4.02783e-05,0.000120835,9.06262e-05
0,0,0,0.000281948,0.0012889,0.00331288,0.00530667,0.00786435,0.00910293,0.00951579,0.00893175,0.00719977,0.00479312,0.00242676,0.00123856,0.000664592,0.000432992,0.000271878,0.000251739,0.000221531,0.000211461,0.000201391,0.000181252,0.000201391,0.000211461,0.000211461,0.000151044,0.000130904,0.000110765,0.000130904,0.000140974,0.000100696,0.000161113,8.05566e-05,0.000191322,0.000151044,0.000140974,0.000140974,0.000110765,0.000110765,0.000130904,8.05566e-05,0.000120835,0.000140974,0.000110765,0.000140974,0.000100696,8.05566e-05,9.06262e-05,0.000100696,9.06262e-05,0.000100696,6.04174e-05,0.000100696,9.06262e-05,0.000130904,0.000140974,0.000100696,0.000120835,0.000151044,8.05566e-05,0.000171183,8.05566e-05,9.06262e-05,9.06262e-05,0.000161113,7.0487e-05,0.000171183,0.000110765,8.05566e-05,0.000100696,9.06262e-05,8.05566e-05,0.000130904,7.0487e-05,0.000120835,0.000171183,0.000110765,9.06262e-05,0.000151044,9.06262e-05,0.000151044
0,0,0,0,0,1.00696e-05,3.02087e-05,0.000302087,0.00154064,0.0032424,0.00547785,0.00756226,0.00933454,0.00979774,0.00790464,0.00690775,0.00415873,0.00216496,0.00118821,0.000674661,0.000332296,0.000332296,0.000342365,0.000191322,0.0002316,0.000271878,0.000261809,0.000161113,0.000161113,0.000221531,0.000130904,0.000181252,0.000181252,0.000191322,0.000100696,0.000130904,8.05566e-05,0.000191322,0.000140974,0.000171183,0.000161113,7.0487e-05,0.000120835,0.000161113,0.000140974,0.000120835,0.000161113,0.0002316,7.0487e-05,9.06262e-05,0.000171183,0.000130904,0.000120835,0.000130904,0.000120835,8.05566e-05,0.000100696,7.0487e-05,5.03479e-05,0.000100696,0.000161113,0.000181252,0.000130904,0.000140974,9.06262e-05,0.000100696,5.03479e-05,0.000171183,0.000191322,9.06262e-05,8.05566e-05,9.06262e-05,0.000110765,0.000140974,3.02087e-05,9.06262e-05,9.06262e-05,0.000110765,0.000151044,9.06262e-05,7.0487e-05,0.000100696
0,0,0,0,0,0,0,0,0,0,6.04174e-05,0.000644452,0.00169169,0.00346393,0.00587057,0.00767303,0.00904251,0.00870014,0.00812617,0.00667615,0.00345386,0.00211461,0.00108751,0.000755218,0.000432992,0.000453131,0.000271878,0.000221531,0.0002316,0.000140974,0.000312157,0.000221531,0.000151044,0.000211461,0.000211461,0.000130904,0.000181252,0.000201391,0.00024167,0.000140974,0.000140974,0.000100696,0.000100696,0.000151044,0.000120835,0.000221531,0.000140974,9.06262e-05,0.000120835,7.0487e-05,0.000181252,0.000171183,7.0487e-05,9.06262e-05,0.000191322,0.000100696,0.000110765,0.000120835,0.000120835,0.000100696,9.06262e-05,0.000151044,8.05566e-05,7.0487e-05,0.000151044,0.000100696,0.000110765,5.03479e-05,0.000110765,0.000161113,0.000100696,0.000191322,9.06262e-05,0.000181252,8.05566e-05,7.0487e-05,9.06262e-05,0.000120835,0.000151044,0.000161113,0.000110765,7.0487e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,2.01391e-05,0.000110765,0.000674661,0.00220523,0.00420908,0.00602161,0.00763275,0.00871021,0.00887133,0.0075522,0.00577994,0.00365525,0.00158092,0.0010573,0.000614244,0.000292018,0.000281948,0.0002316,0.00024167,0.00024167,0.000171183,0.00024167,0.0002316,0.000201391,0.000181252,0.0002316,0.000211461,0.000251739,0.000221531,0.000130904,0.000130904,0.00024167,0.000120835,9.06262e-05,0.000100696,0.000161113,0.000110765,0.000151044,0.000140974,0.000130904,8.05566e-05,0.000201391,9.06262e-05,0.000120835,0.000151044,0.000191322,8.05566e-05,0.000161113,7.0487e-05,4.02783e-05,5.03479e-05,0.000191322,0.000100696,0.000120835,0.000140974,0.000140974,0.000130904,0.000110765,0.000151044,5.03479e-05,0.000161113,0.000130904,0.000191322,0.000120835,9.06262e-05,0.000130904,0.000120835,0.000110765,0.000100696
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.01391e-05,0.00024167,0.000714939,0.00233614,0.0042695,0.0058605,0.00746156,0.00831749,0.00863972,0.00671642,0.00574974,0.00319205,0.0017219,0.00109758,0.000553827,0.000392713,0.000312157,0.000302087,0.000281948,0.000271878,0.000261809,0.000211461,0.000221531,0.00024167,0.000191322,0.000211461,0.000221531,0.000211461,0.000201391,0.000171183,0.000191322,0.000191322,0.000251739,0.000181252,0.000140974,0.000161113,0.000140974,0.000130904,0.000130904,0.000120835,0.000161113,9.06262e-05,9.06262e-05,0.000151044,0.000140974,0.000181252,0.000181252,0.000110765,0.000151044,0.000100696,0.000161113,0.000191322,0.000221531,0.000100696,0.000120835,9.06262e-05,0.000110765,0.000120835,8.05566e-05,0.000191322,0.000120835,0.000161113,7.0487e-05,0.000110765,0.000151044
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.02087e-05,0.000281948,0.00103717,0.00258788,0.00462193,0.00593098,0.00777373,0.0087807,0.00802547,0.00680704,0.0050952,0.00313163,0.00186287,0.00093647,0.000644453,0.000443061,0.000372574,0.000332296,0.000271878,0.000281948,0.0002316,0.000191322,0.000211461,0.000191322,0.00024167,0.000130904,0.000140974,0.000171183,0.000221531,0.000201391,0.000100696,0.000120835,0.000151044,0.000181252,0.000161113,0.000140974,0.000161113,0.000181252,0.000171183,0.000151044,0.000191322,0.000221531,0.000140974,7.0487e-05,0.000130904,0.000110765,5.03479e-05,0.000171183,0.000130904,7.0487e-05,0.000100696,0.000110765,0.00024167,0.000120835,0.000110765,0.000161113,0.000110765,0.000171183,4.02783e-05,9.06262e-05,7.0487e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000110765,0.000392713,0.00119828,0.00253753,0.00449102,0.00594105,0.00771331,0.00806575,0.00793484,0.00626328,0.00435005,0.00281948,0.00192329,0.000966679,0.00070487,0.000503479,0.000392713,0.000352435,0.00024167,0.000312157,0.000271878,0.000281948,0.000251739,0.000181252,0.000261809,0.000201391,0.000120835,0.000140974,0.000151044,0.000130904,0.000140974,0.000191322,0.000171183,0.000140974,0.000130904,0.000100696,0.000130904,0.000130904,0.000120835,0.000120835,0.000161113,0.000120835,0.000171183,0.000211461,0.000191322,0.000201391,0.000130904,0.000110765,0.000100696,3.02087e-05,0.000100696,0.000130904,0.000130904,9.06262e-05,0.000110765,7.0487e-05,0.000181252
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.03479e-05,0.000140974,0.000513548,0.00143995,0.00297052,0.00454137,0.00649488,0.00727024,0.00835777,0.00759247,0.00600147,0.00430977,0.00312156,0.00169169,0.000946539,0.000624313,0.000543757,0.000382644,0.00024167,0.000191322,0.000261809,0.000322226,0.000211461,0.000201391,0.000251739,0.000151044,0.00024167,0.000201391,0.000161113,0.000181252,0.000171183,0.000140974,0.000151044,0.000161113,0.000161113,0.000171183,0.000161113,0.000171183,0.000100696,0.000191322,0.000191322,0.000181252,0.000130904,0.000140974,9.06262e-05,0.000140974,7.0487e-05,0.000181252,0.000171183,0.000161113,0.000140974,9.06262e-05,9.06262e-05,0.000221531
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.02087e-05,0.000161113,0.000584035,0.00174203,0.00282955,0.00472263,0.00638411,0.00755219,0.00781401,0.00682717,0.00561883,0.00419901,0.00279934,0.00154064,0.000825705,0.000684731,0.000402783,0.000412852,0.000352435,0.000332296,0.000342365,0.000261809,0.000251739,0.000191322,0.000201391,0.000161113,0.000151044,0.0002316,0.000130904,0.000130904,0.000181252,0.000191322,0.000181252,0.000151044,0.000191322,0.000120835,0.000191322,0.000130904,0.000211461,0.000140974,9.06262e-05,0.000161113,0.000110765,0.000151044,9.06262e-05,0.000251739,0.000130904,0.000171183,0.000100696,0.000110765
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.01391e-05,7.0487e-05,0.000130904,0.000634383,0.00209447,0.00290003,0.00506499,0.00628342,0.00690773,0.0073508,0.00659557,0.00522611,0.00412852,0.00257781,0.00156078,0.000966678,0.000845844,0.000453131,0.000372574,0.000292018,0.000362505,0.000362505,0.000352435,0.00024167,0.000211461,0.000271878,0.000211461,0.000171183,0.000161113,0.000181252,0.000151044,0.000201391,0.0002316,0.000181252,0.000181252,0.000151044,0.000201391,0.000100696,0.000151044,0.000130904,0.000271878,0.000161113,0.000191322,0.000100696,0.000161113,9.06262e-05,0.000151044
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00696e-05,3.02087e-05,0.000362505,0.00107744,0.00192329,0.00351428,0.00487367,0.00596119,0.00739108,0.00747163,0.00638411,0.0053268,0.003474,0.00238649,0.00167155,0.000815635,0.000674661,0.000533687,0.000432992,0.000312157,0.000342365,0.000322226,0.000271878,0.000201391,0.0002316,0.000181252,0.000201391,0.0002316,0.00024167,0.000211461,0.000191322,0.000130904,0.000161113,0.000130904,0.000161113,0.000201391,0.000140974,0.000151044,0.000221531,0.000151044,0.000151044,0.000161113,0.000140974
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.01391e-05,0.000110765,0.000332296,0.00100696,0.00203405,0.00331289,0.004632,0.00541742,0.00730045,0.0067164,0.00582021,0.00505492,0.00339344,0.00220523,0.00157085,0.0010573,0.000845844,0.0004632,0.000432992,0.000372574,0.000362505,0.000261809,0.000362505,0.000352435,0.000191322,0.000352435,0.000251739,0.000221531,0.000181252,0.000120835,0.000211461,0.00024167,0.000201391,0.000191322,0.000151044,0.000201391,0.000171183,0.000191322,0.000191322
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.02087e-05,0.000130904,0.000443061,0.0012587,0.00202398,0.00365525,0.00480318,0.00564902,0.0064848,0.00644453,0.0055584,0.00449102,0.00322226,0.0022153,0.00136946,0.00107744,0.000634383,0.0004632,0.000412852,0.000443061,0.000322226,0.00024167,0.000271878,0.000271878,0.000271878,0.000221531,0.000251739,0.000251739,0.0002316,0.000251739,0.000181252,0.0002316,0.0002316,0.000251739,0.000181252
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.00696e-05,0.000191322,0.000553826,0.001158,0.0022153,0.00342365,0.00510527,0.00580007,0.00647473,0.00636397,0.00572958,0.00474276,0.00304101,0.00220523,0.00146009,0.000906261,0.000654522,0.000533687,0.000563896,0.000432992,0.000392713,0.000362505,0.00024167,0.000312157,0.000382644,0.000171183,0.000281948,0.000211461,0.000221531,0.000221531,0.000211461
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.02783e-05,0.000171183,0.000644452,0.0013896,0.00248718,0.00369553,0.00472262,0.00544763,0.00655529,0.00659557,0.0052261,0.00443061,0.00281948,0.00205419,0.00148023,0.000725009,0.000624314,0.000584035,0.000422922,0.000432992,0.000352435,0.000251739,0.000281948,0.000271878,0.000292018,0.000271878,0.000191322


==> anc/1.3_Osc_DetResponse85.txt <==
0.00170748,0.00391898,0.00641851,0.0087226,0.0101215,0.00993637,0.00739568,0.0057602,0.00367211,0.00168691,0.000966888,0.000432014,0.000236579,0.000164577,0.000195435,0.000133719,0.00010286,0.000154291,0.000154291,9.25744e-05,8.22884e-05,0.000113147,0.00010286,7.20023e-05,0.00010286,0.00010286,5.14302e-05,7.20023e-05,8.22884e-05,5.14302e-05,6.17163e-05,9.25744e-05,0.000113147,0.00010286,9.25744e-05,0.000123433,0.000144005,7.20023e-05,0.00010286,4.11442e-05,6.17163e-05,6.17163e-05,5.14302e-05,5.14302e-05,8.22884e-05,4.11442e-05,5.14302e-05,7.20023e-05,8.22884e-05,4.11442e-05,9.25744e-05,5.14302e-05,5.14302e-05,0.00010286,8.22884e-05,2.05721e-05,3.08581e-05,5.14302e-05,6.17163e-05,6.17163e-05,2.05721e-05,9.25744e-05,4.11442e-05,9.25744e-05,4.11442e-05,5.14302e-05,0.000123433,9.25744e-05,4.11442e-05,6.17163e-05,3.08581e-05,0.000123433,1.0286e-05,3.08581e-05,6.17163e-05,4.11442e-05,5.14302e-05,5.14302e-05,2.05721e-05,2.05721e-05,7.20023e-05,6.17163e-05
0,0,3.08581e-05,0.000329153,0.00195435,0.00497846,0.00782772,0.00933977,0.00973065,0.00921634,0.00718996,0.00558533,0.00325039,0.00186177,0.00112118,0.000648021,0.000360012,0.000349725,0.000185149,0.000216007,0.000113147,0.000185149,0.000133719,0.000133719,0.00010286,7.20023e-05,0.000185149,0.000123433,0.000133719,0.00010286,0.000113147,8.22884e-05,0.000133719,7.20023e-05,9.25744e-05,5.14302e-05,9.25744e-05,0.00010286,7.20023e-05,0.000133719,9.25744e-05,8.22884e-05,3.08581e-05,0.000113147,0.00010286,7.20023e-05,8.22884e-05,0.00010286,4.11442e-05,0.00010286,6.17163e-05,8.22884e-05,7.20023e-05,7.20023e-05,3.08581e-05,0.000154291,5.14302e-05,5.14302e-05,7.20023e-05,8.22884e-05,8.22884e-05,6.17163e-05,3.08581e-05,3.08581e-05,6.17163e-05,8.22884e-05,4.11442e-05,7.20023e-05,3.08581e-05,3.08581e-05,2.05721e-05,7.20023e-05,6.17163e-05,8.22884e-05,8.22884e-05,3.08581e-05,7.20023e-05,0.00010286,8.22884e-05,5.14302e-05,1.0286e-05,3.08581e-05
0,0,0,0,0,0,4.11442e-05,0.000689165,0.00255094,0.00521504,0.00802315,0.00918548,0.0101524,0.00847573,0.00665508,0.00499902,0.00305495,0.0018412,0.000905172,0.000504016,0.000349725,0.000257151,0.000246865,0.000185149,0.000216007,0.000123433,0.000123433,0.000185149,6.17163e-05,0.000164577,0.000123433,8.22884e-05,0.00010286,9.25744e-05,0.000144005,0.000164577,8.22884e-05,0.000133719,0.000133719,0.000123433,0.00010286,0.000133719,9.25744e-05,7.20023e-05,0.00010286,7.20023e-05,7.20023e-05,0.00010286,9.25744e-05,0.000133719,8.22884e-05,0.00010286,3.08581e-05,5.14302e-05,7.20023e-05,9.25744e-05,7.20023e-05,8.22884e-05,8.22884e-05,2.05721e-05,3.08581e-05,5.14302e-05,9.25744e-05,8.22884e-05,7.20023e-05,9.25744e-05,6.17163e-05,9.25744e-05,5.14302e-05,6.17163e-05,9.25744e-05,5.14302e-05,7.20023e-05,4.11442e-05,5.14302e-05,5.14302e-05,9.25744e-05,2.05721e-05,6.17163e-05,7.20023e-05,4.11442e-05,6.17163e-05
0,0,0,0,0,0,0,0,0,0,0.000133719,0.000822883,0.00266408,0.00583221,0.0076837,0.00917519,0.00958664,0.00825972,0.00629506,0.00468015,0.00289038,0.00155319,0.000905172,0.000565733,0.000298295,0.000236579,0.000308581,0.000174863,0.000133719,0.000174863,0.000226293,0.000123433,0.000154291,0.000154291,9.25744e-05,0.000144005,0.000174863,0.000113147,0.000133719,0.000267437,7.20023e-05,8.22884e-05,5.14302e-05,0.000123433,0.000123433,0.000123433,8.22884e-05,7.20023e-05,0.00010286,0.000164577,0.000113147,0.00010286,7.20023e-05,6.17163e-05,0.000154291,0.000113147,6.17163e-05,9.25744e-05,0.000113147,7.20023e-05,7.20023e-05,0.00010286,0.000113147,9.25744e-05,6.17163e-05,6.17163e-05,5.14302e-05,6.17163e-05,5.14302e-05,0.000133719,0.000113147,6.17163e-05,5.14302e-05,4.11442e-05,9.25744e-05,0.00010286,0.00010286,7.20023e-05,6.17163e-05,3.08581e-05,0.00010286,6.17163e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.0286e-05,0.000216007,0.00120347,0.00303438,0.00566763,0.0073854,0.00922662,0.00903118,0.00765283,0.00596591,0.00430985,0.00280809,0.00151205,0.00098746,0.000596591,0.00039087,0.000246865,0.000246865,0.000267437,0.000246865,0.000205721,0.000226293,0.000226293,0.000133719,0.000154291,0.000195435,0.000154291,0.000133719,0.000144005,0.000133719,0.000133719,0.000164577,0.000133719,0.000123433,6.17163e-05,0.000123433,7.20023e-05,0.00010286,0.000133719,0.000164577,8.22884e-05,9.25744e-05,6.17163e-05,0.000133719,8.22884e-05,0.000123433,7.20023e-05,6.17163e-05,6.17163e-05,8.22884e-05,0.000113147,8.22884e-05,6.17163e-05,9.25744e-05,7.20023e-05,0.000113147,7.20023e-05,7.20023e-05,9.25744e-05,6.17163e-05,5.14302e-05,9.25744e-05,8.22884e-05,5.14302e-05,6.17163e-05,6.17163e-05,8.22884e-05,5.14302e-05,6.17163e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.05721e-05,2.05721e-05,0.000308581,0.00136804,0.00326067,0.00600707,0.00829058,0.00882546,0.00903118,0.00746768,0.00545161,0.0041247,0.00268465,0.00153262,0.000946316,0.000555446,0.000473158,0.000339439,0.000216007,0.000205721,0.000226293,0.000257151,0.000164577,0.000236579,0.000164577,0.000154291,0.000144005,0.000154291,0.000154291,0.000174863,0.000144005,9.25744e-05,0.000164577,4.11442e-05,9.25744e-05,8.22884e-05,0.000113147,6.17163e-05,8.22884e-05,0.000154291,0.000113147,0.000113147,0.00010286,0.000164577,8.22884e-05,0.00010286,8.22884e-05,0.000113147,0.000144005,6.17163e-05,7.20023e-05,8.22884e-05,8.22884e-05,9.25744e-05,6.17163e-05,6.17163e-05,6.17163e-05,6.17163e-05,6.17163e-05,8.22884e-05,9.25744e-05,9.25744e-05,0.00010286,8.22884e-05,8.22884e-05,9.25744e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.20023e-05,0.000483444,0.00158405,0.00372354,0.0062745,0.00768369,0.00895918,0.00795113,0.0066448,0.00544131,0.00362068,0.00260237,0.00144005,0.00093603,0.000586305,0.000339439,0.000370298,0.000257151,0.000257151,0.000288009,0.000288009,0.000226293,0.000236579,0.000246865,0.000267437,0.00010286,9.25744e-05,0.000123433,0.000144005,0.000144005,0.000216007,0.000113147,6.17163e-05,0.000216007,0.000164577,0.000113147,0.000185149,9.25744e-05,0.00010286,0.000164577,0.000113147,0.000133719,7.20023e-05,4.11442e-05,0.000133719,8.22884e-05,6.17163e-05,0.00010286,7.20023e-05,0.00010286,9.25744e-05,0.00010286,0.000123433,0.000133719,0.00010286,8.22884e-05,0.000113147,0.000113147,6.17163e-05,7.20023e-05,9.25744e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0286e-05,2.05721e-05,0.000123433,0.000689165,0.00182063,0.00421728,0.00622307,0.00787913,0.0085683,0.00818771,0.0067168,0.00478301,0.0036824,0.00233493,0.00136804,0.000874314,0.00049373,0.000504016,0.000452586,0.000195435,0.000267437,0.000288009,0.000246865,0.000205721,0.000226293,0.000154291,0.000174863,0.000164577,0.000154291,0.000133719,0.000133719,0.000154291,0.000154291,0.000154291,9.25744e-05,0.000144005,0.000144005,0.000154291,7.20023e-05,0.000123433,6.17163e-05,0.00010286,0.000123433,0.000133719,0.00010286,0.000133719,0.00010286,7.20023e-05,8.22884e-05,8.22884e-05,0.000133719,0.00010286,0.00010286,9.25744e-05,0.00010286,8.22884e-05,6.17163e-05,6.17163e-05,8.22884e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.14302e-05,0.000246865,0.000699451,0.00227321,0.00404241,0.00651108,0.00773512,0.00839344,0.00717967,0.0061202,0.00551332,0.00326067,0.00232464,0.00119318,0.000833169,0.000617163,0.00049373,0.000298295,0.000277723,0.000257151,0.000298295,0.000185149,0.000174863,0.000205721,0.000195435,0.000154291,0.000236579,0.000164577,0.000185149,0.000154291,0.000133719,7.20023e-05,0.000133719,3.08581e-05,0.000123433,0.000174863,0.000144005,0.000113147,0.000113147,0.000113147,0.000144005,0.000164577,9.25744e-05,0.000174863,0.000123433,0.000123433,0.00010286,3.08581e-05,6.17163e-05,0.000123433,9.25744e-05,0.00010286,0.000113147,7.20023e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.11442e-05,0.000308581,0.00098746,0.00222178,0.00429956,0.00662422,0.00712823,0.00776598,0.00738539,0.00571904,0.00436128,0.00330182,0.00218064,0.00145033,0.000822883,0.000586305,0.000452586,0.000421728,0.000380584,0.000277723,0.000226293,0.000267437,0.000257151,0.000216007,0.000185149,8.22884e-05,0.000205721,0.000185149,0.000123433,0.000113147,0.000216007,0.000164577,0.000123433,0.000216007,0.000144005,0.000144005,0.00010286,0.000113147,7.20023e-05,0.000144005,0.000154291,6.17163e-05,9.25744e-05,0.00010286,8.22884e-05,0.000144005,0.000133719,0.00010286,6.17163e-05,7.20023e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0286e-05,7.20023e-05,0.000298295,0.00101832,0.00232464,0.00420699,0.00598648,0.00784827,0.00675793,0.00675794,0.00593505,0.00465957,0.00294181,0.0018412,0.00122404,0.000853741,0.000576019,0.000380584,0.000349725,0.000349725,0.000308581,0.000329153,0.000185149,0.000257151,0.000195435,0.000195435,0.000174863,0.000133719,0.000144005,0.000113147,0.000205721,0.000123433,0.000154291,0.000113147,0.000154291,0.000195435,0.000123433,0.000144005,0.000123433,9.25744e-05,0.00010286,9.25744e-05,0.000133719,0.000113147,0.000144005,0.000113147,7.20023e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.05721e-05,0.000133719,0.000473158,0.0012549,0.00263322,0.00491673,0.00609963,0.00706652,0.00770426,0.00669622,0.00572933,0.00418641,0.00270523,0.00194406,0.00138862,0.000966888,0.000596591,0.000483444,0.00039087,0.000401156,0.000329153,0.000257151,0.000205721,0.000298295,0.000205721,0.000246865,0.000267437,0.000164577,0.000144005,0.000154291,0.000164577,0.000144005,0.00010286,0.000144005,0.000113147,0.000185149,0.000144005,0.000164577,9.25744e-05,0.000236579,0.000205721,0.000154291,0.000133719
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0286e-05,2.05721e-05,9.25744e-05,0.000565732,0.00131661,0.00269494,0.0048653,0.00667565,0.00727224,0.00672707,0.00605848,0.00498873,0.00362068,0.00298295,0.00182063,0.00144005,0.000843456,0.000483444,0.000689165,0.000370298,0.000277723,0.000339439,0.000401156,0.000277723,0.000236579,0.000226293,0.000164577,0.000257151,0.000226293,0.000185149,0.000123433,0.000164577,0.000164577,0.000205721,0.000164577,0.000246865,0.000113147,0.000216007,9.25744e-05,0.00010286
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0286e-05,3.08581e-05,0.000205721,0.000648021,0.00156348,0.00305495,0.00466986,0.00667565,0.00662421,0.00690194,0.00601733,0.00496815,0.00406298,0.00278752,0.00182063,0.00108003,0.000709737,0.000678879,0.000586305,0.000360012,0.000360012,0.000318867,0.000267437,0.000288009,0.000298295,0.000216007,0.000174863,0.000205721,0.000154291,0.000236579,0.000144005,0.000195435,0.000164577,0.000195435,0.000113147,0.000226293
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0286e-05,9.25744e-05,0.000288009,0.000648021,0.0019852,0.00313724,0.00497844,0.00598648,0.00665507,0.00632591,0.00564703,0.00528702,0.00362068,0.00250979,0.00164577,0.00128576,0.000740595,0.000843456,0.000596591,0.000504016,0.000257151,0.000288009,0.000298295,0.000318867,0.000226293,0.000246865,0.000318867,0.000216007,0.000216007,0.000164577,0.000216007,0.000185149
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0286e-05,6.17163e-05,0.000308581,0.0010286,0.00192349,0.00320924,0.00496815,0.00595562,0.00657278,0.00599676,0.00588361,0.00460814,0.00339439,0.00231436,0.00187206,0.00128575,0.000956602,0.000596591,0.000473158,0.000401156,0.000267437,0.000308581,0.000236579,0.000360012,0.000195435,0.000154291,0.000226293,0.000174863


==> anc/1.3_Osc_DetResponse88.txt <==
0.00130061,0.00338362,0.00613729,0.00821014,0.0104456,0.0098461,0.00786467,0.00593406,0.00357668,0.00196108,0.000944976,0.000467408,0.000233704,0.000223543,0.00019306,0.000182899,0.00019306,0.00019306,9.14494e-05,0.000213382,0.000111771,0.000182899,0.000111771,9.14494e-05,0.000132094,9.14494e-05,0.000152416,0.000132094,7.11273e-05,0.00010161,8.12883e-05,0.000111771,9.14494e-05,0.000182899,0.000162577,7.11273e-05,0.000152416,0.00010161,5.08052e-05,6.09662e-05,4.06442e-05,8.12883e-05,8.12883e-05,6.09662e-05,5.08052e-05,9.14494e-05,0.000132094,8.12883e-05,5.08052e-05,0.00010161,9.14494e-05,7.11273e-05,0.00010161,8.12883e-05,8.12883e-05,8.12883e-05,0.000111771,0.000121932,0.00010161,3.04831e-05,8.12883e-05,3.04831e-05,0.000111771,0.00010161,9.14494e-05,5.08052e-05,0.000121932,7.11273e-05,0.000162577,8.12883e-05,6.09662e-05,0.00010161,8.12883e-05,9.14494e-05,0.00010161,8.12883e-05,6.09662e-05,6.09662e-05,8.12883e-05,0.000121932,0.000152416,0.000111771
0,0,4.06442e-05,0.000304831,0.00173754,0.0040949,0.00737695,0.00909417,0.00982578,0.010029,0.0078037,0.00581213,0.00328201,0.00164609,0.000843366,0.000518213,0.000325153,0.000243865,0.000213382,0.000213382,0.00019306,9.14494e-05,0.000182899,0.000213382,9.14494e-05,7.11273e-05,0.000111771,0.000182899,0.000121932,8.12883e-05,0.000132094,0.00010161,0.000111771,0.000121932,0.000182899,0.00010161,9.14494e-05,0.000152416,0.000162577,8.12883e-05,0.000132094,9.14494e-05,0.000162577,6.09662e-05,4.06442e-05,0.000132094,8.12883e-05,0.00010161,0.000152416,0.000121932,0.000121932,0.000111771,0.000132094,5.08052e-05,0.000152416,0.000121932,6.09662e-05,0.000111771,0.00010161,0.00010161,0.00010161,7.11273e-05,0.000142255,9.14494e-05,0.00010161,7.11273e-05,7.11273e-05,0.00010161,6.09662e-05,7.11273e-05,0.00010161,9.14494e-05,6.09662e-05,8.12883e-05,9.14494e-05,7.11273e-05,8.12883e-05,7.11273e-05,9.14494e-05,0.000132094,7.11273e-05,6.09662e-05
0,0,0,0,0,0,6.09662e-05,0.000508052,0.00209317,0.00447087,0.00740743,0.00947013,0.00996803,0.00864708,0.0081187,0.00528375,0.00358684,0.00169689,0.000955137,0.000538535,0.000233704,0.000172738,0.000213382,0.000203221,0.000152416,0.00019306,0.000162577,0.000182899,0.000182899,0.000142255,0.00010161,0.000182899,0.000121932,0.00010161,0.00010161,9.14494e-05,0.000111771,0.00010161,0.000152416,0.000172738,0.00010161,0.00010161,0.000132094,0.00010161,0.00010161,0.00010161,0.000152416,0.000162577,0.000142255,4.06442e-05,9.14494e-05,8.12883e-05,9.14494e-05,0.000162577,0.00010161,8.12883e-05,6.09662e-05,0.000132094,0.000111771,0.000111771,6.09662e-05,7.11273e-05,9.14494e-05,6.09662e-05,8.12883e-05,9.14494e-05,8.12883e-05,0.000111771,9.14494e-05,0.00010161,7.11273e-05,0.000121932,0.000121932,0.000142255,0.00010161,5.08052e-05,0.000111771,0.000111771,0.000121932,7.11273e-05,8.12883e-05,0.00010161
0,0,0,0,0,0,0,0,0,0,7.11273e-05,0.000599501,0.00235736,0.00448103,0.00717372,0.00912465,0.00954126,0.00882998,0.00703146,0.00457247,0.00274348,0.00168673,0.000843366,0.000416603,0.000345475,0.000152416,0.00019306,0.000172738,0.000203221,0.000203221,0.000213382,0.000121932,0.000182899,0.000182899,0.000203221,0.000142255,0.000213382,0.000132094,0.000254026,0.000213382,0.000111771,0.000111771,0.00010161,6.09662e-05,0.000111771,0.000111771,9.14494e-05,0.000121932,0.000152416,0.000132094,0.000111771,0.000162577,0.000132094,0.000132094,0.000111771,9.14494e-05,4.06442e-05,0.000172738,9.14494e-05,0.000172738,6.09662e-05,6.09662e-05,0.000142255,0.000121932,0.000172738,9.14494e-05,0.000132094,0.000132094,6.09662e-05,0.000132094,8.12883e-05,0.000142255,0.000142255,0.00010161,9.14494e-05,0.000111771,2.03221e-05,6.09662e-05,0.000152416,2.03221e-05,0.00010161,8.12883e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,2.03221e-05,0.000203221,0.000873849,0.00256058,0.00542601,0.00717371,0.00917546,0.00925675,0.00867756,0.00692985,0.00484681,0.00284509,0.00159528,0.000843366,0.000528374,0.00029467,0.000274348,0.000284509,0.000172738,0.000203221,0.000243865,0.000274348,0.000152416,0.000152416,0.000162577,0.00019306,0.000132094,0.000162577,0.000132094,0.000162577,0.000172738,0.000132094,0.000162577,0.000121932,0.00010161,0.000121932,9.14494e-05,0.000162577,0.000152416,6.09662e-05,0.000182899,8.12883e-05,0.00010161,9.14494e-05,9.14494e-05,0.000121932,0.000142255,0.000111771,7.11273e-05,7.11273e-05,0.000162577,9.14494e-05,0.000111771,5.08052e-05,8.12883e-05,0.000142255,0.000142255,0.000111771,9.14494e-05,5.08052e-05,8.12883e-05,0.000111771,0.000111771,7.11273e-05,8.12883e-05,0.000111771,9.14494e-05,8.12883e-05,8.12883e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0161e-05,0.000243865,0.00116852,0.00311944,0.00534472,0.0069908,0.00864708,0.00935836,0.00770209,0.00626937,0.00454198,0.00260122,0.00147335,0.000873849,0.00048773,0.000426764,0.000335314,0.000274348,0.000396281,0.000203221,0.000284509,0.000254026,0.000233704,0.000172738,0.000182899,0.000162577,0.000111771,0.000142255,0.000142255,0.000142255,0.00010161,0.000152416,0.000132094,0.000182899,0.000203221,0.000132094,0.000132094,0.000121932,0.000132094,0.000121932,8.12883e-05,4.06442e-05,7.11273e-05,0.000111771,0.000172738,0.000111771,4.06442e-05,7.11273e-05,0.000111771,0.000121932,0.000162577,0.000111771,6.09662e-05,6.09662e-05,0.000121932,0.000142255,0.000111771,0.000121932,0.000132094,0.000152416,5.08052e-05,0.00010161,0.00010161,7.11273e-05,8.12883e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.09662e-05,0.00038612,0.00137174,0.00319056,0.00522278,0.00759032,0.00879949,0.0084845,0.00741757,0.00600519,0.00425747,0.00227607,0.0013311,0.000924655,0.000579179,0.000416603,0.00019306,0.000365797,0.000284509,0.000203221,0.000132094,0.000264187,0.000233704,0.00019306,0.000182899,0.000213382,0.000142255,9.14494e-05,0.000132094,0.000162577,0.000162577,0.000132094,0.000132094,0.000162577,0.000142255,0.000182899,0.000111771,8.12883e-05,0.000132094,6.09662e-05,0.000172738,0.00010161,0.000111771,0.00010161,0.00010161,0.000162577,0.000142255,0.000111771,0.000121932,7.11273e-05,0.000111771,0.000132094,0.000132094,0.000132094,0.000121932,0.000132094,0.000152416,6.09662e-05,0.000111771,0.000132094,6.09662e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.06442e-05,0.000477569,0.00167657,0.00345475,0.00562922,0.00717371,0.00833208,0.00824063,0.0068892,0.00507036,0.00317024,0.00256058,0.00136158,0.000741756,0.000426764,0.000436925,0.000213382,0.000274348,0.000213382,0.000264187,0.000254026,0.000254026,0.000162577,0.000203221,0.000233704,0.000121932,0.000203221,0.000152416,0.00010161,0.000111771,0.000162577,0.000142255,0.00019306,9.14494e-05,0.000121932,0.000152416,0.00010161,0.000172738,0.000132094,0.000111771,0.000111771,0.000142255,0.000152416,0.000142255,0.000132094,0.000152416,0.000121932,0.000121932,0.000142255,0.000111771,0.00019306,0.00010161,0.000121932,6.09662e-05,0.000111771,0.000152416,8.12883e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.06442e-05,9.14494e-05,0.000650306,0.00219478,0.00370878,0.00608647,0.0073058,0.00817966,0.00799676,0.00646243,0.00498907,0.003597,0.0022151,0.00140222,0.000833205,0.00048773,0.000518213,0.000243865,0.00029467,0.000223543,0.000203221,0.000243865,0.000243865,0.000233704,0.000203221,0.000182899,0.000162577,0.000121932,0.000172738,0.000142255,0.00029467,0.000162577,0.000264187,9.14494e-05,0.000142255,0.000162577,0.000111771,0.000162577,9.14494e-05,0.00010161,0.000132094,0.000162577,7.11273e-05,0.000132094,0.000111771,7.11273e-05,8.12883e-05,0.000111771,0.000121932,0.000121932,0.000152416,0.000111771,0.000121932,0.000132094
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.11273e-05,0.000162577,0.000843366,0.00204237,0.00407457,0.00577148,0.00729564,0.0073058,0.00777321,0.00632017,0.00450134,0.00333282,0.00219478,0.00124981,0.000772239,0.000548696,0.000477569,0.000375958,0.000243865,0.000264187,0.000233704,0.000182899,0.000223543,0.000203221,0.000243865,0.000172738,0.000172738,0.000182899,0.000132094,0.000172738,0.000162577,0.000152416,0.000172738,0.000142255,0.000152416,0.000203221,0.000182899,0.000132094,0.000142255,0.00010161,4.06442e-05,0.000152416,0.000111771,0.000162577,8.12883e-05,0.000121932,0.000121932,0.000111771,0.000121932,0.000132094
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0161e-05,5.08052e-05,0.000203221,0.000965298,0.00244881,0.00407457,0.00588325,0.0073058,0.00746838,0.00754967,0.00626937,0.00468423,0.0033633,0.00181882,0.00115836,0.000751917,0.000619824,0.000396281,0.000396281,0.000284509,0.000325153,0.00029467,0.000284509,0.00019306,0.000172738,0.000264187,0.00029467,0.000182899,0.000172738,0.000162577,0.000142255,0.00019306,0.00019306,8.12883e-05,0.000223543,9.14494e-05,0.000152416,0.000132094,0.000162577,0.000203221,0.000172738,0.000111771,0.000111771,0.000142255,0.000132094,0.000172738,0.000172738
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0161e-05,4.06442e-05,0.000345475,0.0011482,0.00266219,0.00421683,0.00595437,0.00706193,0.00779353,0.00712289,0.00581211,0.00462327,0.00300766,0.0019814,0.00108723,0.000701112,0.000538535,0.000396281,0.000314992,0.000233704,0.000264187,0.000274348,0.000274348,0.000203221,0.000254026,0.000233704,0.000182899,0.000182899,0.000162577,0.000213382,0.000254026,0.000182899,0.000223543,0.000152416,0.00010161,0.000213382,0.000152416,0.000111771,0.000142255,0.000121932,0.000172738,0.000162577,0.000162577
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0161e-05,2.03221e-05,8.12883e-05,0.000518213,0.00117868,0.00243865,0.00429811,0.00619824,0.00698064,0.00698064,0.00681806,0.00597469,0.00436924,0.00259106,0.00203221,0.00130061,0.000792561,0.000792561,0.000518213,0.000325153,0.000243865,0.000233704,0.00029467,0.000223543,0.000213382,0.00019306,0.000223543,0.000172738,0.000182899,0.000172738,0.000182899,0.000182899,0.000223543,0.000264187,0.000162577,0.000182899,0.000142255,0.000182899,0.000121932,0.000203221
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0161e-05,2.03221e-05,0.000162577,0.000711273,0.00143271,0.00259106,0.00436924,0.00598486,0.00677741,0.00650306,0.00634049,0.00510084,0.00382055,0.00291622,0.00151399,0.00111771,0.000751917,0.000569018,0.000365797,0.000396281,0.000416603,0.000304831,0.000223543,0.000304831,0.000213382,0.00019306,0.000203221,0.000254026,0.000203221,0.00019306,0.00019306,0.000213382,0.000142255,0.000162577,0.000243865,0.000162577
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.03221e-05,0.000182899,0.000528374,0.00176802,0.00280444,0.00413554,0.00608647,0.00651322,0.00635064,0.00659451,0.00496874,0.00376974,0.00266219,0.00170705,0.00124981,0.000833205,0.00058934,0.000528374,0.000436925,0.000416603,0.000396281,0.000436925,0.000172738,0.000243865,0.000213382,0.000213382,0.00019306,0.000264187,0.000213382,0.000203221,0.000182899
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.0161e-05,7.11273e-05,0.000182899,0.000853527,0.00155464,0.00323121,0.00421683,0.00573082,0.00638113,0.00639129,0.0055276,0.00500939,0.00366813,0.00250977,0.00169689,0.00125997,0.000914493,0.000599501,0.000365797,0.000447086,0.00038612,0.000254026,0.000223543,0.000355636,0.000264187,0.000223543,0.00029467,0.000172738


==> anc/1.3_Osc_DetResponse89.txt <==
0.0022545,0.00493176,0.00830472,0.0106209,0.0109468,0.00856893,0.00531043,0.00335533,0.0017173,0.000836632,0.00031704,0.00021136,0.000149713,0.000176133,0.000114487,0.000114487,7.926e-05,7.04533e-05,0.00010568,8.80666e-05,9.68733e-05,6.16466e-05,7.926e-05,6.16466e-05,6.16466e-05,5.284e-05,2.642e-05,6.16466e-05,3.52267e-05,4.40333e-05,3.52267e-05,4.40333e-05,5.284e-05,5.284e-05,2.642e-05,8.80666e-06,2.642e-05,8.80666e-06,2.642e-05,1.76133e-05,2.642e-05,2.642e-05,3.52267e-05,2.642e-05,0,8.80666e-06,5.284e-05,2.642e-05,5.284e-05,1.76133e-05,1.76133e-05,8.80666e-06,3.52267e-05,4.40333e-05,8.80666e-06,8.80666e-06,1.76133e-05,8.80666e-06,1.76133e-05,8.80666e-06,8.80666e-06,0,8.80666e-06,2.642e-05,8.80666e-06,8.80666e-06,1.76133e-05,8.80666e-06,1.76133e-05,1.76133e-05,2.642e-05,8.80666e-06,0,3.52267e-05,0,0,8.80666e-06,8.80666e-06,1.76133e-05,0,1.76133e-05,1.76133e-05
0,0,4.40333e-05,0.000607659,0.00332892,0.00720391,0.0106385,0.0122326,0.0109292,0.00846325,0.00509907,0.00324965,0.00162923,0.000678113,0.00042272,0.000281813,0.000273006,0.000149713,0.0001321,5.284e-05,0.00018494,0.000140907,0.0001321,0.000114487,0.00010568,8.80666e-05,3.52267e-05,4.40333e-05,6.16466e-05,0.00010568,6.16466e-05,6.16466e-05,8.80666e-06,7.04533e-05,4.40333e-05,4.40333e-05,4.40333e-05,4.40333e-05,3.52267e-05,2.642e-05,3.52267e-05,1.76133e-05,7.926e-05,3.52267e-05,2.642e-05,4.40333e-05,8.80666e-06,6.16466e-05,1.76133e-05,8.80666e-06,2.642e-05,4.40333e-05,0,2.642e-05,4.40333e-05,2.642e-05,2.642e-05,1.76133e-05,2.642e-05,3.52267e-05,1.76133e-05,2.642e-05,1.76133e-05,8.80666e-06,3.52267e-05,2.642e-05,8.80666e-06,1.76133e-05,2.642e-05,0,1.76133e-05,2.642e-05,1.76133e-05,3.52267e-05,0,8.80666e-06,5.284e-05,3.52267e-05,1.76133e-05,3.52267e-05,2.642e-05,2.642e-05
0,0,0,0,0,0,7.04533e-05,0.00100396,0.00363716,0.00814623,0.0104272,0.0115809,0.0100661,0.00768825,0.00485248,0.00287097,0.00165565,0.000748566,0.00047556,0.000273007,0.000202553,0.000193747,0.000202553,0.000149713,0.000167327,0.000149713,0.0001321,0.0001321,0.000140907,9.68733e-05,0.0001321,6.16466e-05,5.284e-05,1.76133e-05,4.40333e-05,9.68733e-05,6.16466e-05,5.284e-05,7.04533e-05,3.52267e-05,4.40333e-05,3.52267e-05,4.40333e-05,7.04533e-05,3.52267e-05,1.76133e-05,4.40333e-05,1.76133e-05,2.642e-05,3.52267e-05,4.40333e-05,4.40333e-05,2.642e-05,1.76133e-05,7.04533e-05,1.76133e-05,8.80666e-06,2.642e-05,4.40333e-05,1.76133e-05,2.642e-05,3.52267e-05,3.52267e-05,3.52267e-05,2.642e-05,2.642e-05,3.52267e-05,8.80666e-06,1.76133e-05,1.76133e-05,1.76133e-05,0,4.40333e-05,3.52267e-05,1.76133e-05,3.52267e-05,3.52267e-05,1.76133e-05,1.76133e-05,4.40333e-05,2.642e-05,1.76133e-05
0,0,0,0,0,0,0,0,0,0,0.000202553,0.00149713,0.00442977,0.00759139,0.0100132,0.011572,0.00951126,0.00665786,0.00434169,0.00247467,0.00147071,0.000757373,0.00050198,0.000352266,0.00034346,0.000202553,0.00023778,0.000149713,0.000140907,0.000167327,0.000193747,7.926e-05,0.0001321,8.80666e-05,0.000149713,0.00010568,0.000123293,0.00010568,8.80666e-05,6.16466e-05,8.80666e-05,7.04533e-05,7.04533e-05,7.926e-05,7.04533e-05,6.16466e-05,5.284e-05,1.76133e-05,1.76133e-05,4.40333e-05,6.16466e-05,6.16466e-05,6.16466e-05,6.16466e-05,3.52267e-05,3.52267e-05,4.40333e-05,2.642e-05,2.642e-05,0,7.04533e-05,2.642e-05,8.80666e-06,7.04533e-05,3.52267e-05,2.642e-05,2.642e-05,4.40333e-05,1.76133e-05,2.642e-05,3.52267e-05,2.642e-05,1.76133e-05,3.52267e-05,1.76133e-05,0,0,2.642e-05,1.76133e-05,1.76133e-05,6.16466e-05,2.642e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,5.284e-05,0.000352267,0.00157639,0.00502863,0.007609,0.0106738,0.0108763,0.00952006,0.00643769,0.0044914,0.00241302,0.00162042,0.000819019,0.000457946,0.000405106,0.000281813,0.000308233,0.000228973,9.68733e-05,0.000167327,0.00018494,0.00010568,0.00010568,7.04533e-05,0.000123293,0.000140907,7.04533e-05,0.000114487,7.926e-05,8.80666e-05,7.926e-05,4.40333e-05,7.04533e-05,6.16466e-05,5.284e-05,9.68733e-05,2.642e-05,6.16466e-05,3.52267e-05,2.642e-05,2.642e-05,5.284e-05,4.40333e-05,4.40333e-05,2.642e-05,5.284e-05,3.52267e-05,3.52267e-05,2.642e-05,4.40333e-05,7.04533e-05,4.40333e-05,2.642e-05,4.40333e-05,8.80666e-06,3.52267e-05,8.80666e-06,2.642e-05,1.76133e-05,0,4.40333e-05,0,8.80666e-06,1.76133e-05,4.40333e-05,2.642e-05,3.52267e-05,2.642e-05,3.52267e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.04533e-05,0.00050198,0.00228973,0.00496698,0.00866581,0.0100837,0.0100749,0.00852489,0.00634962,0.00403345,0.00227212,0.00137384,0.000819019,0.000519593,0.000281813,0.00044914,0.000228973,0.000202553,0.000193747,0.000149713,0.000193747,0.00021136,0.000167327,0.00015852,0.000140907,9.68733e-05,9.68733e-05,9.68733e-05,9.68733e-05,0.000140907,6.16466e-05,7.04533e-05,7.926e-05,6.16466e-05,8.80666e-06,2.642e-05,7.04533e-05,7.926e-05,4.40333e-05,6.16466e-05,4.40333e-05,4.40333e-05,5.284e-05,0.00010568,4.40333e-05,7.04533e-05,7.04533e-05,5.284e-05,3.52267e-05,8.80666e-05,4.40333e-05,4.40333e-05,2.642e-05,5.284e-05,2.642e-05,3.52267e-05,4.40333e-05,1.76133e-05,8.80666e-05,1.76133e-05,1.76133e-05,8.80666e-06,8.80666e-06,4.40333e-05,1.76133e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.642e-05,0.0001321,0.000774986,0.00262438,0.0057772,0.00794365,0.0100749,0.00993398,0.00794364,0.00552179,0.00398061,0.00233376,0.00140026,0.000713339,0.00050198,0.000378686,0.000334653,0.00023778,0.0002642,0.000228973,0.000176133,0.000202553,0.000140907,0.000167327,0.000123293,0.00010568,0.000140907,9.68733e-05,7.04533e-05,9.68733e-05,0.000140907,0.000114487,0.000123293,7.926e-05,7.04533e-05,6.16466e-05,5.284e-05,8.80666e-05,0.0001321,7.04533e-05,5.284e-05,7.04533e-05,1.76133e-05,5.284e-05,4.40333e-05,6.16466e-05,7.04533e-05,6.16466e-05,5.284e-05,7.04533e-05,7.04533e-05,7.04533e-05,8.80666e-06,1.76133e-05,2.642e-05,3.52267e-05,6.16466e-05,2.642e-05,1.76133e-05,5.284e-05,1.76133e-05,4.40333e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.52267e-05,0.000281813,0.000924699,0.00300307,0.00609424,0.00828711,0.00955529,0.00937035,0.00725672,0.00572435,0.00369879,0.00219286,0.00150594,0.000880666,0.000484366,0.000387493,0.00036988,0.000457946,0.00023778,0.000255393,0.000246587,0.000176133,0.000176133,0.000176133,0.000114487,0.000114487,0.00010568,0.000202553,0.000149713,0.000123293,8.80666e-05,9.68733e-05,7.04533e-05,7.04533e-05,0.00010568,7.04533e-05,4.40333e-05,7.926e-05,0.00010568,6.16466e-05,5.284e-05,3.52267e-05,6.16466e-05,2.642e-05,8.80666e-05,6.16466e-05,6.16466e-05,5.284e-05,3.52267e-05,4.40333e-05,3.52267e-05,7.926e-05,3.52267e-05,5.284e-05,5.284e-05,3.52267e-05,3.52267e-05,4.40333e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.80666e-06,2.642e-05,0.000325847,0.00107441,0.00297665,0.00627037,0.00858654,0.00977546,0.00888597,0.00748569,0.00572434,0.00342579,0.00195508,0.00121532,0.000792599,0.00044914,0.00042272,0.000387493,0.000352266,0.000228973,0.000255393,0.000299426,0.000202553,0.000167327,0.00015852,0.000167327,0.000114487,9.68733e-05,9.68733e-05,0.000149713,9.68733e-05,0.000123293,5.284e-05,0.00010568,5.284e-05,7.04533e-05,4.40333e-05,5.284e-05,7.04533e-05,5.284e-05,3.52267e-05,7.04533e-05,7.926e-05,5.284e-05,7.926e-05,2.642e-05,4.40333e-05,4.40333e-05,2.642e-05,5.284e-05,4.40333e-05,4.40333e-05,6.16466e-05,3.52267e-05,2.642e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.80666e-06,8.80666e-06,6.16466e-05,0.000413913,0.00153236,0.00346102,0.00625276,0.00846325,0.00925586,0.00874506,0.00687803,0.005284,0.00346101,0.00189343,0.00129458,0.000854246,0.000651693,0.000405106,0.00029062,0.00034346,0.000255393,0.000255393,0.00023778,0.00021136,0.000167327,0.000167327,0.000176133,0.000167327,0.000176133,0.00015852,7.926e-05,7.926e-05,0.000140907,7.926e-05,0.000123293,0.00010568,0.000114487,7.04533e-05,0.000123293,3.52267e-05,4.40333e-05,6.16466e-05,5.284e-05,7.04533e-05,6.16466e-05,8.80666e-05,6.16466e-05,3.52267e-05,2.642e-05,9.68733e-05,2.642e-05,2.642e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000140907,0.00044914,0.0015852,0.0038309,0.00659622,0.0081462,0.00875387,0.00800529,0.00605019,0.00452662,0.00289739,0.00226331,0.00120651,0.000889473,0.000537206,0.0005284,0.000361073,0.000273006,0.00023778,0.000193747,0.00018494,0.000228973,0.000193747,0.0001321,0.000167327,0.000140907,0.000114487,8.80666e-05,0.000114487,0.000114487,7.926e-05,4.40333e-05,0.0001321,9.68733e-05,7.04533e-05,8.80666e-05,7.926e-05,5.284e-05,4.40333e-05,4.40333e-05,6.16466e-05,7.926e-05,0.000114487,5.284e-05,7.926e-05,7.926e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.76133e-05,0.000167327,0.000739759,0.00200792,0.00416556,0.00634963,0.00854251,0.00874506,0.00769705,0.00590047,0.00430646,0.00297665,0.00201672,0.0011889,0.000774986,0.000616466,0.000546013,0.000325846,0.000299426,0.000281813,0.00021136,0.00031704,0.000220167,0.000193747,0.00015852,7.926e-05,0.000176133,0.000176133,8.80666e-05,8.80666e-05,0.000176133,8.80666e-05,0.000140907,0.000114487,8.80666e-05,0.00010568,4.40333e-05,7.926e-05,2.642e-05,7.04533e-05,9.68733e-05,0.000123293,7.04533e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.40333e-05,0.000273007,0.000827826,0.00209598,0.00426243,0.00655218,0.00756495,0.00811978,0.00731836,0.00558344,0.00409509,0.00305591,0.0017173,0.00126816,0.000792599,0.000616466,0.000431526,0.000413913,0.00031704,0.00031704,0.000299426,0.000255393,0.00021136,0.00015852,0.000140907,0.0001321,0.000140907,0.000149713,0.000149713,0.000140907,0.0001321,7.926e-05,9.68733e-05,0.00010568,9.68733e-05,0.000114487,6.16466e-05,0.00010568,4.40333e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.52267e-05,0.000228973,0.00117128,0.00255393,0.0046147,0.0068428,0.0077587,0.00787319,0.00715984,0.00560105,0.00417436,0.00266842,0.00181417,0.00134742,0.000880666,0.000704533,0.000493173,0.00036988,0.000299426,0.00031704,0.000255393,0.000202553,0.000193747,0.0002642,0.000167327,0.000176133,0.000123293,0.000123293,8.80666e-05,0.00018494,0.000114487,0.00010568,0.000123293,0.0001321,0.000149713
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.76133e-05,6.16466e-05,0.000405107,0.00112725,0.00268603,0.00450902,0.00656098,0.00756495,0.0074945,0.00695728,0.00512548,0.00395419,0.00271245,0.00182298,0.00128577,0.000907086,0.000704533,0.000625273,0.00047556,0.000325846,0.000352266,0.0002642,0.000193747,0.000220167,0.000202553,0.000193747,0.000228973,0.000149713,0.00018494,9.68733e-05,0.000140907,0.000114487
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.642e-05,0.000167327,0.000572433,0.00124174,0.00283574,0.00479083,0.00618229,0.00766183,0.00745046,0.00659621,0.00525758,0.00413032,0.00274768,0.0017173,0.00125055,0.000871859,0.000678113,0.000563626,0.000334653,0.0003963,0.000334653,0.00031704,0.000228973,0.000220167,0.000228973,0.000246587,0.000220167,0.00018494


==> anc/1.3_Osc_DetResponse90.txt <==
0.00254318,0.00564662,0.00933692,0.0110798,0.010982,0.0075051,0.00456173,0.00265878,0.00132494,0.000586889,0.000373475,0.000115599,0.00019563,0.000124492,0.000160061,9.78148e-05,0.000115599,7.1138e-05,6.22458e-05,5.33535e-05,3.5569e-05,4.44613e-05,1.77845e-05,7.1138e-05,0,2.66768e-05,5.33535e-05,9.78148e-05,5.33535e-05,2.66768e-05,2.66768e-05,4.44613e-05,1.77845e-05,3.5569e-05,1.77845e-05,1.77845e-05,1.77845e-05,5.33535e-05,4.44613e-05,3.5569e-05,8.89225e-06,1.77845e-05,1.77845e-05,1.77845e-05,1.77845e-05,4.44613e-05,1.77845e-05,2.66768e-05,1.77845e-05,8.89225e-06,8.89225e-06,3.5569e-05,3.5569e-05,1.77845e-05,8.89225e-06,2.66768e-05,0,8.89225e-06,8.89225e-06,3.5569e-05,8.89225e-06,0,0,8.89225e-06,2.66768e-05,0,1.77845e-05,0,8.89225e-06,0,1.77845e-05,0,0,0,0,8.89225e-06,8.89225e-06,8.89225e-06,8.89225e-06,8.89225e-06,8.89225e-06,8.89225e-06
0,0,6.22458e-05,0.00079141,0.00377922,0.00851885,0.0120936,0.0124048,0.0105641,0.00717608,0.00397483,0.00239201,0.00133384,0.000595781,0.000302337,0.000329013,0.000186737,0.000160061,0.000204522,0.000177845,0.000106707,8.89225e-05,9.78148e-05,0.000133384,7.1138e-05,6.22458e-05,7.1138e-05,0.000124492,6.22458e-05,3.5569e-05,1.77845e-05,0.000106707,5.33535e-05,7.1138e-05,8.00303e-05,4.44613e-05,7.1138e-05,2.66768e-05,5.33535e-05,4.44613e-05,2.66768e-05,5.33535e-05,4.44613e-05,0,5.33535e-05,3.5569e-05,2.66768e-05,2.66768e-05,8.89225e-06,8.89225e-06,1.77845e-05,1.77845e-05,4.44613e-05,2.66768e-05,8.89225e-06,4.44613e-05,1.77845e-05,8.89225e-06,0,1.77845e-05,2.66768e-05,2.66768e-05,1.77845e-05,3.5569e-05,1.77845e-05,1.77845e-05,4.44613e-05,1.77845e-05,0,2.66768e-05,8.89225e-06,1.77845e-05,3.5569e-05,0,8.89225e-06,2.66768e-05,0,0,0,8.89225e-06,0,1.77845e-05
0,0,0,0,0,0,9.78148e-05,0.00107596,0.00464178,0.00834989,0.0119157,0.0121558,0.0103684,0.0068026,0.00433053,0.00200075,0.00117378,0.000542427,0.000337906,0.000213414,0.000320121,0.000213414,0.000151168,0.000133384,0.000168953,0.000106707,8.89225e-05,8.89225e-05,8.00303e-05,8.00303e-05,5.33535e-05,7.1138e-05,8.00303e-05,7.1138e-05,6.22458e-05,3.5569e-05,7.1138e-05,8.00303e-05,3.5569e-05,7.1138e-05,4.44613e-05,6.22458e-05,8.00303e-05,3.5569e-05,1.77845e-05,4.44613e-05,0,2.66768e-05,7.1138e-05,5.33535e-05,3.5569e-05,3.5569e-05,2.66768e-05,1.77845e-05,3.5569e-05,4.44613e-05,1.77845e-05,2.66768e-05,1.77845e-05,3.5569e-05,2.66768e-05,1.77845e-05,5.33535e-05,2.66768e-05,8.89225e-06,0,0,3.5569e-05,8.89225e-06,2.66768e-05,4.44613e-05,1.77845e-05,8.89225e-06,3.5569e-05,0,1.77845e-05,1.77845e-05,0,3.5569e-05,8.89225e-06,3.5569e-05,0
0,0,0,0,0,0,0,0,0,3.5569e-05,0.000240091,0.00157393,0.00488187,0.00868779,0.0112755,0.0115867,0.00939028,0.00603786,0.00379699,0.00216082,0.00124491,0.000604673,0.000311229,0.00027566,0.000186737,0.000231199,0.000142276,0.000142276,0.000106707,9.78148e-05,0.000115599,9.78148e-05,5.33535e-05,0.000106707,0.000106707,5.33535e-05,5.33535e-05,5.33535e-05,6.22458e-05,3.5569e-05,3.5569e-05,5.33535e-05,4.44613e-05,2.66768e-05,7.1138e-05,1.77845e-05,8.00303e-05,1.77845e-05,3.5569e-05,5.33535e-05,4.44613e-05,9.78148e-05,6.22458e-05,8.89225e-06,3.5569e-05,4.44613e-05,1.77845e-05,9.78148e-05,8.89225e-06,3.5569e-05,2.66768e-05,0,1.77845e-05,0,3.5569e-05,2.66768e-05,3.5569e-05,1.77845e-05,1.77845e-05,4.44613e-05,3.5569e-05,0,2.66768e-05,8.89225e-06,0,8.89225e-06,3.5569e-05,2.66768e-05,0,8.89225e-06,6.22458e-05,8.89225e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,8.00303e-05,0.00043572,0.00187626,0.00569997,0.00922133,0.0114,0.0111599,0.00874113,0.00607343,0.0033257,0.00200965,0.00107596,0.000515751,0.000426828,0.000240091,0.000222306,0.00019563,0.00019563,0.000124492,0.000142276,0.000133384,0.000177845,0.000168953,0.000124492,9.78148e-05,0.000106707,8.89225e-05,8.89225e-05,2.66768e-05,8.89225e-05,9.78148e-05,6.22458e-05,7.1138e-05,6.22458e-05,4.44613e-05,4.44613e-05,0.000106707,4.44613e-05,5.33535e-05,0,5.33535e-05,4.44613e-05,6.22458e-05,2.66768e-05,8.89225e-06,3.5569e-05,3.5569e-05,8.89225e-06,8.89225e-05,6.22458e-05,1.77845e-05,4.44613e-05,8.89225e-06,8.89225e-06,4.44613e-05,2.66768e-05,1.77845e-05,5.33535e-05,2.66768e-05,3.5569e-05,5.33535e-05,3.5569e-05,8.89225e-06,1.77845e-05,2.66768e-05,1.77845e-05,6.22458e-05,1.77845e-05,1.77845e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.00303e-05,0.000577996,0.00237423,0.00621572,0.00912351,0.0112132,0.0109376,0.00849215,0.00570885,0.00315675,0.00201854,0.000933686,0.00071138,0.00035569,0.000382367,0.000284552,0.000222306,0.000160061,0.000204522,0.000151168,0.000222306,0.000168953,0.000133384,9.78148e-05,0.000106707,8.89225e-05,2.66768e-05,5.33535e-05,7.1138e-05,0.000124492,5.33535e-05,7.1138e-05,6.22458e-05,4.44613e-05,6.22458e-05,1.77845e-05,5.33535e-05,0.000106707,4.44613e-05,6.22458e-05,4.44613e-05,2.66768e-05,9.78148e-05,8.00303e-05,5.33535e-05,3.5569e-05,5.33535e-05,4.44613e-05,3.5569e-05,3.5569e-05,8.00303e-05,3.5569e-05,6.22458e-05,1.77845e-05,1.77845e-05,4.44613e-05,3.5569e-05,4.44613e-05,1.77845e-05,2.66768e-05,2.66768e-05,4.44613e-05,2.66768e-05,1.77845e-05,1.77845e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.89225e-06,8.89225e-06,0.000177845,0.000862548,0.00296112,0.00616237,0.00948809,0.010404,0.0102617,0.00770962,0.00481961,0.0029789,0.00185848,0.00113821,0.000613565,0.000604673,0.000382367,0.000373475,0.000168953,0.00019563,0.000222306,0.000151168,0.000142276,0.000186737,0.000142276,8.89225e-05,0.000142276,5.33535e-05,0.000168953,0.000115599,5.33535e-05,5.33535e-05,5.33535e-05,5.33535e-05,6.22458e-05,9.78148e-05,9.78148e-05,6.22458e-05,5.33535e-05,8.00303e-05,5.33535e-05,3.5569e-05,6.22458e-05,8.00303e-05,2.66768e-05,8.89225e-05,3.5569e-05,2.66768e-05,2.66768e-05,6.22458e-05,6.22458e-05,3.5569e-05,3.5569e-05,2.66768e-05,3.5569e-05,3.5569e-05,4.44613e-05,4.44613e-05,5.33535e-05,4.44613e-05,1.77845e-05,2.66768e-05,1.77845e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77845e-05,0.00027566,0.00120935,0.00305004,0.00657141,0.00951477,0.0107064,0.00973708,0.00711383,0.00493521,0.00299669,0.00173399,0.00104039,0.000684703,0.000417936,0.000337906,0.000382367,0.000257875,0.000204522,0.000160061,0.000213414,0.000160061,0.000151168,0.000160061,0.000142276,6.22458e-05,0.000142276,9.78148e-05,0.000106707,9.78148e-05,9.78148e-05,7.1138e-05,8.00303e-05,9.78148e-05,5.33535e-05,3.5569e-05,8.89225e-05,3.5569e-05,4.44613e-05,4.44613e-05,2.66768e-05,5.33535e-05,8.00303e-05,5.33535e-05,8.00303e-05,5.33535e-05,8.00303e-05,4.44613e-05,4.44613e-05,8.89225e-06,3.5569e-05,5.33535e-05,5.33535e-05,3.5569e-05,2.66768e-05,2.66768e-05,1.77845e-05,1.77845e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.89225e-05,0.000311229,0.00162728,0.00377032,0.00708716,0.00947031,0.0102262,0.0085455,0.00683817,0.00423271,0.00284552,0.00168953,0.00100482,0.00055132,0.00035569,0.000373475,0.000293444,0.000302337,0.000248983,0.000320121,0.000213414,0.000160061,0.000124492,0.000240091,8.89225e-05,0.000151168,0.000124492,5.33535e-05,0.000142276,0.000106707,0.000115599,9.78148e-05,7.1138e-05,5.33535e-05,2.66768e-05,4.44613e-05,7.1138e-05,0.000115599,5.33535e-05,0.000106707,6.22458e-05,7.1138e-05,4.44613e-05,3.5569e-05,8.00303e-05,6.22458e-05,4.44613e-05,2.66768e-05,4.44613e-05,9.78148e-05,1.77845e-05,2.66768e-05,3.5569e-05,5.33535e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77845e-05,7.1138e-05,0.000506858,0.00159171,0.00433943,0.00678482,0.00915018,0.00963926,0.00861664,0.00666921,0.00433053,0.00255207,0.00143165,0.00113821,0.000684703,0.000542427,0.000426828,0.000240091,0.000302337,0.000257875,0.000222306,0.000133384,0.000222306,0.000168953,0.000115599,0.000160061,0.000151168,0.000160061,0.000142276,6.22458e-05,0.000124492,9.78148e-05,8.89225e-05,7.1138e-05,8.89225e-05,8.89225e-05,8.00303e-05,7.1138e-05,0.000168953,8.89225e-05,6.22458e-05,5.33535e-05,7.1138e-05,4.44613e-05,4.44613e-05,2.66768e-05,7.1138e-05,7.1138e-05,8.89225e-06,2.66768e-05,5.33535e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77845e-05,0,0.000124492,0.000702488,0.00198297,0.00459731,0.00716719,0.00885673,0.009826,0.00814534,0.00613567,0.00379699,0.00260543,0.00170731,0.00098704,0.000746949,0.000569104,0.00035569,0.000364582,0.000320121,0.000213414,0.000160061,0.000177845,0.000151168,0.000160061,0.000222306,0.000177845,0.000106707,0.00019563,0.000106707,0.000106707,0.000106707,8.89225e-05,0.000133384,6.22458e-05,6.22458e-05,8.89225e-05,8.00303e-05,8.00303e-05,8.89225e-05,9.78148e-05,7.1138e-05,2.66768e-05,4.44613e-05,8.00303e-05,7.1138e-05,4.44613e-05,5.33535e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.00303e-05,0.000231199,0.000773625,0.00222306,0.00488186,0.00720276,0.00899901,0.00890119,0.0074873,0.00567327,0.0042416,0.00256986,0.00177845,0.00104039,0.000640242,0.000569104,0.000373475,0.000266768,0.000302337,0.000240091,0.000222306,0.000240091,0.000248983,0.000213414,0.000115599,0.000133384,0.000133384,0.000133384,8.00303e-05,0.000106707,0.000115599,0.000133384,3.5569e-05,6.22458e-05,4.44613e-05,8.00303e-05,0.000106707,8.89225e-05,0.000115599,5.33535e-05,7.1138e-05,1.77845e-05,8.00303e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.89225e-06,4.44613e-05,0.00027566,0.00102261,0.00253429,0.00497078,0.00673146,0.00837654,0.00847436,0.00746062,0.00557545,0.00361025,0.00233866,0.00132494,0.00102261,0.000693596,0.00055132,0.000524643,0.000302337,0.000320121,0.000240091,0.00027566,0.000213414,0.000204522,0.00019563,0.000151168,0.000231199,9.78148e-05,0.000160061,9.78148e-05,0.000106707,0.000142276,0.000106707,9.78148e-05,8.89225e-05,9.78148e-05,0.000115599,8.89225e-05,5.33535e-05,4.44613e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.89225e-06,1.77845e-05,8.00303e-05,0.00035569,0.00108485,0.00297001,0.00489075,0.00708715,0.00856328,0.00829651,0.00688263,0.00502413,0.00349465,0.00232977,0.0016006,0.00100482,0.000738057,0.000586889,0.000373475,0.000266768,0.000364582,0.000302337,0.000222306,0.00027566,0.000186737,0.00019563,0.000231199,0.000222306,0.000177845,0.000115599,0.000115599,0.000124492,0.000124492,0.000106707,7.1138e-05,8.00303e-05,9.78148e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77845e-05,8.89225e-06,0.000160061,0.00043572,0.00136941,0.00299669,0.00551322,0.00708715,0.00836765,0.00768293,0.00658917,0.00511305,0.00357468,0.00269435,0.00157393,0.00105818,0.000693596,0.000649134,0.000417936,0.00035569,0.000293444,0.00019563,0.00027566,0.000177845,0.000204522,0.000133384,0.000248983,0.000168953,0.000106707,0.000124492,0.000124492,0.000124492,0.000142276
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.1138e-05,0.000106707,0.000658026,0.0017251,0.00312118,0.00514862,0.00693598,0.00770072,0.0074873,0.00657139,0.00489074,0.00300558,0.00248094,0.00136941,0.00098704,0.000738057,0.000569104,0.000409044,0.00043572,0.000311229,0.000364582,0.000133384,0.000240091,0.000266768,0.000213414,0.000160061,0.000204522,0.000142276


==> anc/1.3_Osc_DetResponse91.txt <==
0.00242362,0.00533555,0.00915299,0.0115678,0.0108309,0.00753723,0.00460755,0.00272546,0.00109196,0.000674707,0.000186432,0.000301843,0.000159799,0.000159799,0.000133166,0.000106533,5.32664e-05,0.000106533,7.98996e-05,3.55109e-05,7.10218e-05,8.87773e-05,9.7655e-05,7.10218e-05,5.32664e-05,1.77555e-05,5.32664e-05,2.66332e-05,4.43886e-05,2.66332e-05,3.55109e-05,2.66332e-05,1.77555e-05,4.43886e-05,2.66332e-05,0,6.21441e-05,2.66332e-05,2.66332e-05,1.77555e-05,0,2.66332e-05,3.55109e-05,8.87773e-06,1.77555e-05,2.66332e-05,1.77555e-05,2.66332e-05,1.77555e-05,8.87773e-06,4.43886e-05,1.77555e-05,1.77555e-05,8.87773e-06,1.77555e-05,2.66332e-05,3.55109e-05,0,8.87773e-06,0,1.77555e-05,1.77555e-05,8.87773e-06,8.87773e-06,8.87773e-06,2.66332e-05,0,8.87773e-06,2.66332e-05,0,1.77555e-05,1.77555e-05,1.77555e-05,2.66332e-05,1.77555e-05,2.66332e-05,8.87773e-06,0,8.87773e-06,1.77555e-05,8.87773e-06,0
0,0,7.10218e-05,0.000692462,0.00390621,0.00826523,0.0116388,0.0129083,0.0108132,0.00717324,0.0044655,0.00256566,0.00114523,0.000559297,0.000372865,0.000150921,0.000159799,0.000248576,0.000142044,0.000133166,0.000142044,9.7655e-05,6.21441e-05,6.21441e-05,0.00011541,7.98996e-05,0.000106533,7.10218e-05,7.10218e-05,0.000106533,3.55109e-05,7.10218e-05,2.66332e-05,2.66332e-05,2.66332e-05,8.87773e-06,4.43886e-05,8.87773e-06,7.98996e-05,4.43886e-05,3.55109e-05,1.77555e-05,2.66332e-05,4.43886e-05,1.77555e-05,5.32664e-05,1.77555e-05,1.77555e-05,4.43886e-05,8.87773e-06,8.87773e-06,2.66332e-05,1.77555e-05,5.32664e-05,2.66332e-05,4.43886e-05,2.66332e-05,1.77555e-05,8.87773e-06,8.87773e-06,3.55109e-05,1.77555e-05,0,1.77555e-05,0,8.87773e-06,2.66332e-05,2.66332e-05,4.43886e-05,8.87773e-06,8.87773e-06,1.77555e-05,1.77555e-05,2.66332e-05,8.87773e-06,1.77555e-05,8.87773e-06,1.77555e-05,2.66332e-05,0,0,0
0,0,0,0,0,0,0.000106533,0.0010742,0.00392397,0.00843391,0.0112038,0.012278,0.0102183,0.00688914,0.00427019,0.00212177,0.00121625,0.000692463,0.000292965,0.000248576,0.000186432,0.000177555,0.000177555,0.00019531,6.21441e-05,8.87773e-05,0.00011541,0.000142044,4.43886e-05,0.000106533,0.000142044,6.21441e-05,0.000106533,3.55109e-05,3.55109e-05,4.43886e-05,7.98996e-05,9.7655e-05,4.43886e-05,3.55109e-05,3.55109e-05,7.10218e-05,4.43886e-05,1.77555e-05,4.43886e-05,5.32664e-05,3.55109e-05,2.66332e-05,8.87773e-06,4.43886e-05,3.55109e-05,0,4.43886e-05,3.55109e-05,3.55109e-05,1.77555e-05,4.43886e-05,3.55109e-05,8.87773e-06,0,3.55109e-05,1.77555e-05,2.66332e-05,1.77555e-05,1.77555e-05,4.43886e-05,8.87773e-06,2.66332e-05,2.66332e-05,1.77555e-05,3.55109e-05,0,0,8.87773e-06,1.77555e-05,1.77555e-05,0,1.77555e-05,2.66332e-05,0,2.66332e-05,1.77555e-05
0,0,0,0,0,0,0,0,0,8.87773e-06,0.000301843,0.00145595,0.00483839,0.00853156,0.011044,0.0117808,0.0095525,0.00649852,0.00372864,0.00204188,0.00116298,0.00058593,0.000443886,0.000337354,0.000213065,0.00019531,0.000266332,0.000142044,0.000186432,0.000168677,0.000133166,8.87773e-05,9.7655e-05,0.000106533,0.000168677,7.98996e-05,0.000106533,3.55109e-05,8.87773e-05,5.32664e-05,0.00011541,7.98996e-05,3.55109e-05,7.10218e-05,6.21441e-05,3.55109e-05,7.10218e-05,2.66332e-05,1.77555e-05,6.21441e-05,5.32664e-05,2.66332e-05,4.43886e-05,3.55109e-05,4.43886e-05,7.10218e-05,2.66332e-05,3.55109e-05,2.66332e-05,2.66332e-05,1.77555e-05,8.87773e-06,0,2.66332e-05,1.77555e-05,1.77555e-05,2.66332e-05,1.77555e-05,2.66332e-05,1.77555e-05,1.77555e-05,0,5.32664e-05,1.77555e-05,2.66332e-05,2.66332e-05,1.77555e-05,4.43886e-05,1.77555e-05,0,3.55109e-05,8.87773e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,1.77555e-05,0.000372865,0.00209514,0.00513135,0.00917076,0.0115944,0.0112837,0.00919738,0.00606351,0.0035067,0.00226382,0.00118961,0.000577052,0.000408375,0.000328476,0.000186432,0.000248576,0.000168677,0.000133166,0.000133166,0.000133166,9.7655e-05,0.00011541,9.7655e-05,0.000106533,5.32664e-05,5.32664e-05,9.7655e-05,7.98996e-05,5.32664e-05,5.32664e-05,3.55109e-05,6.21441e-05,7.10218e-05,8.87773e-06,7.10218e-05,2.66332e-05,5.32664e-05,4.43886e-05,4.43886e-05,3.55109e-05,5.32664e-05,4.43886e-05,2.66332e-05,5.32664e-05,4.43886e-05,6.21441e-05,2.66332e-05,3.55109e-05,7.10218e-05,3.55109e-05,8.87773e-06,3.55109e-05,6.21441e-05,1.77555e-05,1.77555e-05,1.77555e-05,3.55109e-05,1.77555e-05,4.43886e-05,1.77555e-05,8.87773e-06,1.77555e-05,2.66332e-05,8.87773e-06,1.77555e-05,1.77555e-05,8.87773e-06,1.77555e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.87773e-06,1.77555e-05,0.000532663,0.0027876,0.00563739,0.00925065,0.0109463,0.0104758,0.00835398,0.00573503,0.00339129,0.00202412,0.00102094,0.000550419,0.000337354,0.000355109,0.000328476,0.000292965,0.000168677,0.000150921,0.000133166,0.000133166,0.000133166,0.000124288,7.98996e-05,9.7655e-05,5.32664e-05,8.87773e-05,8.87773e-05,6.21441e-05,7.98996e-05,6.21441e-05,7.98996e-05,8.87773e-05,2.66332e-05,7.10218e-05,7.10218e-05,8.87773e-05,6.21441e-05,7.98996e-05,3.55109e-05,3.55109e-05,4.43886e-05,4.43886e-05,4.43886e-05,8.87773e-06,3.55109e-05,1.77555e-05,2.66332e-05,0,8.87773e-06,8.87773e-06,3.55109e-05,2.66332e-05,1.77555e-05,5.32664e-05,2.66332e-05,5.32664e-05,2.66332e-05,3.55109e-05,1.77555e-05,1.77555e-05,3.55109e-05,4.43886e-05,3.55109e-05,1.77555e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000186432,0.000949916,0.00289414,0.00660507,0.00917075,0.0104758,0.0102627,0.0077858,0.00537104,0.0031871,0.0018732,0.00111859,0.000861139,0.000612563,0.000381742,0.000204188,0.000230821,0.000257454,0.00027521,0.000204188,0.000142044,0.000159799,0.000124288,0.000168677,0.00011541,0.000124288,0.00011541,8.87773e-05,6.21441e-05,7.10218e-05,6.21441e-05,7.98996e-05,7.10218e-05,7.10218e-05,0.000106533,5.32664e-05,7.98996e-05,1.77555e-05,5.32664e-05,3.55109e-05,7.98996e-05,6.21441e-05,4.43886e-05,6.21441e-05,2.66332e-05,2.66332e-05,7.10218e-05,5.32664e-05,5.32664e-05,2.66332e-05,3.55109e-05,1.77555e-05,2.66332e-05,2.66332e-05,2.66332e-05,6.21441e-05,2.66332e-05,1.77555e-05,2.66332e-05,3.55109e-05,8.87773e-06
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77555e-05,0.000266332,0.00117186,0.00343568,0.00650741,0.0095525,0.010458,0.00959688,0.00717323,0.00501593,0.00314271,0.00184657,0.00100318,0.000594808,0.00050603,0.00039062,0.00031072,0.000292965,0.000213065,0.000177555,0.000213065,0.000142044,0.000177555,0.000213065,8.87773e-05,0.000124288,0.000133166,0.000106533,7.10218e-05,9.7655e-05,8.87773e-05,6.21441e-05,9.7655e-05,7.10218e-05,0.000142044,7.98996e-05,4.43886e-05,4.43886e-05,5.32664e-05,6.21441e-05,4.43886e-05,7.98996e-05,9.7655e-05,4.43886e-05,4.43886e-05,3.55109e-05,4.43886e-05,4.43886e-05,6.21441e-05,5.32664e-05,6.21441e-05,3.55109e-05,4.43886e-05,3.55109e-05,4.43886e-05,3.55109e-05,2.66332e-05,2.66332e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.43886e-05,0.000328476,0.00140268,0.00371977,0.00665833,0.00909972,0.00973893,0.00920626,0.00696904,0.00471408,0.00289414,0.00162462,0.00102982,0.000577052,0.000532664,0.000514908,0.000301843,0.000301843,0.000328476,0.000159799,0.000266332,0.00019531,0.000159799,0.00019531,0.000150921,7.98996e-05,0.00011541,0.000159799,8.87773e-05,8.87773e-05,0.000124288,8.87773e-05,0.000106533,8.87773e-05,9.7655e-05,7.98996e-05,9.7655e-05,6.21441e-05,0.00011541,8.87773e-05,7.10218e-05,4.43886e-05,4.43886e-05,3.55109e-05,3.55109e-05,4.43886e-05,7.10218e-05,7.98996e-05,3.55109e-05,8.87773e-06,2.66332e-05,8.87773e-05,3.55109e-05,3.55109e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77555e-05,8.87773e-05,0.000426131,0.0017933,0.00386182,0.00698681,0.00871797,0.0101739,0.00821194,0.00649852,0.00450101,0.00285862,0.00166013,0.00113635,0.00058593,0.000497153,0.000372864,0.000257454,0.000301843,0.000319598,0.000230821,0.000292965,0.000124288,0.000168677,0.000204188,0.000142044,0.000124288,0.000159799,0.000150921,0.000133166,9.7655e-05,8.87773e-05,0.000124288,6.21441e-05,7.10218e-05,4.43886e-05,7.98996e-05,4.43886e-05,6.21441e-05,5.32664e-05,7.10218e-05,7.10218e-05,3.55109e-05,3.55109e-05,6.21441e-05,5.32664e-05,7.98996e-05,5.32664e-05,7.10218e-05,2.66332e-05,2.66332e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.66332e-05,0.000186432,0.00070134,0.002033,0.00444775,0.00693354,0.00851378,0.00950811,0.0083451,0.00626769,0.00407487,0.00277873,0.00152697,0.00117186,0.000674707,0.000550419,0.000399498,0.000266332,0.000337354,0.000346231,0.000266332,0.000346231,0.000124288,0.000159799,0.000133166,0.000150921,0.000142044,0.00011541,9.7655e-05,9.7655e-05,5.32664e-05,0.000124288,8.87773e-05,8.87773e-05,9.7655e-05,5.32664e-05,8.87773e-05,8.87773e-05,7.10218e-05,6.21441e-05,6.21441e-05,7.98996e-05,7.98996e-05,5.32664e-05,4.43886e-05,8.87773e-05,6.21441e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.87773e-06,0,1.77555e-05,0.000204188,0.000683585,0.00230821,0.00465194,0.00694241,0.00865583,0.00871797,0.00790121,0.00564625,0.00391507,0.00228157,0.00176667,0.00110084,0.000825628,0.000426131,0.000532664,0.000426131,0.000292965,0.000337354,0.000337354,0.000221943,0.000213065,0.000177555,0.000150921,0.000142044,0.000177555,0.000133166,6.21441e-05,0.000106533,7.98996e-05,0.000106533,3.55109e-05,9.7655e-05,8.87773e-05,0.000133166,7.98996e-05,0.000106533,7.10218e-05,0.00011541,9.7655e-05,9.7655e-05,3.55109e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.87773e-06,3.55109e-05,0.00027521,0.000985427,0.00226382,0.00442999,0.00758161,0.00820306,0.00859368,0.00708445,0.00535328,0.00336465,0.00250352,0.00162462,0.00113635,0.000736851,0.000594808,0.000426131,0.000381742,0.00027521,0.000266332,0.000284087,0.000221943,0.000266332,0.000168677,0.000230821,9.7655e-05,0.000106533,0.000150921,0.000133166,8.87773e-05,0.00011541,8.87773e-05,9.7655e-05,5.32664e-05,5.32664e-05,0.000133166,0.00011541,0.00011541,0.000106533
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.77555e-05,4.43886e-05,0.000230821,0.00121625,0.00282311,0.00512246,0.00711109,0.00835398,0.00774141,0.00712884,0.00533552,0.00364874,0.00216616,0.0015536,0.00129615,0.000798995,0.000532664,0.000461642,0.000328476,0.000266332,0.000266332,0.000142044,0.00019531,0.000186432,0.000239699,0.000168677,0.000159799,0.000133166,0.000159799,7.98996e-05,0.000106533,9.7655e-05,7.98996e-05,9.7655e-05,1.77555e-05,8.87773e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.87773e-06,0.00011541,0.000435009,0.0013938,0.00312496,0.00476735,0.00693352,0.00806101,0.00793672,0.0066228,0.00504255,0.00379078,0.00238811,0.00174891,0.00097655,0.000807873,0.000541541,0.000381742,0.000372864,0.000346231,0.00031072,0.000230821,0.000177555,0.000204188,0.000248576,0.000142044,0.000150921,0.000133166,0.00011541,0.000150921,0.000133166,0.000106533
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.87773e-06,0.000124288,0.000443886,0.00166013,0.00317822,0.00563738,0.00707557,0.007262,0.007626,0.00651627,0.00478509,0.0035067,0.00239698,0.00158911,0.00109196,0.000701341,0.000727974,0.000559297,0.00039062,0.000319598,0.000301843,0.000328476,0.000248576,0.000177555,0.00019531,0.000221943,0.000177555,0.00011541


==> anc/1.3_Osc_DetResponse92.txt <==
0.00210562,0.00468504,0.00751888,0.0109055,0.0107563,0.00888754,0.00612388,0.00383399,0.00201789,0.000851023,0.000429899,0.000263203,0.000140375,0.000149148,0.000149148,0.000122828,0.000122828,7.8961e-05,4.38672e-05,7.8961e-05,4.38672e-05,7.8961e-05,8.77344e-05,6.14141e-05,6.14141e-05,4.38672e-05,0.000105281,2.63203e-05,4.38672e-05,2.63203e-05,2.63203e-05,4.38672e-05,2.63203e-05,8.77344e-06,8.77344e-06,3.50938e-05,8.77344e-06,1.75469e-05,8.77344e-06,2.63203e-05,1.75469e-05,1.75469e-05,2.63203e-05,8.77344e-06,3.50938e-05,8.77344e-06,0,8.77344e-06,1.75469e-05,3.50938e-05,8.77344e-06,8.77344e-06,1.75469e-05,2.63203e-05,3.50938e-05,1.75469e-05,8.77344e-06,4.38672e-05,1.75469e-05,0,0,8.77344e-06,4.38672e-05,8.77344e-06,8.77344e-06,8.77344e-06,1.75469e-05,1.75469e-05,1.75469e-05,1.75469e-05,0,8.77344e-06,1.75469e-05,2.63203e-05,8.77344e-06,1.75469e-05,1.75469e-05,0,1.75469e-05,1.75469e-05,1.75469e-05,1.75469e-05
0,0,3.50938e-05,0.0005615,0.00307948,0.00704513,0.0100632,0.0109493,0.0109493,0.0077733,0.00564133,0.00364098,0.00208808,0.000947531,0.000438672,0.00028075,0.000289523,0.000201789,0.000219336,0.000175469,0.000193016,0.000184242,8.77344e-05,9.65078e-05,7.01875e-05,9.65078e-05,7.8961e-05,3.50938e-05,0.000122828,6.14141e-05,4.38672e-05,6.14141e-05,3.50938e-05,5.26406e-05,6.14141e-05,3.50938e-05,8.77344e-05,6.14141e-05,1.75469e-05,3.50938e-05,4.38672e-05,2.63203e-05,3.50938e-05,3.50938e-05,1.75469e-05,4.38672e-05,3.50938e-05,6.14141e-05,3.50938e-05,8.77344e-06,3.50938e-05,1.75469e-05,5.26406e-05,8.77344e-06,4.38672e-05,4.38672e-05,2.63203e-05,4.38672e-05,2.63203e-05,1.75469e-05,1.75469e-05,8.77344e-06,2.63203e-05,4.38672e-05,4.38672e-05,8.77344e-06,3.50938e-05,0,8.77344e-06,8.77344e-06,8.77344e-06,1.75469e-05,2.63203e-05,8.77344e-06,8.77344e-06,8.77344e-06,1.75469e-05,0,2.63203e-05,4.38672e-05,0,0
0,0,0,0,0,0,0.000149148,0.000947531,0.00314967,0.00715918,0.0100369,0.0112301,0.0103791,0.00775575,0.00505351,0.00319353,0.00193015,0.000833476,0.000570274,0.000245656,0.000236883,0.000201789,0.00028075,0.000228109,0.000149148,0.000105281,0.000149148,0.000105281,7.8961e-05,8.77344e-05,6.14141e-05,7.01875e-05,4.38672e-05,6.14141e-05,7.01875e-05,3.50938e-05,3.50938e-05,6.14141e-05,5.26406e-05,6.14141e-05,6.14141e-05,3.50938e-05,1.75469e-05,3.50938e-05,8.77344e-06,8.77344e-06,7.8961e-05,0,7.8961e-05,4.38672e-05,2.63203e-05,3.50938e-05,1.75469e-05,5.26406e-05,2.63203e-05,2.63203e-05,1.75469e-05,2.63203e-05,1.75469e-05,3.50938e-05,1.75469e-05,3.50938e-05,5.26406e-05,2.63203e-05,0,2.63203e-05,3.50938e-05,0,3.50938e-05,8.77344e-06,3.50938e-05,1.75469e-05,8.77344e-06,3.50938e-05,1.75469e-05,1.75469e-05,3.50938e-05,8.77344e-06,2.63203e-05,8.77344e-06,2.63203e-05,2.63203e-05
8.77344e-06,0,0,0,0,0,0,0,0,8.77344e-06,0.000131602,0.00116687,0.00356202,0.00743993,0.00981755,0.0109406,0.00988773,0.00762415,0.0048254,0.00314966,0.00205298,0.00103527,0.000596594,0.000403578,0.000228109,0.000210563,0.000210563,0.000140375,0.000228109,0.000122828,0.000140375,8.77344e-05,0.000131602,0.000114055,9.65078e-05,8.77344e-05,4.38672e-05,0.000105281,6.14141e-05,4.38672e-05,8.77344e-05,8.77344e-06,5.26406e-05,0.000105281,5.26406e-05,4.38672e-05,2.63203e-05,6.14141e-05,3.50938e-05,6.14141e-05,4.38672e-05,3.50938e-05,5.26406e-05,4.38672e-05,7.01875e-05,1.75469e-05,2.63203e-05,5.26406e-05,7.8961e-05,8.77344e-06,8.77344e-06,4.38672e-05,2.63203e-05,3.50938e-05,2.63203e-05,2.63203e-05,5.26406e-05,2.63203e-05,1.75469e-05,1.75469e-05,1.75469e-05,1.75469e-05,1.75469e-05,3.50938e-05,5.26406e-05,2.63203e-05,4.38672e-05,6.14141e-05,2.63203e-05,1.75469e-05,1.75469e-05,3.50938e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.75469e-05,0.000289524,0.00146516,0.00412353,0.00757152,0.00987019,0.0105458,0.00918585,0.00711528,0.00473766,0.00330758,0.00152658,0.00084225,0.00050886,0.000473766,0.000271977,0.000228109,0.000219336,0.000131602,0.000175469,0.000114055,0.000105281,8.77344e-05,0.000131602,9.65078e-05,6.14141e-05,0.000122828,0.000140375,5.26406e-05,7.01875e-05,5.26406e-05,0.000105281,4.38672e-05,7.8961e-05,9.65078e-05,9.65078e-05,7.01875e-05,4.38672e-05,3.50938e-05,2.63203e-05,3.50938e-05,6.14141e-05,7.8961e-05,7.01875e-05,4.38672e-05,4.38672e-05,8.77344e-06,5.26406e-05,1.75469e-05,3.50938e-05,2.63203e-05,0,2.63203e-05,3.50938e-05,4.38672e-05,4.38672e-05,2.63203e-05,2.63203e-05,3.50938e-05,0,2.63203e-05,2.63203e-05,3.50938e-05,4.38672e-05,2.63203e-05,1.75469e-05,8.77344e-06,2.63203e-05,2.63203e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.63203e-05,0.000473766,0.00210562,0.00479909,0.00792246,0.00999302,0.0100632,0.00884368,0.00630812,0.00464993,0.00266712,0.00159676,0.000859797,0.000543953,0.000429899,0.00028075,0.000394805,0.000193016,0.000228109,0.000193016,0.000166695,8.77344e-05,0.000149148,0.000166695,9.65078e-05,0.000131602,6.14141e-05,0.000140375,0.000105281,5.26406e-05,4.38672e-05,7.8961e-05,7.01875e-05,7.01875e-05,6.14141e-05,7.01875e-05,3.50938e-05,6.14141e-05,9.65078e-05,5.26406e-05,6.14141e-05,7.8961e-05,3.50938e-05,5.26406e-05,3.50938e-05,2.63203e-05,4.38672e-05,1.75469e-05,2.63203e-05,2.63203e-05,6.14141e-05,2.63203e-05,1.75469e-05,2.63203e-05,3.50938e-05,1.75469e-05,1.75469e-05,2.63203e-05,7.8961e-05,1.75469e-05,2.63203e-05,1.75469e-05,1.75469e-05,3.50938e-05,1.75469e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.77344e-06,0.000105281,0.00061414,0.00235128,0.00507984,0.0079751,0.00974736,0.0101422,0.00841377,0.00610633,0.00438672,0.00285136,0.00133356,0.00081593,0.000500086,0.000438672,0.00030707,0.000315844,0.000193016,0.000157922,0.000210563,0.000157922,0.000193016,0.000228109,0.000166695,7.01875e-05,0.000140375,0.000114055,0.000122828,0.000140375,0.000105281,0.000131602,7.8961e-05,0.000105281,0.000105281,6.14141e-05,5.26406e-05,9.65078e-05,5.26406e-05,3.50938e-05,9.65078e-05,7.01875e-05,2.63203e-05,4.38672e-05,5.26406e-05,2.63203e-05,7.01875e-05,5.26406e-05,5.26406e-05,5.26406e-05,3.50938e-05,3.50938e-05,4.38672e-05,7.01875e-05,4.38672e-05,3.50938e-05,3.50938e-05,5.26406e-05,3.50938e-05,1.75469e-05,6.14141e-05,1.75469e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.77344e-06,0,0.000236883,0.000938757,0.0025092,0.00555361,0.00791368,0.00945783,0.00941396,0.00794,0.00638709,0.00408842,0.00249165,0.00128969,0.000780836,0.000605367,0.000456219,0.000298297,0.000386031,0.000245656,0.00028075,0.000184242,0.000157922,0.000131602,0.000131602,0.000193016,9.65078e-05,0.000114055,0.000122828,8.77344e-05,0.000140375,0.000105281,8.77344e-05,0.000122828,7.01875e-05,8.77344e-05,7.01875e-05,2.63203e-05,7.01875e-05,3.50938e-05,7.01875e-05,5.26406e-05,0.000105281,5.26406e-05,7.01875e-05,7.01875e-05,3.50938e-05,5.26406e-05,7.8961e-05,6.14141e-05,5.26406e-05,7.01875e-05,6.14141e-05,7.01875e-05,2.63203e-05,5.26406e-05,2.63203e-05,4.38672e-05,1.75469e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.77344e-06,0.000201789,0.00104404,0.00271099,0.00577295,0.00788736,0.00929113,0.00877349,0.00762415,0.00566765,0.00392172,0.00234251,0.00136866,0.00084225,0.000596594,0.000447445,0.000315844,0.00025443,0.000263203,0.000271977,0.000122828,0.000166695,0.000157922,0.000184242,0.000114055,9.65078e-05,0.000166695,0.000114055,0.000228109,0.000114055,0.000157922,5.26406e-05,9.65078e-05,7.8961e-05,7.01875e-05,8.77344e-05,0.000105281,5.26406e-05,9.65078e-05,4.38672e-05,7.8961e-05,4.38672e-05,6.14141e-05,8.77344e-05,7.01875e-05,3.50938e-05,5.26406e-05,9.65078e-05,7.8961e-05,4.38672e-05,7.01875e-05,3.50938e-05,1.75469e-05,3.50938e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.77344e-06,0.000105281,0.00030707,0.00118441,0.00329881,0.00543078,0.00817688,0.00908934,0.00869453,0.00726443,0.00528162,0.00375503,0.00238637,0.00121951,0.000824703,0.000579047,0.000412352,0.000386031,0.00030707,0.000359711,0.000324617,0.000245656,0.000368484,0.000131602,0.000193016,0.000157922,0.000201789,0.000131602,0.000175469,5.26406e-05,9.65078e-05,0.000105281,0.000105281,9.65078e-05,8.77344e-05,0.000131602,8.77344e-05,7.8961e-05,7.8961e-05,1.75469e-05,6.14141e-05,6.14141e-05,5.26406e-05,0.000105281,7.01875e-05,7.8961e-05,2.63203e-05,3.50938e-05,3.50938e-05,5.26406e-05,5.26406e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.77344e-06,0.000122828,0.00053518,0.0015178,0.00347428,0.00608002,0.00784349,0.00864188,0.00855415,0.00693104,0.00518511,0.00339532,0.0022109,0.00145639,0.000859797,0.00053518,0.000359711,0.000421125,0.000359711,0.00025443,0.000228109,0.000219336,0.000201789,0.000166695,0.000149148,0.000140375,7.8961e-05,0.000114055,0.000122828,0.000122828,0.000114055,0.000114055,0.000122828,0.000140375,7.8961e-05,0.000140375,6.14141e-05,7.01875e-05,7.01875e-05,7.01875e-05,7.01875e-05,0.000114055,5.26406e-05,6.14141e-05,5.26406e-05,4.38672e-05,5.26406e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000219336,0.000710648,0.00180733,0.00359711,0.00599228,0.00799264,0.00843132,0.00813302,0.00575539,0.00497455,0.00318475,0.00203544,0.00132479,0.00108791,0.0005615,0.000526406,0.000543953,0.000368484,0.000377258,0.000175469,0.000157922,0.000201789,0.000184242,0.000175469,0.000166695,0.000175469,0.000140375,0.000131602,0.000131602,0.000140375,0.000114055,0.000149148,7.8961e-05,9.65078e-05,0.000140375,9.65078e-05,7.8961e-05,7.8961e-05,7.01875e-05,7.01875e-05,3.50938e-05,7.01875e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.77344e-06,3.50938e-05,0.000210563,0.00084225,0.00203544,0.0036673,0.00612388,0.00789613,0.00803651,0.00772943,0.00603614,0.00457974,0.00319353,0.00209685,0.0013862,0.00100895,0.0005615,0.000491313,0.000403578,0.000412352,0.000377258,0.000263203,0.000298297,0.00025443,0.000245656,0.000149148,0.000157922,0.000157922,0.000131602,0.000149148,0.000122828,0.000122828,0.000114055,0.000140375,0.000140375,0.000105281,0.000105281,0.000105281,7.01875e-05,7.8961e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.63203e-05,0.00028075,0.000859796,0.00221968,0.00400946,0.00608878,0.00751009,0.00793122,0.00762415,0.0053869,0.00461483,0.00319353,0.00200034,0.00124583,0.000851024,0.000596594,0.000500086,0.000447445,0.000377258,0.000482539,0.00028075,0.000245656,0.000175469,0.000184242,0.000210563,0.00028075,0.000228109,0.000131602,0.000157922,0.000184242,0.000140375,0.000166695,0.000114055,0.000105281,7.01875e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.50938e-05,5.26406e-05,0.000403578,0.00110545,0.00257061,0.00415861,0.00629057,0.00742236,0.00738726,0.00703632,0.00534303,0.00411474,0.00285136,0.00214949,0.00136866,0.000965078,0.000658008,0.000631688,0.000377258,0.000456219,0.000333391,0.000263203,0.000315844,0.000193016,0.000289523,0.000315844,0.000149148,0.000193016,0.000105281,0.000157922,0.000157922,0.000166695
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.77344e-06,1.75469e-05,0.000131602,0.000421125,0.00116687,0.00259694,0.0045271,0.00607124,0.00704509,0.00705386,0.00676434,0.00534303,0.00383399,0.00269344,0.00196525,0.00133356,0.000807156,0.000464992,0.000631688,0.000464992,0.000350938,0.000271977,0.000245656,0.000245656,0.000245656,0.00025443,0.000219336,0.000184242,0.000193016


==> anc/1.3_Osc_DetResponse93.txt <==
0.00109982,0.00285508,0.00523247,0.00772094,0.0108205,0.00976507,0.00872079,0.00647671,0.00451035,0.00223296,0.00122202,0.0005999,0.000288841,0.000199967,0.00014442,0.000177748,0.000122202,0.000211076,0.000188857,0.000188857,0.00015553,0.000133311,0.000111093,0.000199967,0.00014442,0.00014442,0.000111093,0.000122202,0.000166639,0.000188857,9.99833e-05,8.8874e-05,0.000211076,0.000133311,9.99833e-05,6.66555e-05,0.000133311,0.00015553,6.66555e-05,0.000199967,0.000111093,6.66555e-05,9.99833e-05,0.00014442,0.000199967,0.000111093,8.8874e-05,9.99833e-05,0.000122202,0.000133311,5.55463e-05,0.000133311,7.77648e-05,0.000122202,0.000122202,8.88741e-05,7.77648e-05,0.00015553,8.88741e-05,0.000222185,9.99833e-05,8.88741e-05,0.000133311,0.00014442,7.77648e-05,7.77648e-05,0.00015553,0.000122202,4.4437e-05,6.66555e-05,0.000177748,0.000133311,7.77648e-05,7.77648e-05,0.000111093,5.55463e-05,6.66555e-05,8.8874e-05,8.88741e-05,0.00014442,8.8874e-05,7.77648e-05
0,0,2.22185e-05,0.000311059,0.00104427,0.00351052,0.00588792,0.0081542,0.00983173,0.00962065,0.00859859,0.0064656,0.00386602,0.00211076,0.00104427,0.000488807,0.00029995,0.000288841,0.000277731,0.000199967,0.000233294,0.000211076,0.000166639,0.000133311,0.000122202,0.000255513,0.000133311,0.000199967,0.000188857,0.000122202,0.000166639,0.000166639,0.00014442,0.000188857,0.000122202,0.000177748,0.000199967,0.000188857,0.000111093,0.00015553,5.55463e-05,0.00014442,0.000111093,0.000166639,0.000133311,0.00014442,0.000122202,9.99833e-05,0.000133311,0.000122202,0.000222185,0.00015553,0.00015553,0.000188857,0.000222185,9.99833e-05,0.000177748,9.99833e-05,0.000122202,0.000188857,0.00015553,9.99833e-05,0.000133311,3.33278e-05,9.99833e-05,0.000122202,0.00015553,0.000133311,0.000122202,0.000122202,0.00015553,0.000133311,0.00015553,0.000211076,0.000166639,0.00014442,7.77648e-05,9.99833e-05,0.000166639,0.000111093,8.88741e-05,0.000211076
0,0,0,0,0,0,4.4437e-05,0.000255513,0.00152197,0.00422152,0.00652115,0.00824308,0.00954289,0.00905407,0.00738767,0.00601012,0.00363272,0.00215519,0.00114425,0.000644337,0.000288841,0.000266622,0.000233294,0.00014442,0.00014442,0.000166639,0.000166639,0.000233294,0.000255513,0.000222185,0.00014442,0.000133311,0.000211076,0.000266622,0.00014442,8.8874e-05,0.000122202,0.000133311,0.00014442,0.000122202,0.00015553,0.00014442,0.000177748,0.00015553,0.000111093,0.000166639,0.000188857,0.000111093,7.77648e-05,0.000111093,0.00014442,6.66555e-05,0.00014442,8.8874e-05,0.000188857,0.00014442,0.000122202,0.00015553,9.99833e-05,0.00015553,0.00015553,0.000166639,8.8874e-05,0.000211076,0.00014442,0.000188857,0.000199967,0.000199967,0.000122202,0.000188857,0.000177748,0.000122202,0.000111093,6.66555e-05,0.000122202,9.99833e-05,0.000133311,0.000111093,0.000166639,7.77648e-05,0.00014442,0.000177748
0,0,0,0,0,0,0,0,0,0,9.99833e-05,0.000488807,0.00185524,0.00417708,0.00679888,0.00850971,0.0094429,0.00828752,0.00692108,0.00547687,0.00337721,0.00193301,0.00128867,0.000566572,0.000288841,0.00029995,0.000311059,0.000333278,0.000255513,0.000277731,0.000211076,0.00015553,0.000222185,9.99833e-05,0.000255513,0.000199967,0.00014442,0.00015553,0.000199967,0.000122202,0.000166639,0.000222185,0.00015553,0.00015553,9.99833e-05,0.000166639,0.00014442,0.000177748,0.000133311,0.000133311,0.000177748,0.000122202,0.000166639,7.77648e-05,9.99833e-05,0.00015553,0.000133311,0.00015553,0.000177748,0.000133311,0.000211076,8.8874e-05,0.00015553,0.000199967,0.000122202,0.00014442,0.000166639,0.00015553,0.000111093,0.00014442,8.8874e-05,9.99833e-05,0.000122202,0.00014442,8.88741e-05,0.000122202,0.000133311,0.000133311,0.000133311,0.000133311,0.000133311,9.99833e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.11093e-05,0.000166639,0.000822084,0.00251069,0.00484364,0.0065878,0.00850971,0.00886521,0.00787647,0.00675444,0.00505471,0.00342165,0.00181081,0.00102205,0.000411042,0.000333278,0.000288841,0.000244404,0.000244404,0.000222185,0.000244404,0.000199967,0.000222185,0.000199967,0.000177748,0.000222185,0.000277731,0.000122202,0.000199967,0.000177748,0.00015553,0.000133311,0.00015553,0.000122202,9.99833e-05,0.00015553,0.000166639,0.000166639,0.000188857,9.99833e-05,7.77648e-05,0.00015553,0.000133311,0.000166639,0.000233294,0.000177748,9.99833e-05,0.000255513,0.000199967,0.000122202,0.000166639,0.000133311,0.000111093,9.99833e-05,0.000211076,8.88741e-05,0.000111093,0.000122202,5.55463e-05,0.000199967,0.000211076,0.000122202,0.000111093,0.000133311,0.000122202,6.66555e-05,5.55463e-05,9.99833e-05,0.000122202
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.22185e-05,0.000233294,0.000933177,0.00253291,0.00453257,0.00689886,0.00818753,0.00872079,0.00846527,0.0063545,0.00463255,0.00293284,0.00183303,0.000755429,0.000544354,0.00029995,0.000255513,0.000222185,0.000244404,0.000244404,0.000311059,0.000177748,0.000211076,0.000133311,0.000166639,0.000233294,0.000211076,0.000222185,0.000199967,0.000133311,0.000199967,0.000177748,0.000166639,0.000111093,0.000233294,0.000122202,0.000166639,0.000199967,0.000166639,0.00015553,0.00014442,0.000122202,0.000166639,0.000177748,0.000211076,8.88741e-05,0.000111093,0.000133311,0.000188857,0.00014442,0.00014442,0.000211076,0.000188857,8.88741e-05,0.000122202,0.000222185,0.00015553,0.000177748,0.000188857,0.00014442,9.99833e-05,7.77648e-05,0.000188857,0.00015553,0.000177748
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.55463e-05,0.00045548,0.00134422,0.00277731,0.00497695,0.0068322,0.00842083,0.00854304,0.00706549,0.00591012,0.00414375,0.00251069,0.00153308,0.000910959,0.000577681,0.000344387,0.000433261,0.000266622,0.000233294,0.000244404,0.000199967,0.000311059,0.000199967,0.000177748,0.00029995,0.000277731,0.00014442,0.000177748,0.000177748,0.000199967,0.00015553,0.00015553,0.000166639,0.00015553,0.000188857,0.00015553,0.00015553,0.000133311,0.000177748,0.00014442,0.000122202,0.000177748,0.000199967,9.99833e-05,0.000233294,0.000177748,0.00014442,0.000133311,0.000244404,0.000122202,0.000122202,0.000133311,0.000166639,0.000111093,0.00015553,0.000133311,0.000188857,0.000133311,0.00014442,0.000177748,0.000199967
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.11093e-05,7.77648e-05,0.000377715,0.00153308,0.00326612,0.00507693,0.00717659,0.00839861,0.00840972,0.00677665,0.00585458,0.00404376,0.00245514,0.00108871,0.00106649,0.000477698,0.000399933,0.000399933,0.00029995,0.000255513,0.000266622,0.000266622,0.000211076,0.000222185,0.000288841,0.000266622,0.000222185,0.000199967,0.00015553,0.00014442,0.000277731,0.000166639,0.000133311,9.99833e-05,0.000122202,0.000233294,0.00015553,0.000122202,0.00015553,0.00014442,0.000211076,0.000122202,0.000211076,0.000177748,0.00014442,0.000188857,0.000222185,0.000122202,0.000166639,0.000166639,0.00015553,0.000133311,0.000199967,0.00015553,6.66555e-05,0.000122202,0.00014442,0.000177748
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.88741e-05,0.0005999,0.00136644,0.00366605,0.00561018,0.0070766,0.00787647,0.00760984,0.00689885,0.00521024,0.00394378,0.00232183,0.00145531,0.00088874,0.0005999,0.00044437,0.00029995,0.000266622,0.000277731,0.000122202,0.000222185,0.000211076,0.00014442,0.000199967,0.000322168,0.000222185,0.000188857,0.000233294,0.00015553,0.000233294,0.000199967,0.00014442,0.000177748,0.00015553,0.000211076,0.000111093,0.00014442,0.000288841,0.000166639,0.000211076,0.000133311,0.000133311,0.000133311,0.000233294,0.000133311,0.000177748,0.000166639,0.000199967,9.99833e-05,0.000255513,0.00014442,0.00015553,0.000166639
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000166639,0.000622118,0.00186635,0.00335499,0.00545464,0.00709882,0.00802089,0.00722101,0.00641004,0.00478808,0.0033661,0.00226629,0.00136644,0.000722102,0.000655446,0.000488807,0.000411042,0.000255513,0.000333278,0.000288841,0.000277731,0.00015553,0.000188857,0.000111093,0.000277731,0.000166639,0.000266622,0.000222185,0.000133311,0.000233294,0.000177748,0.00014442,0.000188857,0.000199967,0.000199967,0.000177748,0.000166639,0.000122202,0.000233294,0.00015553,0.000177748,5.55463e-05,0.000255513,0.000199967,0.000133311,0.000122202,0.000166639,0.000133311,0.00015553
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.55463e-05,0.000222185,0.000733211,0.00168861,0.00376603,0.00553241,0.00661001,0.00725434,0.00726545,0.00579902,0.00494361,0.00309948,0.00253291,0.00162195,0.00116647,0.000544354,0.000422152,0.000288841,0.000311059,0.000322168,0.000311059,0.000211076,0.000199967,0.000255513,0.000211076,0.000177748,0.00015553,0.000244404,0.000233294,0.000166639,0.00015553,0.000122202,0.000188857,0.000122202,0.000166639,0.00014442,0.000111093,0.00014442,0.000199967,9.99833e-05,0.000122202,0.000211076,0.00015553,0.000133311,0.00014442,6.66555e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.99833e-05,0.000355496,0.000999832,0.00219963,0.00387713,0.0056435,0.00618785,0.00706548,0.00716547,0.00638782,0.00449924,0.00297728,0.00203299,0.00139977,0.000699883,0.000622118,0.0005999,0.000466589,0.000311059,0.000199967,0.000322168,0.000244404,0.000266622,0.000277731,0.000177748,0.00029995,0.000277731,0.000111093,0.000233294,0.00015553,0.000122202,0.000244404,0.00015553,0.000244404,0.000211076,0.000211076,0.000188857,0.000211076,0.000188857,0.000111093,0.000122202,0.000222185
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.33278e-05,6.66555e-05,0.000422152,0.00128867,0.0022885,0.00398822,0.00534355,0.00706548,0.00700993,0.00670998,0.00589901,0.00454368,0.00308837,0.00206632,0.00111093,0.00103316,0.000588791,0.0005999,0.000322168,0.000244404,0.000355496,0.000222185,0.000311059,0.000222185,0.000211076,0.000244404,0.000188857,0.000222185,0.000211076,0.000266622,0.000177748,0.000233294,0.000233294,0.000266622,0.00015553,0.000199967,0.000133311,0.000211076,0.000199967
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.22185e-05,0.000111093,0.00044437,0.00111092,0.00253291,0.00398822,0.0055324,0.00675442,0.00699882,0.00646558,0.00475476,0.00409931,0.00297728,0.00213298,0.00139977,0.000833194,0.000522135,0.000588791,0.000211076,0.000233294,0.000333278,0.000311059,0.000233294,0.000211076,0.000355496,0.000233294,0.000199967,0.000199967,0.000188857,0.000211076,0.000288841,0.00015553,0.000244404,0.000233294,0.000199967
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.33278e-05,0.000188857,0.000466589,0.00114425,0.00275509,0.00392156,0.005288,0.00623229,0.00635449,0.00633227,0.00536576,0.00417708,0.00287729,0.00206632,0.00134422,0.000777648,0.00074432,0.000611009,0.000477698,0.000211076,0.000411042,0.000311059,0.000233294,0.00029995,0.00014442,0.000266622,0.000211076,0.000266622,0.000233294,0.000233294,0.000188857
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.55463e-05,0.000177748,0.0005999,0.00143309,0.00248847,0.00364383,0.00535465,0.00633227,0.00617674,0.00547686,0.00457701,0.00334388,0.00269955,0.00185524,0.00124424,0.000833194,0.000499917,0.000433261,0.000488807,0.000333278,0.000355496,0.000311059,0.00029995,0.000244404,0.000188857,0.000222185,0.000355496


==> anc/1.3_Osc_DetResponse95.txt <==
0.00179521,0.00423896,0.00726547,0.00962464,0.0104612,0.00862833,0.00673911,0.00471831,0.00285729,0.00159783,0.000780117,0.000432354,0.000225576,0.000112788,0.000216177,0.000178581,0.000169182,0.000140985,0.000169182,7.51921e-05,0.000122187,0.000112788,8.45911e-05,0.000112788,0.000140985,9.39901e-05,0.000122187,0.000150384,0.000140985,6.57931e-05,8.45911e-05,5.6394e-05,7.51921e-05,1.8798e-05,0.000103389,6.57931e-05,6.57931e-05,4.6995e-05,6.57931e-05,3.7596e-05,1.8798e-05,6.57931e-05,1.8798e-05,8.45911e-05,6.57931e-05,2.8197e-05,9.39901e-05,5.6394e-05,8.45911e-05,5.6394e-05,4.6995e-05,2.8197e-05,4.6995e-05,4.6995e-05,3.7596e-05,5.6394e-05,3.7596e-05,3.7596e-05,5.6394e-05,5.6394e-05,9.39901e-06,6.57931e-05,1.8798e-05,1.8798e-05,2.8197e-05,2.8197e-05,4.6995e-05,1.8798e-05,5.6394e-05,6.57931e-05,2.8197e-05,3.7596e-05,5.6394e-05,9.39901e-06,2.8197e-05,3.7596e-05,4.6995e-05,4.6995e-05,3.7596e-05,4.6995e-05,6.57931e-05,2.8197e-05
0,0,3.7596e-05,0.000366561,0.00226516,0.00567703,0.00875052,0.010433,0.00995361,0.00850614,0.00649473,0.00422015,0.00264112,0.00146624,0.000808314,0.000479349,0.000385359,0.00018798,0.000206778,0.000159783,0.000169182,0.000178581,0.000150384,0.000150384,7.51921e-05,7.51921e-05,0.000122187,0.000122187,7.51921e-05,0.000103389,0.000131586,6.57931e-05,0.000122187,9.39901e-05,7.51921e-05,6.57931e-05,4.6995e-05,6.57931e-05,4.6995e-05,0.000159783,0.000103389,7.51921e-05,7.51921e-05,5.6394e-05,0.000103389,6.57931e-05,2.8197e-05,8.45911e-05,8.45911e-05,3.7596e-05,9.39901e-05,2.8197e-05,3.7596e-05,4.6995e-05,0.000103389,3.7596e-05,3.7596e-05,3.7596e-05,0.000103389,5.6394e-05,3.7596e-05,4.6995e-05,9.39901e-06,7.51921e-05,2.8197e-05,4.6995e-05,1.8798e-05,3.7596e-05,8.45911e-05,5.6394e-05,2.8197e-05,3.7596e-05,5.6394e-05,4.6995e-05,5.6394e-05,3.7596e-05,4.6995e-05,8.45911e-05,5.6394e-05,3.7596e-05,8.45911e-05,5.6394e-05
0,0,0,0,0,0,4.6995e-05,0.000874107,0.00289489,0.00583681,0.00887271,0.0105364,0.00960584,0.0077824,0.00618456,0.00440814,0.00229336,0.00121247,0.000761319,0.000413556,0.000216177,0.000263172,0.000159783,0.000197379,0.000159783,0.000225576,0.000169182,0.000140985,0.000122187,8.45911e-05,0.000112788,9.39901e-05,4.6995e-05,0.000150384,0.000122187,0.000122187,8.45911e-05,8.45911e-05,2.8197e-05,3.7596e-05,9.39901e-05,7.51921e-05,7.51921e-05,3.7596e-05,0.000112788,1.8798e-05,5.6394e-05,5.6394e-05,6.57931e-05,5.6394e-05,5.6394e-05,5.6394e-05,8.45911e-05,6.57931e-05,9.39901e-05,6.57931e-05,6.57931e-05,6.57931e-05,7.51921e-05,9.39901e-05,0,4.6995e-05,9.39901e-06,8.45911e-05,3.7596e-05,3.7596e-05,0.000140985,7.51921e-05,5.6394e-05,9.39901e-05,5.6394e-05,8.45911e-05,3.7596e-05,3.7596e-05,6.57931e-05,0.000112788,4.6995e-05,6.57931e-05,6.57931e-05,2.8197e-05,3.7596e-05,9.39901e-05
0,0,0,0,0,0,0,0,0,2.8197e-05,0.00018798,0.000986895,0.00333665,0.00673913,0.0089667,0.010386,0.00969043,0.00758502,0.00603418,0.00398517,0.00249073,0.00143805,0.000723723,0.000545142,0.000244374,0.000263172,0.000244374,0.000206778,0.000159783,0.000169182,0.000197379,0.000169182,0.000131586,0.000197379,7.51921e-05,0.000131586,0.000103389,6.57931e-05,0.000131586,8.45911e-05,0.000103389,5.6394e-05,0.000122187,5.6394e-05,6.57931e-05,6.57931e-05,7.51921e-05,7.51921e-05,0.000122187,5.6394e-05,0.000122187,0.000112788,0.000131586,9.39901e-05,4.6995e-05,7.51921e-05,0.000122187,6.57931e-05,7.51921e-05,5.6394e-05,4.6995e-05,6.57931e-05,5.6394e-05,0.000103389,1.8798e-05,9.39901e-05,4.6995e-05,5.6394e-05,0.000103389,0,5.6394e-05,5.6394e-05,3.7596e-05,5.6394e-05,5.6394e-05,4.6995e-05,1.8798e-05,6.57931e-05,5.6394e-05,0.000103389,7.51921e-05,8.45911e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,1.8798e-05,0.000216177,0.00114668,0.00364682,0.00648535,0.0089009,0.00910768,0.00926747,0.00740644,0.00561122,0.00359981,0.00217117,0.00124067,0.000676728,0.000451152,0.000272571,0.000272571,0.000244374,0.00028197,0.000197379,0.000178581,0.000244374,0.000225576,0.000150384,0.000112788,9.39901e-05,9.39901e-05,0.000159783,0.000122187,0.000131586,0.000122187,0.000103389,0.000103389,3.7596e-05,4.6995e-05,9.39901e-05,0.000112788,6.57931e-05,0.000112788,0.000169182,9.39901e-05,6.57931e-05,0.000112788,7.51921e-05,9.39901e-05,5.6394e-05,9.39901e-05,5.6394e-05,5.6394e-05,3.7596e-05,6.57931e-05,8.45911e-05,9.39901e-05,5.6394e-05,7.51921e-05,0.000112788,0.000112788,5.6394e-05,3.7596e-05,8.45911e-05,5.6394e-05,9.39901e-05,6.57931e-05,0.000103389,5.6394e-05,4.6995e-05,4.6995e-05,7.51921e-05,7.51921e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.39901e-06,5.6394e-05,0.000394758,0.00156023,0.00375021,0.00646654,0.00908889,0.00942726,0.00872232,0.00703987,0.00487808,0.00356222,0.00205838,0.00125007,0.000639132,0.000441753,0.000394758,0.000244374,0.00018798,0.000197379,0.000169182,0.000244374,0.000131586,0.000169182,0.000159783,0.000150384,0.000131586,0.000197379,0.000140985,0.000140985,0.000140985,0.000112788,0.000150384,0.000131586,8.45911e-05,7.51921e-05,8.45911e-05,0.000103389,7.51921e-05,0.000169182,0.000103389,0.000140985,4.6995e-05,8.45911e-05,8.45911e-05,9.39901e-05,5.6394e-05,9.39901e-05,0.000103389,6.57931e-05,0.000103389,5.6394e-05,0.000103389,3.7596e-05,7.51921e-05,3.7596e-05,1.8798e-05,2.8197e-05,9.39901e-05,6.57931e-05,7.51921e-05,6.57931e-05,4.6995e-05,7.51921e-05,0.000131586,4.6995e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8798e-05,9.39901e-05,0.000498147,0.00162603,0.00429536,0.00708688,0.00904189,0.00911708,0.00799858,0.00623155,0.00492508,0.00331785,0.00203958,0.00100569,0.000695527,0.00037596,0.000385359,0.000300768,0.000169182,0.000206778,0.000178581,0.000169182,0.000225576,0.000150384,0.00018798,0.000112788,0.000159783,0.000122187,0.000112788,0.000131586,8.45911e-05,0.000122187,0.000131586,8.45911e-05,0.000131586,0.000140985,0.000131586,8.45911e-05,9.39901e-05,0.000122187,0.000122187,9.39901e-05,6.57931e-05,3.7596e-05,3.7596e-05,6.57931e-05,6.57931e-05,9.39901e-05,9.39901e-05,0.000159783,8.45911e-05,2.8197e-05,0.000112788,9.39901e-05,6.57931e-05,9.39901e-05,5.6394e-05,6.57931e-05,0.000159783,0.000112788,4.6995e-05,6.57931e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.8197e-05,0.00018798,0.000704925,0.00243434,0.00458673,0.00674851,0.00864713,0.00854373,0.00773541,0.00639134,0.00460551,0.00298888,0.00180461,0.00117488,0.000855309,0.000629734,0.000319566,0.000394758,0.000178581,0.000216177,0.000291369,0.00018798,0.00018798,0.000178581,0.000225576,0.000178581,0.000103389,0.000150384,0.000140985,0.000159783,0.000122187,0.000159783,9.39901e-05,0.000131586,0.000122187,9.39901e-05,0.000197379,8.45911e-05,0.000112788,0.000112788,6.57931e-05,7.51921e-05,0.000103389,7.51921e-05,8.45911e-05,7.51921e-05,6.57931e-05,7.51921e-05,0.000140985,5.6394e-05,0.000103389,8.45911e-05,4.6995e-05,5.6394e-05,0.000140985,6.57931e-05,8.45911e-05,7.51921e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.8197e-05,0.00028197,0.000789516,0.00256593,0.00503788,0.00689889,0.00857193,0.00873172,0.0078388,0.00606237,0.00408856,0.00270691,0.00203958,0.00130646,0.0009399,0.000629734,0.000507546,0.000394758,0.000263172,0.000310167,0.000234975,0.000206778,0.00018798,0.000253773,0.000140985,0.000131586,0.000112788,0.000150384,0.000178581,0.000169182,0.000122187,0.000169182,0.000159783,0.000131586,0.000122187,0.000140985,6.57931e-05,0.000112788,0.000169182,7.51921e-05,9.39901e-05,0.000131586,0.000103389,0.000103389,0.000122187,8.45911e-05,9.39901e-05,5.6394e-05,8.45911e-05,8.45911e-05,0.000103389,5.6394e-05,0.000150384,8.45911e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.6995e-05,0.000385359,0.000986895,0.0028291,0.00473711,0.00751923,0.00848734,0.00821476,0.00736884,0.0057334,0.00417315,0.00295128,0.0019174,0.00104329,0.000648531,0.000545142,0.000328965,0.000394758,0.000328965,0.000291369,0.000300768,0.000244374,0.000225576,0.000140985,0.000150384,0.000206778,0.000159783,0.000253773,0.000150384,0.000112788,0.000206778,7.51921e-05,0.000112788,9.39901e-05,0.000103389,0.000112788,0.000131586,9.39901e-05,0.000122187,0.000103389,0.000103389,9.39901e-05,5.6394e-05,0.000150384,8.45911e-05,6.57931e-05,0.000131586,0.000131586,7.51921e-05,6.57931e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.39901e-06,7.51921e-05,0.000310167,0.00154144,0.00275391,0.00508487,0.00688949,0.00750043,0.00815837,0.0067203,0.00534804,0.00392878,0.00255653,0.00181401,0.00104329,0.000855309,0.000535743,0.000526344,0.000328965,0.000291369,0.000263172,0.000291369,0.000169182,0.000197379,0.000225576,0.000225576,0.000216177,0.000150384,0.000216177,0.000197379,0.000122187,0.000112788,0.000131586,0.000103389,0.000112788,0.00018798,6.57931e-05,0.000103389,9.39901e-05,0.000122187,0.000112788,0.000122187,9.39901e-05,5.6394e-05,7.51921e-05,7.51921e-05,7.51921e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8798e-05,0.000112788,0.000507546,0.00151324,0.00304527,0.00503788,0.00699288,0.0078294,0.00715266,0.00664511,0.00513186,0.00406037,0.00264112,0.00162603,0.00105269,0.000667329,0.000667329,0.000451152,0.000347763,0.000385359,0.00028197,0.000216177,0.000197379,0.000206778,0.000234975,0.00018798,0.000122187,0.000169182,0.000178581,0.000112788,0.000150384,0.000140985,0.000103389,0.000159783,9.39901e-05,0.000112788,0.000140985,0.000103389,8.45911e-05,8.45911e-05,0.00018798,0.000112788,9.39901e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8798e-05,0.000225576,0.000592137,0.00172002,0.00365621,0.0047747,0.00705867,0.00735004,0.00737824,0.00590258,0.00484989,0.00396638,0.00262232,0.00155084,0.00139105,0.000902304,0.000535743,0.000460551,0.000441753,0.000272571,0.00028197,0.000366561,0.000234975,0.000225576,0.000178581,0.000234975,0.00018798,0.000225576,0.000197379,0.000206778,0.000150384,0.000244374,9.39901e-05,0.000169182,9.39901e-05,0.00018798,0.000150384,6.57931e-05,0.000122187
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.39901e-06,6.57931e-05,0.000178581,0.00075192,0.00198319,0.00326145,0.00529165,0.00685189,0.00732184,0.00698347,0.00595897,0.0046995,0.00361861,0.00247194,0.0018892,0.00116548,0.000798916,0.000554541,0.000516945,0.00037596,0.000347763,0.000310167,0.000234975,0.000225576,0.00028197,0.000169182,0.000140985,0.000225576,0.00018798,0.000103389,0.000169182,0.000112788,8.45911e-05,0.000169182,8.45911e-05,0.000103389
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.51921e-05,0.000319566,0.000827112,0.00207718,0.00368441,0.00510366,0.00686129,0.00696467,0.00688008,0.0056582,0.00451152,0.00367501,0.00226516,0.00168242,0.00128766,0.000601537,0.000648531,0.000338364,0.000488748,0.000300768,0.000253773,0.000328965,0.000244374,0.000357162,0.000234975,0.000291369,0.000197379,0.000169182,0.000150384,0.00018798,0.00018798
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8798e-05,8.45911e-05,0.000310167,0.000798915,0.00205838,0.00379719,0.00516006,0.00638193,0.00642892,0.00617515,0.00536683,0.00429534,0.00336484,0.00203018,0.00148504,0.00109028,0.000808314,0.000592137,0.000573339,0.00046995,0.000234975,0.000357162,0.000216177,0.000300768,0.00028197,0.000338364,0.000178581,0.000206778


==> anc/1.3_Osc_DetResponse96.txt <==
0.00165278,0.0035918,0.00589094,0.00799617,0.00970439,0.00944585,0.0087718,0.00641725,0.00404424,0.00183745,0.000904875,0.000480138,0.000387804,0.000166202,0.000240069,0.000147735,0.000156968,0.000110801,0.000138501,0.000166202,0.000110801,6.4634e-05,8.31008e-05,9.23342e-05,0.000193902,0.000101568,6.4634e-05,0.000147735,5.54005e-05,8.31008e-05,0.000101568,6.4634e-05,9.23342e-05,0.000101568,5.54005e-05,5.54005e-05,0.000138501,9.23342e-05,0.000110801,7.38674e-05,0.000120035,3.69337e-05,4.61671e-05,8.31008e-05,5.54005e-05,3.69337e-05,4.61671e-05,3.69337e-05,4.61671e-05,4.61671e-05,9.23342e-05,2.77003e-05,3.69337e-05,4.61671e-05,3.69337e-05,0.000101568,9.23342e-06,7.38674e-05,1.84668e-05,0.000101568,6.4634e-05,5.54005e-05,8.31008e-05,3.69337e-05,3.69337e-05,5.54005e-05,6.4634e-05,5.54005e-05,4.61671e-05,8.31008e-05,5.54005e-05,4.61671e-05,9.23342e-05,5.54005e-05,0.000101568,8.31008e-05,7.38674e-05,5.54005e-05,7.38674e-05,3.69337e-05,5.54005e-05,4.61671e-05
0,0,1.84668e-05,0.000369337,0.00199442,0.00456133,0.00664809,0.00857789,0.00955665,0.0091042,0.00808851,0.00608485,0.0035641,0.00197595,0.000932575,0.000554005,0.000249302,0.000230836,0.000203135,0.000249302,0.000258536,0.000175435,0.000110801,0.000129268,0.000166202,9.23342e-05,9.23342e-05,0.000175435,9.23342e-05,9.23342e-05,0.000129268,0.000101568,0.000147735,7.38674e-05,0.000147735,0.000166202,8.31008e-05,0.000101568,5.54005e-05,0.000120035,5.54005e-05,0.000110801,0.000129268,9.23342e-05,0.000101568,8.31008e-05,0.000101568,0.000110801,5.54005e-05,8.31008e-05,8.31008e-05,3.69337e-05,4.61671e-05,0.000138501,8.31008e-05,0.000101568,5.54005e-05,7.38674e-05,5.54005e-05,4.61671e-05,5.54005e-05,8.31008e-05,5.54005e-05,6.4634e-05,0.000101568,5.54005e-05,0.000101568,0.000120035,5.54005e-05,3.69337e-05,8.31008e-05,8.31008e-05,6.4634e-05,8.31008e-05,2.77003e-05,2.77003e-05,5.54005e-05,3.69337e-05,3.69337e-05,4.61671e-05,8.31008e-05,4.61671e-05
0,0,0,0,0,0,2.77003e-05,0.000452438,0.00234529,0.00479216,0.00686046,0.00889183,0.00926118,0.00915961,0.00749757,0.00529076,0.00312089,0.00205905,0.00120034,0.000406271,0.000304703,0.000267769,0.000221602,0.000277003,0.000193902,0.000156968,0.000184668,0.000156968,0.000147735,0.000129268,0.000129268,0.000110801,0.000166202,9.23342e-05,0.000101568,8.31008e-05,9.23342e-05,0.000110801,6.4634e-05,0.000120035,8.31008e-05,0.000129268,0.000101568,6.4634e-05,5.54005e-05,2.77003e-05,6.4634e-05,0.000120035,0.000101568,0.000110801,0.000138501,9.23342e-05,9.23342e-05,0.000101568,6.4634e-05,0.000101568,6.4634e-05,8.31008e-05,0.000110801,2.77003e-05,0.000110801,0.000101568,0.000101568,6.4634e-05,0.000101568,4.61671e-05,7.38674e-05,0.000101568,4.61671e-05,5.54005e-05,8.31008e-05,9.23342e-05,7.38674e-05,5.54005e-05,4.61671e-05,4.61671e-05,0.000110801,7.38674e-05,5.54005e-05,1.84668e-05,9.23342e-06,3.69337e-05
0,0,0,0,0,0,0,0,0,0,0.000129268,0.000646339,0.00259459,0.00467213,0.00708205,0.00872563,0.00961205,0.00868869,0.00727596,0.0052723,0.00313013,0.00150505,0.000720207,0.000470905,0.000304703,0.00037857,0.000240069,0.000267769,0.000203135,0.000166202,0.000156968,0.000166202,0.000138501,0.000147735,8.31008e-05,0.000101568,0.000147735,0.000147735,0.000120035,0.000138501,0.000101568,8.31008e-05,9.23342e-05,0.000129268,0.000147735,0.000120035,0.000101568,7.38674e-05,9.23342e-05,0.000120035,6.4634e-05,0.000193902,8.31008e-05,0.000120035,9.23342e-05,0.000138501,9.23342e-05,6.4634e-05,8.31008e-05,7.38674e-05,6.4634e-05,8.31008e-05,6.4634e-05,0.000110801,7.38674e-05,6.4634e-05,8.31008e-05,7.38674e-05,7.38674e-05,0.000110801,7.38674e-05,7.38674e-05,4.61671e-05,9.23342e-05,0.000110801,5.54005e-05,3.69337e-05,0.000101568,2.77003e-05,7.38674e-05,7.38674e-05,0.000101568
0,0,0,0,0,0,0,0,0,0,0,0,0,3.69337e-05,0.000203135,0.00115418,0.00251149,0.00498606,0.00733136,0.00816238,0.00900264,0.00845785,0.00663884,0.00484755,0.00301009,0.00151428,0.000886408,0.000590939,0.000461671,0.00037857,0.000175435,0.000240069,0.000203135,0.000230836,0.000193902,0.000240069,0.000212369,0.000184668,0.000120035,0.000120035,0.000156968,0.000129268,0.000120035,0.000193902,0.000138501,2.77003e-05,0.000110801,0.000120035,0.000120035,0.000166202,8.31008e-05,0.000101568,0.000129268,0.000101568,0.000166202,0.000138501,7.38674e-05,7.38674e-05,7.38674e-05,9.23342e-05,0.000101568,1.84668e-05,0.000138501,5.54005e-05,0.000129268,8.31008e-05,0.000120035,8.31008e-05,8.31008e-05,8.31008e-05,6.4634e-05,6.4634e-05,9.23342e-05,4.61671e-05,9.23342e-05,7.38674e-05,9.23342e-05,3.69337e-05,5.54005e-05,7.38674e-05,4.61671e-05,3.69337e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23342e-06,2.77003e-05,0.00035087,0.00128344,0.00318553,0.00534617,0.00712822,0.00859636,0.00854096,0.00782997,0.00635261,0.00459825,0.00295469,0.00134808,0.000849475,0.000609406,0.00037857,0.000406271,0.000304703,0.000267769,0.000286236,0.000193902,0.000240069,0.000193902,0.000212369,0.000203135,8.31008e-05,0.000138501,0.000212369,0.000184668,5.54005e-05,0.000138501,0.000110801,0.000129268,0.000110801,0.000156968,6.4634e-05,0.000129268,0.000129268,0.000120035,9.23342e-05,0.000156968,7.38674e-05,0.000156968,6.4634e-05,0.000138501,0.000110801,3.69337e-05,0.000156968,0.000138501,8.31008e-05,7.38674e-05,0.000129268,8.31008e-05,0.000138501,4.61671e-05,9.23342e-05,0.000110801,0.000120035,9.23342e-05,2.77003e-05,8.31008e-05,8.31008e-05,5.54005e-05,8.31008e-05,9.23342e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000110801,0.000387804,0.00154198,0.00333326,0.00578014,0.00744216,0.00811621,0.00837475,0.0078115,0.00592787,0.00414581,0.00263152,0.00152351,0.000784841,0.000544772,0.000332403,0.000313936,0.000313936,0.000267769,0.000203135,0.000240069,0.000230836,0.000230836,0.000249302,0.000175435,0.000138501,0.000110801,0.000147735,0.000138501,0.000147735,0.000101568,8.31008e-05,0.000120035,7.38674e-05,0.000184668,9.23342e-05,0.000193902,9.23342e-05,6.4634e-05,7.38674e-05,0.000147735,0.000101568,5.54005e-05,0.000120035,0.000110801,9.23342e-05,8.31008e-05,0.000101568,4.61671e-05,7.38674e-05,0.000156968,0.000101568,9.23342e-05,0.000129268,4.61671e-05,6.4634e-05,8.31008e-05,9.23342e-05,7.38674e-05,0.000166202,0.000110801
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.77003e-05,0.000110801,0.000406271,0.00176358,0.00360103,0.00559547,0.00763607,0.00812545,0.00806081,0.00780227,0.0058817,0.00363796,0.00217909,0.00132961,0.000775607,0.00067404,0.000452438,0.000387804,0.000341637,0.000313936,0.000184668,0.000175435,0.00029547,0.000258536,0.000193902,0.000212369,0.000120035,0.000110801,0.000156968,0.000147735,0.000120035,0.000138501,0.000203135,0.000120035,0.000193902,0.000147735,0.000138501,0.000129268,0.000147735,0.000110801,0.000120035,8.31008e-05,0.000138501,0.000129268,9.23342e-05,0.000120035,5.54005e-05,8.31008e-05,0.000120035,0.000110801,4.61671e-05,7.38674e-05,6.4634e-05,7.38674e-05,0.000101568,0.000110801,0.000101568,4.61671e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23342e-06,9.23342e-06,0.000120034,0.000784841,0.00195748,0.0038134,0.00611254,0.00733136,0.00793154,0.00796847,0.00682351,0.00524459,0.00365643,0.00216062,0.00145888,0.00100644,0.000526305,0.000415504,0.000397037,0.000341637,0.000193902,0.000258536,0.000341637,0.000193902,0.000230836,0.000184668,0.000193902,0.000240069,0.000156968,0.000110801,0.000156968,0.000138501,0.000110801,0.000286236,0.000101568,0.000138501,0.000138501,0.000101568,0.000110801,6.4634e-05,0.000101568,9.23342e-05,0.000175435,0.000101568,6.4634e-05,4.61671e-05,0.000101568,0.000129268,7.38674e-05,9.23342e-05,7.38674e-05,0.000120035,0.000156968,0.000110801,6.4634e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.84668e-05,0.000230836,0.000960275,0.00209599,0.00399807,0.00531846,0.00752526,0.00805158,0.0076453,0.00661114,0.00544773,0.00326863,0.00190208,0.00136655,0.000794074,0.000498605,0.000470905,0.000332403,0.000397037,0.000304703,0.000433971,0.000277003,0.000230836,0.000193902,0.000156968,0.000175435,0.000249302,0.000249302,0.000203135,9.23342e-05,0.000138501,0.000110801,0.000138501,0.000138501,0.000120035,0.000110801,0.000129268,0.000120035,0.000129268,9.23342e-05,8.31008e-05,0.000120035,0.000101568,0.000110801,7.38674e-05,0.000138501,0.000101568,0.000120035,9.23342e-05,0.000156968
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23342e-06,5.54005e-05,0.000387804,0.000914108,0.00240069,0.00401653,0.00587247,0.00670347,0.00787614,0.00709128,0.00642648,0.00493065,0.00304703,0.00209599,0.00152351,0.00104338,0.000507838,0.000480138,0.000424737,0.000424737,0.000360103,0.000221602,0.000249302,0.000221602,0.000230836,0.000267769,0.000156968,0.000221602,0.000138501,0.000175435,0.000212369,0.000184668,0.000147735,0.000184668,0.000203135,0.000138501,9.23342e-05,0.000203135,0.000101568,0.000120035,0.000156968,0.000175435,0.000129268,6.4634e-05,6.4634e-05,0.000120035,0.000120035
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23342e-06,0.000129268,0.00037857,0.00109878,0.00248379,0.00433971,0.00564163,0.00671271,0.00678658,0.00704512,0.0060202,0.00495835,0.00303779,0.00222525,0.00132038,0.000766374,0.000581706,0.000424737,0.000406271,0.000397037,0.00029547,0.000249302,0.000313936,0.000258536,0.000212369,0.000267769,0.000156968,0.000184668,0.000184668,0.000147735,0.000184668,8.31008e-05,0.000101568,0.000184668,0.000166202,0.000101568,0.000230836,0.000138501,0.000110801,8.31008e-05,0.000120035,7.38674e-05,9.23342e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.23342e-06,3.69337e-05,0.000110801,0.000517072,0.00128344,0.00270539,0.00436741,0.0059648,0.00708205,0.00733136,0.00670347,0.00564163,0.00456131,0.00309319,0.00194825,0.00145888,0.000849475,0.000498605,0.000581706,0.000480138,0.000360103,0.000258536,0.000230836,0.00037857,0.000221602,0.000230836,0.000212369,0.000120035,0.000240069,0.000184668,0.000156968,0.000147735,0.000129268,0.000110801,0.000147735,0.000156968,0.000120035,0.000129268,0.000147735,0.000156968
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.69337e-05,0.000147735,0.000618639,0.00140348,0.00277926,0.00444128,0.00578936,0.00691585,0.00680504,0.00637106,0.00514301,0.00399807,0.00289929,0.00180052,0.00111724,0.000738674,0.000720207,0.000581706,0.000433971,0.000415504,0.00032317,0.000369337,0.000267769,0.000267769,0.000193902,0.000267769,0.000258536,0.000203135,0.000184668,0.000166202,0.000138501,0.000175435,0.000110801,0.000184668,8.31008e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.4634e-05,0.000249302,0.000794074,0.00177282,0.00271462,0.00440434,0.00552159,0.00641723,0.00665731,0.00623257,0.00541079,0.00379493,0.00264076,0.00170818,0.00138501,0.000849475,0.000757141,0.000554005,0.000341637,0.000360103,0.000360103,0.000332403,0.00035087,0.00029547,0.000267769,0.000175435,0.000166202,0.000230836,0.000156968,0.000156968,0.000267769
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.77003e-05,7.38674e-05,0.000230836,0.000895642,0.00178205,0.00318553,0.00448744,0.00569702,0.00620486,0.00638953,0.00578012,0.00489371,0.00390573,0.00280696,0.00155121,0.00122804,0.000812541,0.000581706,0.000554005,0.000406271,0.000369337,0.000341637,0.000267769,0.000304703,0.000258536,0.000304703,0.000184668,0.000230836


==> anc/1.3_Osc_DetResponse99.txt <==
0.00181506,0.00450932,0.0074021,0.00965205,0.0103989,0.00928336,0.00710903,0.0047551,0.00271314,0.00140857,0.000746824,0.000425406,0.00021743,0.000151256,0.000179616,0.000132349,0.000151256,0.000113442,7.56278e-05,0.000141802,0.000113442,6.61743e-05,2.83604e-05,0.000103988,6.61743e-05,9.45347e-05,7.56278e-05,0.000103988,8.50813e-05,4.72674e-05,5.67208e-05,3.78139e-05,2.83604e-05,9.45347e-06,9.45347e-06,2.83604e-05,4.72674e-05,5.67208e-05,5.67208e-05,1.89069e-05,9.45347e-06,1.89069e-05,2.83604e-05,1.89069e-05,5.67208e-05,9.45347e-06,9.45347e-05,2.83604e-05,6.61743e-05,3.78139e-05,2.83604e-05,2.83604e-05,2.83604e-05,3.78139e-05,0,0,9.45347e-06,3.78139e-05,1.89069e-05,2.83604e-05,9.45347e-06,2.83604e-05,2.83604e-05,9.45347e-06,1.89069e-05,9.45347e-06,1.89069e-05,2.83604e-05,9.45347e-06,3.78139e-05,9.45347e-06,1.89069e-05,2.83604e-05,1.89069e-05,9.45347e-06,1.89069e-05,9.45347e-06,2.83604e-05,5.67208e-05,1.89069e-05,0,1.89069e-05
0,0,3.78139e-05,0.000472674,0.00265642,0.00585174,0.00899976,0.0108432,0.0107109,0.00823401,0.00697669,0.00450931,0.00243899,0.00151255,0.000633383,0.000444313,0.00024579,0.000274151,0.000170163,0.000160709,0.000122895,0.000160709,0.000103988,0.000141802,0.000151256,7.56278e-05,0.000151256,8.50813e-05,7.56278e-05,6.61743e-05,8.50813e-05,7.56278e-05,7.56278e-05,7.56278e-05,7.56278e-05,6.61743e-05,6.61743e-05,2.83604e-05,7.56278e-05,4.72674e-05,2.83604e-05,9.45347e-05,4.72674e-05,1.89069e-05,2.83604e-05,5.67208e-05,3.78139e-05,1.89069e-05,9.45347e-06,3.78139e-05,3.78139e-05,2.83604e-05,0,3.78139e-05,9.45347e-06,9.45347e-06,7.56278e-05,1.89069e-05,4.72674e-05,9.45347e-06,2.83604e-05,2.83604e-05,9.45347e-06,2.83604e-05,3.78139e-05,1.89069e-05,9.45347e-06,9.45347e-06,9.45347e-06,0,9.45347e-06,1.89069e-05,2.83604e-05,2.83604e-05,9.45347e-06,9.45347e-06,4.72674e-05,3.78139e-05,9.45347e-06,9.45347e-06,1.89069e-05,1.89069e-05
0,0,0,0,0,0,6.61743e-05,0.000841358,0.00293057,0.00597463,0.00859325,0.0104934,0.0101153,0.00839472,0.00622985,0.0040839,0.00277932,0.00125731,0.000756278,0.000501034,0.000349778,0.000226883,0.000179616,0.00024579,0.000170163,0.000103988,0.000189069,0.000113442,9.45347e-05,9.45347e-05,0.000103988,8.50813e-05,8.50813e-05,6.61743e-05,0.000122895,7.56278e-05,4.72674e-05,6.61743e-05,3.78139e-05,7.56278e-05,6.61743e-05,4.72674e-05,0.000103988,4.72674e-05,2.83604e-05,4.72674e-05,3.78139e-05,3.78139e-05,2.83604e-05,8.50813e-05,4.72674e-05,6.61743e-05,1.89069e-05,1.89069e-05,1.89069e-05,4.72674e-05,1.89069e-05,5.67208e-05,0,3.78139e-05,1.89069e-05,4.72674e-05,0,9.45347e-06,2.83604e-05,4.72674e-05,2.83604e-05,5.67208e-05,2.83604e-05,4.72674e-05,0,0,1.89069e-05,1.89069e-05,2.83604e-05,2.83604e-05,2.83604e-05,9.45347e-06,3.78139e-05,0,3.78139e-05,9.45347e-06
0,0,0,0,0,0,0,0,0,0,0.000151256,0.0009548,0.00345052,0.00685381,0.00864997,0.0103422,0.00944407,0.0077046,0.00572881,0.00406499,0.00229719,0.00124786,0.000784638,0.000501034,0.000340325,0.000283604,0.000198523,0.000151256,0.00024579,0.000113442,0.000198523,0.000160709,9.45347e-05,0.000113442,0.000122895,8.50813e-05,0.000141802,7.56278e-05,6.61743e-05,0.000113442,3.78139e-05,7.56278e-05,6.61743e-05,6.61743e-05,6.61743e-05,7.56278e-05,3.78139e-05,0.000113442,6.61743e-05,4.72674e-05,0.000113442,5.67208e-05,3.78139e-05,2.83604e-05,4.72674e-05,1.89069e-05,1.89069e-05,4.72674e-05,6.61743e-05,2.83604e-05,4.72674e-05,4.72674e-05,1.89069e-05,2.83604e-05,3.78139e-05,3.78139e-05,4.72674e-05,3.78139e-05,3.78139e-05,3.78139e-05,3.78139e-05,2.83604e-05,3.78139e-05,0,9.45347e-06,5.67208e-05,1.89069e-05,9.45347e-06,3.78139e-05,9.45347e-06,2.83604e-05,1.89069e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,9.45347e-06,0.000293058,0.00134239,0.00384757,0.00670255,0.00912265,0.00962369,0.00877286,0.00738318,0.00537903,0.00361122,0.00224047,0.00125731,0.000860266,0.000425406,0.000359232,0.00024579,0.000255244,0.000170163,0.000236337,0.00024579,0.000160709,0.000189069,7.56278e-05,0.000141802,6.61743e-05,9.45347e-05,0.000103988,8.50813e-05,8.50813e-05,0.000103988,0.000103988,8.50813e-05,0.000132349,4.72674e-05,6.61743e-05,7.56278e-05,4.72674e-05,9.45347e-05,6.61743e-05,8.50813e-05,4.72674e-05,3.78139e-05,4.72674e-05,3.78139e-05,1.89069e-05,5.67208e-05,6.61743e-05,1.89069e-05,5.67208e-05,5.67208e-05,5.67208e-05,5.67208e-05,1.89069e-05,2.83604e-05,4.72674e-05,1.89069e-05,3.78139e-05,2.83604e-05,3.78139e-05,9.45347e-06,3.78139e-05,2.83604e-05,4.72674e-05,3.78139e-05,1.89069e-05,1.89069e-05,9.45347e-06,1.89069e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.61743e-05,0.00043486,0.00159764,0.00439588,0.00705233,0.00903757,0.0099073,0.00841363,0.00668362,0.004774,0.00330871,0.00224047,0.00127622,0.000841359,0.000614476,0.000293058,0.000274151,0.000340325,0.000132349,0.000198523,0.000274151,0.000141802,0.000141802,0.000103988,0.000141802,0.000132349,0.000141802,8.50813e-05,0.000122895,7.56278e-05,0.000122895,0.000141802,6.61743e-05,5.67208e-05,0.000132349,0.000113442,8.50813e-05,4.72674e-05,6.61743e-05,7.56278e-05,1.89069e-05,9.45347e-05,3.78139e-05,8.50813e-05,5.67208e-05,6.61743e-05,1.89069e-05,5.67208e-05,2.83604e-05,7.56278e-05,2.83604e-05,2.83604e-05,9.45347e-06,4.72674e-05,4.72674e-05,1.89069e-05,6.61743e-05,7.56278e-05,3.78139e-05,4.72674e-05,1.89069e-05,2.83604e-05,2.83604e-05,2.83604e-05,7.56278e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000122895,0.000671196,0.00190015,0.00414062,0.006608,0.0089903,0.0090092,0.0082151,0.00672143,0.00460384,0.00307238,0.00190015,0.00124786,0.000623929,0.000472674,0.000415953,0.000302511,0.000349778,0.000255244,0.000255244,0.000160709,0.000179616,0.000170163,0.000226883,0.000151256,8.50813e-05,0.000122895,9.45347e-05,0.000141802,7.56278e-05,0.000141802,2.83604e-05,7.56278e-05,0.000103988,0.000113442,0.000189069,6.61743e-05,3.78139e-05,3.78139e-05,0.000103988,7.56278e-05,9.45347e-05,9.45347e-05,7.56278e-05,7.56278e-05,0.000113442,4.72674e-05,3.78139e-05,4.72674e-05,3.78139e-05,5.67208e-05,7.56278e-05,5.67208e-05,1.89069e-05,8.50813e-05,6.61743e-05,9.45347e-05,3.78139e-05,1.89069e-05,1.89069e-05,4.72674e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000103988,0.00070901,0.00236337,0.00464167,0.0072792,0.00919828,0.00855543,0.00787477,0.00591788,0.00444313,0.00298729,0.00190015,0.00111551,0.00068065,0.000538848,0.000359232,0.000397046,0.000321418,0.00021743,0.000198523,0.000179616,0.000302511,0.000179616,0.000179616,0.000113442,0.000132349,0.000170163,0.000141802,9.45347e-05,8.50813e-05,0.000122895,9.45347e-05,7.56278e-05,9.45347e-05,8.50813e-05,0.000103988,7.56278e-05,2.83604e-05,6.61743e-05,7.56278e-05,5.67208e-05,0.000113442,9.45347e-05,6.61743e-05,7.56278e-05,6.61743e-05,3.78139e-05,5.67208e-05,9.45347e-05,2.83604e-05,8.50813e-05,4.72674e-05,3.78139e-05,5.67208e-05,1.89069e-05,3.78139e-05,1.89069e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.83604e-05,0.000207976,0.000784638,0.00265642,0.00453767,0.00708067,0.00839472,0.00793149,0.00763843,0.00610695,0.00428242,0.00294003,0.00158818,0.00103043,0.000841359,0.000387592,0.000472674,0.000340325,0.000311965,0.000311965,0.000283604,0.000274151,0.000179616,0.000207976,0.000189069,0.000198523,0.000179616,8.50813e-05,9.45347e-05,0.000160709,0.000113442,0.000141802,0.000122895,0.000151256,8.50813e-05,9.45347e-05,9.45347e-05,0.000132349,6.61743e-05,8.50813e-05,3.78139e-05,5.67208e-05,6.61743e-05,9.45347e-05,6.61743e-05,9.45347e-05,3.78139e-05,9.45347e-05,9.45347e-06,5.67208e-05,2.83604e-05,5.67208e-05,5.67208e-05,5.67208e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.89069e-05,4.72674e-05,0.000359232,0.00142747,0.00285495,0.00505762,0.00697668,0.00857434,0.00815838,0.0070334,0.00528449,0.00445258,0.00278877,0.00207031,0.000964254,0.000841359,0.00043486,0.000472674,0.000387592,0.000330872,0.000255244,0.000255244,0.000255244,0.000302511,0.000122895,0.000189069,0.000179616,0.000122895,0.000103988,0.000132349,0.000151256,8.50813e-05,0.000170163,0.000122895,6.61743e-05,9.45347e-05,5.67208e-05,0.000151256,7.56278e-05,8.50813e-05,4.72674e-05,8.50813e-05,6.61743e-05,8.50813e-05,1.89069e-05,5.67208e-05,7.56278e-05,8.50813e-05,6.61743e-05,7.56278e-05,7.56278e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000113442,0.000491581,0.00146529,0.00305347,0.00517106,0.00698613,0.00793149,0.00811111,0.00693886,0.0057099,0.00380974,0.00254298,0.00147474,0.00106824,0.000775185,0.000671197,0.000349778,0.000330872,0.000283604,0.000349778,0.000207976,0.00024579,0.000122895,0.00024579,0.000255244,0.000141802,0.000151256,0.000132349,0.000189069,0.000113442,0.000113442,0.000151256,9.45347e-05,0.000132349,9.45347e-05,0.000122895,0.000132349,8.50813e-05,6.61743e-05,5.67208e-05,9.45347e-05,5.67208e-05,6.61743e-05,4.72674e-05,0.000103988,9.45347e-05
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.83604e-05,0.000113442,0.000567208,0.00158818,0.00328035,0.00517106,0.00708067,0.00783695,0.00803548,0.0067687,0.00507651,0.0038192,0.00287385,0.001626,0.00101152,0.000718464,0.000671197,0.000529395,0.00043486,0.000264697,0.000321418,0.000368685,0.000274151,0.000255244,0.00021743,0.000189069,0.000151256,0.000179616,0.000160709,0.000141802,0.000160709,0.000151256,0.000132349,0.000160709,6.61743e-05,0.000103988,0.000103988,9.45347e-05,5.67208e-05,0.000160709,7.56278e-05,9.45347e-05,0.000151256
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.72674e-05,0.000132349,0.00070901,0.00166381,0.00387592,0.00561538,0.00683487,0.00748717,0.00750608,0.00646619,0.0051805,0.00361122,0.00237282,0.00147474,0.00103988,0.000869719,0.00065229,0.000415953,0.00043486,0.000368685,0.000387592,0.000274151,0.000302511,0.000226883,0.000255244,0.000179616,0.000170163,0.000122895,0.000207976,0.000189069,0.000189069,0.000151256,8.50813e-05,9.45347e-05,9.45347e-05,0.000141802,0.000132349,7.56278e-05,0.000160709
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.45347e-06,3.78139e-05,0.000160709,0.000775184,0.00189069,0.0036963,0.00584226,0.00677815,0.0076857,0.00723192,0.00633384,0.00481181,0.00348833,0.00237282,0.00156928,0.00112496,0.000869719,0.000671197,0.000491581,0.000321418,0.000359232,0.000406499,0.000340325,0.000226883,0.000236337,0.00024579,0.000151256,0.000179616,0.000255244,0.000132349,0.000122895,9.45347e-05,0.000141802,0.000132349,9.45347e-05,0.000113442
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.83604e-05,0.000113442,0.000321418,0.000879172,0.00203249,0.0035545,0.00547356,0.00710903,0.00694831,0.00643782,0.005587,0.00471728,0.00322363,0.00261861,0.00167326,0.00127622,0.000794092,0.000605022,0.000444313,0.000397046,0.000444313,0.000359232,0.000340325,0.000236337,0.000226883,0.000170163,0.000179616,0.000151256,0.000170163,0.000160709,0.000151256,0.000113442
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.45347e-06,8.50813e-05,0.000274151,0.0010966,0.00220266,0.00387592,0.00527504,0.00642836,0.00683487,0.00643782,0.00540738,0.00406499,0.00335598,0.00234446,0.00171108,0.00117223,0.000860266,0.000765731,0.000453767,0.000387592,0.000425406,0.000293058,0.000302511,0.000255244,0.000311965,0.000189069,0.000132349,0.000189069


==> anc/1.4_Osc_Prompt100.txt <==
1,83.4985,14.9119,22.8985,6.53915
1.4,82.8828,13.6058,22.7779,5.72535
1.8,86.4246,14.5912,44.0551,7.02728
2.2,114.208,14.529,32.7057,6.16473
2.6,104.868,14.1659,34.8466,6.19584
3,90.114,12.0153,18.6993,4.3796
3.4,69.2132,12.2911,33.9505,5.85097
3.8,54.5961,11.3881,31.4249,5.63105
4.2,70.5625,14.5448,65.6024,8.10651
4.6,41.7879,13.8763,70.5397,8.41901
5,24.7778,10.7394,41.6115,6.45948
5.4,34.2192,9.05736,20.0753,4.5089
5.8,0.311763,6.92205,20.0895,4.50733
6.2,-2.34712,8.03579,30.1907,5.51521
6.6,-1.46493,5.79222,15.1096,3.89802
7,-6.10186,6.49731,21.4089,4.63918


==> anc/1.4_Osc_Prompt101.txt <==
1,48.0135,12.2251,25.5709,5.91924
1.4,41.3264,11.64,30.4212,5.93614
1.8,63.1932,13.7628,51.7289,7.37127
2.2,87.7415,12.5257,25.1982,5.2758
2.6,87.0751,11.5261,15.4514,4.16871
3,46.2829,10.6784,28.8857,5.40345
3.4,43.2354,11.2741,37.7103,6.16847
3.8,55.3778,11.8608,39.1145,6.25869
4.2,23.8381,13.1286,70.6103,8.41481
4.6,49.3575,13.6659,65.6023,8.10652
5,23.4251,10.3317,39.0579,6.26321
5.4,19.3887,8.52122,23.9908,4.89804
5.8,13.5703,6.21058,10.0306,3.18938
6.2,13.4639,7.78232,21.4512,4.63462
6.6,-3.56904,6.12936,18.9401,4.35202
7,1.95508,5.29842,11.3499,3.37316


==> anc/1.4_Osc_Prompt102.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt103.txt <==
1,44.9388,11.5019,8.53544,4.66569
1.4,76.4007,11.756,6.79958,3.66103
1.8,77.7359,12.4019,19.6939,4.82047
2.2,92.1017,12.7788,21.028,4.94249
2.6,76.2927,12.2041,22.3746,5.06033
3,66.8779,10.8354,15.0105,3.9107
3.4,78.9483,11.1056,13.7477,3.74581
3.8,71.7659,10.5087,11.2647,3.38576
4.2,46.2266,10.6784,26.3886,5.16175
4.6,46.5619,11.5614,36.5041,6.0606
5,44.0854,9.79794,20.1603,4.49947
5.4,27.2794,8.17868,13.8043,3.73825
5.8,17.7741,7.76418,15.1238,3.8962
6.2,8.6199,6.60356,12.5133,3.56934
6.6,0.535365,6.89769,18.8834,4.35853
7,-0.645395,5.54094,11.3358,3.37526


==> anc/1.4_Osc_Prompt104.txt <==
1,33.5427,11.4402,5.41672,4.45384
1.4,65.6472,12.2435,10.3774,4.46394
1.8,70.1071,11.571,6.84083,3.2919
2.2,81.8532,12.02,9.19686,3.67848
2.6,84.8484,11.5365,5.60656,3.08958
3,79.5655,11.0906,7.29252,2.80349
3.4,77.3747,11.0851,9.97389,3.19826
3.8,87.2483,11.5353,11.2083,3.39409
4.2,65.0663,10.8267,15.0103,3.91073
4.6,41.3176,10.9085,28.8855,5.40346
5,31.786,9.07814,16.3154,4.06375
5.4,19.4961,8.28184,16.3722,4.05675
5.8,11.0246,6.86007,8.79614,2.98015
6.2,8.49834,6.29406,7.51928,2.76275
6.6,12.1066,6.78283,10.0447,3.18717
7,1.13817,5.19103,6.27087,2.52108


==> anc/1.4_Osc_Prompt105.txt <==
1,35.811,12.0397,3.98194,4.32968
1.4,66.8964,12.6104,7.66744,4.19357
1.8,83.259,12.9247,12.9989,4.15996
2.2,89.9814,12.7,8.7289,3.74155
2.6,92.6845,12.7903,13.0136,4.15819
3,97.1997,11.9677,4.83822,2.29416
3.4,65.8429,11.0666,12.471,3.57526
3.8,56.0468,10.5915,13.7761,3.74202
4.2,42.1042,10.6908,22.5296,4.78817
4.6,60.7215,12.0649,30.1625,5.51777
5,46.5984,9.67615,12.5135,3.5693
5.4,17.2212,8.0538,12.5842,3.55938
5.8,15.7661,7.89424,11.3215,3.37736
6.2,10.6769,7.17192,10.0447,3.18717
6.6,1.74308,6.80749,13.8469,3.73255
7,3.49901,6.21634,8.76774,2.98491


==> anc/1.4_Osc_Prompt106.txt <==
1,57.7062,14.189,21.2619,5.85625
1.4,64.4787,12.9145,13.0454,4.72328
1.8,76.2255,13.3288,20.7864,4.96687
2.2,70.654,13.4473,29.8242,5.77143
2.6,84.7474,12.1252,8.21719,3.46202
3,66.3599,11.503,14.8121,3.93599
3.4,64.572,12.3171,27.6372,5.28398
3.8,38.3494,10.9566,26.3178,5.1686
4.2,40.6211,12.943,49.1734,7.02247
4.6,7.78018,13.4288,74.441,8.63448
5,19.3688,10.3304,32.787,5.73341
5.4,21.4643,8.51845,15.1379,3.89438
5.8,22.4553,8.11519,9.94561,3.20268
6.2,5.40359,6.83653,11.2932,3.38155
6.6,5.74737,6.66292,11.2931,3.38156
7,-2.79346,6.54816,13.8469,3.73254


==> anc/1.4_Osc_Prompt107.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt108.txt <==
1,49.3916,14.5812,34.1416,6.6441
1.4,69.5294,13.9526,28.4644,5.88806
1.8,47.7094,14.1132,49.0614,7.2078
2.2,80.3712,14.3835,40.0393,6.58005
2.6,47.904,12.9591,39.4848,6.42855
3,57.5092,12.2077,28.7725,5.41391
3.4,42.9161,11.0205,25.0693,5.04357
3.8,56.8778,13.2387,46.6481,6.84029
4.2,43.6336,13.9456,63.077,7.94923
4.6,53.3716,15.1911,78.2148,8.85193
5,17.736,11.2392,44.1653,6.64995
5.4,12.3797,9.26078,27.7079,5.27728
5.8,12.3516,8.81344,23.9766,4.89948
6.2,-2.00987,8.60783,30.2617,5.50878
6.6,-5.23317,9.23524,39.1146,6.25868
7,-3.96278,6.77959,18.9401,4.35202


==> anc/1.4_Osc_Prompt109.txt <==
1,35.7965,16.712,18.0238,6.71638
1.4,36.0778,14.9148,15.9891,5.87518
1.8,75.566,15.9587,32.4945,6.38283
2.2,85.5335,16.0669,35.3039,6.55605
2.6,82.806,14.9523,25.8534,5.67711
3,77.742,13.3242,14.5145,3.97362
3.4,43.5443,13.1581,32.4894,5.7593
3.8,42.5996,13.2621,36.3765,6.07112
4.2,31.8574,15.7034,79.3218,8.93168
4.6,28.6165,16.0696,89.2247,9.49077
5,38.0916,13.2035,43.9809,6.66379
5.4,3.77681,10.6056,31.4391,5.62979
5.8,4.49048,10.2897,26.3321,5.16721
6.2,2.15262,9.7094,26.3036,5.16998
6.6,-4.19713,8.277,18.7843,4.36989
7,0.464504,8.7025,18.8411,4.36338


==> anc/1.4_Osc_Prompt110.txt <==
1,49.4599,19.8962,55.8378,9.65182
1.4,62.6118,17.9119,47.3588,8.295
1.8,63.8075,17.7431,67.9228,8.86269
2.2,50.9795,17.9382,85.2706,9.69685
2.6,53.2426,16.1318,59.3944,8.17758
3,84.6641,15.1887,40.9879,6.50757
3.4,34.6534,14.7046,61.4318,7.89367
3.8,49.3001,16.1646,79.251,8.93565
4.2,56.8496,19.794,142.356,11.9586
4.6,51.3685,21.1963,175.185,13.2604
5,37.6211,15.7753,84.3583,9.21085
5.4,16.6186,11.65,38.9727,6.27
5.8,17.4765,11.6094,37.7527,6.16504
6.2,-2.70202,9.64732,30.1198,5.52164
6.6,-0.213792,9.72241,31.4111,5.63227
7,-9.78713,8.94345,28.9423,5.3982


==> anc/1.4_Osc_Prompt113.txt <==
1,64.7053,14.5078,30.0778,7.29785
1.4,85.692,13.6972,25.9137,6.10081
1.8,92.2153,15.0966,51.2342,7.57335
2.2,67.9804,14,50.0422,7.4848
2.6,76.5098,11.9761,23.2847,5.21749
3,75.5921,12.1303,29.9359,5.53826
3.4,80.9232,12.3155,30.0068,5.53186
3.8,74.5206,13.1819,45.3145,6.75262
4.2,49.8637,16.8631,113.527,10.6655
4.6,43.7317,15.9511,102.191,10.1174
5,33.5709,12.352,56.7494,7.54262
5.4,10.6725,9.13614,34.0214,5.84491
5.8,10.1042,6.94112,16.2731,4.06896
6.2,17.3404,6.837,12.5842,3.55939
6.6,10.5289,6.46177,13.7477,3.7458
7,-5.46424,5.80438,17.5641,4.2179


==> anc/1.4_Osc_Prompt114.txt <==
1,30.012,13.3169,34.5171,7.33962
1.4,62.5101,13.1533,30.5955,6.33357
1.8,91.4391,14.8095,48.1268,7.27234
2.2,71.2762,13.6171,44.3675,7.00501
2.6,58.5725,12.1079,33.7682,6.07795
3,92.035,12.4322,24.9556,5.05482
3.4,37.6043,11.781,45.258,6.75681
3.8,56.2997,13.1903,54.1532,7.37812
4.2,69.0777,15.5923,83.2372,9.13431
4.6,1.47504,14.2401,97.0983,9.86677
5,31.2775,11.7853,50.422,7.11279
5.4,15.6538,8.63063,26.4453,5.15625
5.8,26.1816,8.36422,18.8692,4.36016
6.2,3.00405,7.14114,21.4654,4.63308
6.6,5.30837,8.0519,27.7081,5.27726
7,11.9047,6.0197,10.0307,3.18937


==> anc/1.4_Osc_Prompt115.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt116.txt <==
1,48.0896,12.0288,25.913,5.89027
1.4,58.6284,11.9231,26.6469,5.60679
1.8,76.923,12.7077,31.6251,5.83386
2.2,66.3206,12.1528,31.8236,5.81682
2.6,78.0883,11.5738,20.4449,4.74193
3,77.0146,11.7198,25.0693,5.04357
3.4,65.9695,10.4936,17.635,4.2095
3.8,40.7013,11.3747,40.363,6.35987
4.2,26.5608,12.5509,61.8285,7.86851
4.6,24.0172,13.1978,71.8732,8.48949
5,35.3082,10.3319,32.8011,5.73218
5.4,29.6133,7.90572,13.8325,3.73447
5.8,13.1813,7.81678,21.3238,4.64834
6.2,12.4238,7.59724,20.1318,4.50263
6.6,13.1425,6.07571,10.073,3.18273
7,-0.529946,6.373,18.8975,4.35691


==> anc/1.4_Osc_Prompt117.txt <==
1,39.1892,12.383,10.9384,5.42836
1.4,59.3467,12.4689,16.0547,5.18422
1.8,114.488,13.5333,12.3325,4.23929
2.2,95.0534,13.7806,27.8245,5.72572
2.6,78.4036,11.8173,13.1258,4.14467
3,84.4298,11.9316,17.2806,4.25138
3.4,66.175,11.404,21.3522,4.64529
3.8,68.1239,11.4087,21.3239,4.64833
4.2,51.3861,12.2093,40.1787,6.37435
4.6,53.9605,12.9728,49.1168,7.0265
5,27.9849,10.8739,37.7668,6.16389
5.4,23.0695,8.4338,17.5781,4.21624
5.8,18.9342,7.94853,15.0954,3.89984
6.2,16.4831,7.3252,12.5559,3.56336
6.6,-0.65023,5.73634,11.2364,3.38995
7,-0.391644,5.70879,11.2647,3.38576


==> anc/1.4_Osc_Prompt118.txt <==
1,38.5816,12.5023,15.5468,5.69515
1.4,69.8445,12.3365,10.1356,4.49094
1.8,70.1402,13.0028,25.1724,5.51228
2.2,98.8369,13.5047,21.384,5.15728
2.6,87.5544,12.2022,12.9276,4.16852
3,74.3144,11.1494,11.0524,3.41697
3.4,63.1825,10.158,8.65461,3.0038
3.8,69.1255,11.1027,16.2166,4.07589
4.2,39.1518,11.8014,40.1933,6.37321
4.6,36.9857,11.4598,37.7244,6.16733
5,21.7145,10.5192,36.4335,6.06642
5.4,15.8936,8.14277,17.5783,4.21623
5.8,19.0578,7.81923,12.5276,3.56733
6.2,6.38969,6.46161,10.0304,3.18942
6.6,-2.15613,5.50178,10.0447,3.18718
7,3.41349,5.72085,8.76788,2.98488


==> anc/1.4_Osc_Prompt119.txt <==
1,37.8433,11.8471,9.31605,4.84907
1.4,54.0399,12.4112,18.6896,5.17365
1.8,72.3825,12.4893,18.0199,4.73135
2.2,91.424,13.4577,24.2487,5.36503
2.6,82.146,11.9831,12.0194,3.96982
3,65.5363,10.8945,13.776,3.74203
3.4,81.7376,11.6877,14.982,3.91435
3.8,48.9137,10.6382,21.4229,4.63767
4.2,59.6513,12.5927,39.0295,6.26548
4.6,39.5125,14.0265,69.3195,8.34113
5,28.0346,10.5947,33.9505,5.85097
5.4,21.1269,9.7461,28.9848,5.39427
5.8,15.3309,7.53916,12.5418,3.56535
6.2,3.22872,6.84724,15.0954,3.89984
6.6,-5.26657,7.03513,21.3522,4.64528
7,0.597356,6.11808,12.6126,3.5554


==> anc/1.4_Osc_Prompt120.txt <==
1,32.7979,13.5273,23.6743,6.28167
1.4,53.2634,12.6223,17.1724,5.07528
1.8,61.8425,12.6753,21.7378,5.12287
2.2,71.5937,13.9611,38.152,6.53139
2.6,79.6108,12.7352,20.83,4.96248
3,51.8441,12.3581,35.0715,5.96977
3.4,67.7315,11.6033,20.0186,4.51519
3.8,41.1403,10.9153,26.3745,5.16312
4.2,34.3649,14.6269,78.1299,8.85672
4.6,4.14299,14.4904,92.1184,9.60374
5,13.95,10.8768,42.8034,6.56188
5.4,11.4687,8.76765,22.558,4.78521
5.8,9.68544,8.14859,18.8976,4.3569
6.2,7.13435,8.65577,25.2251,5.0281
6.6,18.1264,6.93339,7.47694,2.7704
7,7.21869,6.70247,11.2932,3.38156


==> anc/1.4_Osc_Prompt121.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt122.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt123.txt <==
1,44.6406,15.3977,22.4902,6.94402
1.4,52.3786,13.9533,20.2422,5.94267
1.8,69.9127,15.3939,45.8018,7.25855
2.2,86.3129,14.2128,24.62,5.56216
2.6,73.9975,13.3304,23.6682,5.41886
3,57.1862,13.0869,35.1283,5.96501
3.4,51.5779,12.992,38.9585,6.27114
3.8,38.8493,13.6258,55.3024,7.4708
4.2,53.899,15.2572,72.8951,8.57758
4.6,20.6555,15.8681,100.787,10.0618
5,54.8052,12.7096,38.9728,6.27
5.4,38.2239,10.4882,22.6148,4.77927
5.8,13.4844,9.09785,20.0751,4.50892
6.2,1.35619,8.05598,20.0753,4.50891
6.6,5.16959,9.00946,27.6088,5.28666
7,10.1247,8.24551,17.6208,4.21118


==> anc/1.4_Osc_Prompt124.txt <==
1,17.1217,16.7796,29.9052,8.2815
1.4,53.0292,16.4207,36.6466,7.70172
1.8,92.0602,16.0791,35.1074,6.76045
2.2,84.903,16.3145,49.7618,7.66994
2.6,94.9613,14.8356,26.776,5.81655
3,61.6174,13.0964,29.7374,5.55616
3.4,72.5348,13.5815,32.3337,5.77281
3.8,53.5273,13.7605,46.2797,6.86717
4.2,30.6905,17.0291,110.775,10.5572
4.6,44.8321,17.8203,118.493,10.9036
5,36.4149,13.8537,61.7009,7.87661
5.4,12.2294,10.1092,28.829,5.40869
5.8,9.86944,9.40438,22.5722,4.78373
6.2,-1.32953,9.36168,30.1484,5.51905
6.6,8.73079,8.80477,21.3381,4.6468
7,-1.8721,7.63713,17.4506,4.23134


==> anc/1.4_Osc_Prompt127.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt128.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt129.txt <==
1,50.5241,12.3188,32.4792,6.38403
1.4,77.908,11.6863,17.9642,4.73723
1.8,74.9631,12.7746,36.8036,6.24154
2.2,68.9763,12.8488,41.8969,6.63059
2.6,52.5775,11.3632,33.2422,5.91119
3,57.4342,10.9005,27.6512,5.28265
3.4,31.4672,11.8594,51.7128,7.19905
3.8,45.3544,11.8654,45.3854,6.74737
4.2,54.0206,14.9066,81.9605,9.0657
4.6,5.91963,13.7163,89.6214,9.46985
5,41.5907,11.4259,42.86,6.55757
5.4,16.9202,9.11637,31.5526,5.6197
5.8,0.787262,7.16818,23.9058,4.90671
6.2,-5.75878,7.058,26.4879,5.15212
6.6,17.8989,7.08423,15.1095,3.89804
7,-5.034,7.42613,28.9847,5.39427


==> anc/1.4_Osc_Prompt130.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt131.txt <==
1,47.3918,11.8517,15.8007,5.44569
1.4,69.0893,11.6495,13.0142,4.45143
1.8,70.2902,11.648,18.2192,4.71023
2.2,78.5884,12.4685,25.753,5.45936
2.6,85.6697,11.491,12.0331,3.96808
3,75.8783,10.4132,9.94534,3.20272
3.4,83.4958,10.9878,12.5132,3.56934
3.8,56.3306,11.4908,32.6453,5.74576
4.2,26.5077,12.154,55.4442,7.4613
4.6,58.2889,12.8773,49.1874,7.02147
5,17.1646,10.1478,39.072,6.26208
5.4,34.9009,8.56138,15.053,3.90528
5.8,8.27418,7.05366,16.4006,4.05326
6.2,-6.31034,7.51345,27.708,5.27727
6.6,0.558525,5.62495,12.5274,3.56735
7,10.8626,6.72898,13.8185,3.73634


==> anc/1.4_Osc_Prompt132.txt <==
1,27.5303,11.4415,20.2971,5.72146
1.4,49.0923,10.7897,12.66,4.49105
1.8,68.997,12.0356,22.064,5.09093
2.2,60.2664,11.5813,23.0572,5.23925
2.6,68.8702,10.7111,10.8276,3.79814
3,70.272,10.9614,17.4649,4.22965
3.4,64.1868,10.3003,13.7477,3.74581
3.8,27.5106,8.98577,20.0754,4.50889
4.2,29.4567,12.5242,57.9271,7.63143
4.6,42.2785,13.8484,69.4187,8.33518
5,26.9919,10.3541,35.2556,5.95433
5.4,17.631,8.03714,18.8268,4.36501
5.8,9.38106,7.5302,18.8976,4.3569
6.2,1.93601,6.33633,15.1096,3.89802
6.6,4.66031,6.43619,15.1097,3.89801
7,-0.807327,4.35632,6.22826,2.52952


==> anc/1.4_Osc_Prompt133.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt134.txt <==
1,42.3748,13.7554,31.3504,6.85093
1.4,40.389,12.4797,28.7632,6.07418
1.8,59.4903,13.0578,34.6194,6.21415
2.2,61.1132,13.1025,35.4857,6.34623
2.6,65.1802,11.8426,22.2767,5.07
3,74.3924,11.493,17.4367,4.23298
3.4,59.431,11.6138,27.6232,5.2853
3.8,39.0241,11.3667,36.5042,6.0606
4.2,29.5519,13.2983,65.4607,8.11525
4.6,35.4146,13.671,68.0286,8.2668
5,40.4833,10.9466,32.6739,5.74327
5.4,15.9479,7.89349,16.2871,4.06723
5.8,6.09891,7.61858,18.8692,4.36015
6.2,2.65927,8.21476,26.4453,5.15625
6.6,10.188,7.48401,17.5782,4.21623
7,8.62653,6.27936,10.073,3.18273


==> anc/1.4_Osc_Prompt135.txt <==
1,69.8771,13.2566,18.1835,5.45876
1.4,34.8572,12.8566,42.381,6.96645
1.8,86.4956,13.5854,31.3,5.86165
2.2,56.1904,14.0361,55.2197,7.64335
2.6,47.8516,12.1154,36.5628,6.2608
3,60.4536,12.4154,37.5825,6.17882
3.4,55.4847,11.6091,31.4392,5.62978
3.8,52.6007,11.3816,31.496,5.62473
4.2,37.0039,15.4659,94.6011,9.73652
4.6,12.2283,16.0035,115.996,10.7859
5,21.4994,11.8569,54.2524,7.37139
5.4,14.8113,9.24052,30.2049,5.51393
5.8,8.0705,8.37086,26.4453,5.15626
6.2,7.23469,8.29932,26.4594,5.15488
6.6,9.53074,8.63612,28.9848,5.39427
7,4.62408,6.88713,17.6491,4.20782


==> anc/1.4_Osc_Prompt136.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt137.txt <==
1,35.1749,15.0326,35.1424,7.63514
1.4,58.0741,14.1324,29.7182,6.59673
1.8,52.0715,13.8033,40.8927,6.89162
2.2,70.6851,14.4992,44.5249,7.17204
2.6,51.8323,12.6202,32.8046,6.15671
3,60.365,12.3359,31.2976,5.64235
3.4,63.0513,12.2276,30.0209,5.53058
3.8,16.7273,12.1414,52.9615,7.28718
4.2,32.9424,15.4771,91.9343,9.61332
4.6,23.745,16.5701,114.747,10.7266
5,15.4155,11.5317,49.046,7.03154
5.4,8.93179,9.86526,35.2273,5.95671
5.8,-5.35137,7.84174,23.92,4.90526
6.2,14.1304,8.94965,25.1402,5.03654
6.6,8.94146,7.82848,18.8268,4.36501
7,-0.354616,7.10608,17.6065,4.21288


==> anc/1.4_Osc_Prompt138.txt <==
1,38.74,15.6551,28.2826,7.75271
1.4,50.6592,14.732,33.0852,7.26475
1.8,65.8855,15.386,52.513,7.81841
2.2,70.4332,14.5777,43.2483,7.08445
2.6,45.622,12.7552,34.721,6.4062
3,45.809,12.3675,37.4977,6.18568
3.4,58.3121,12.8206,38.8027,6.28355
3.8,43.3347,13.0975,51.3305,7.22556
4.2,34.896,18.1561,134.837,11.6351
4.6,38.4729,19.7429,165.283,12.8661
5,26.962,13.243,64.2265,8.0353
5.4,13.1016,10.357,37.6959,6.16964
5.8,14.8343,9.02493,23.849,4.91249
6.2,4.81447,8.91295,28.9139,5.40084
6.6,1.15755,8.42184,27.7363,5.27459
7,1.50859,7.51608,20.2028,4.49475


==> anc/1.4_Osc_Prompt15.txt <==
1,54.4068,19.5983,84.2884,11.0811
1.4,53.1309,15.9749,52.7068,8.42823
1.8,104.344,16.0311,45.5744,7.2742
2.2,99.7395,16.2659,56.1866,7.90599
2.6,112.858,14.8262,33.0177,6.13938
3,108.99,14.4699,36.4335,6.06643
3.4,68.7619,13.0244,37.6818,6.17079
3.8,86.6511,13.9162,41.5123,6.46715
4.2,59.4963,16.2037,90.8841,9.53628
4.6,52.9525,15.6594,85.7767,9.27075
5,28.2211,11.402,41.5548,6.46387
5.4,17.3107,9.73812,30.2333,5.51135
5.8,18.321,8.82482,21.3662,4.64378
6.2,9.58169,7.25567,13.7762,3.74201
6.6,1.58803,7.64833,21.423,4.63766
7,6.35577,6.462,11.3074,3.37945


==> anc/1.4_Osc_Prompt16.txt <==
1,55.9717,19.5861,64.8566,10.6978
1.4,77.1859,18.1285,66.3711,9.49738
1.8,110.106,17.8383,68.079,8.85387
2.2,111.296,16.8337,56.274,8.05869
2.6,61.7988,14.9641,57.7468,7.96679
3,72.4495,14.9686,60.3533,7.80149
3.4,81.5492,14.4476,51.6279,7.20494
3.8,75.1318,15.0079,64.2122,8.03619
4.2,72.0176,15.8207,79.3924,8.92773
4.6,28.3735,15.4881,97.0982,9.86678
5,3.75506,12.4332,68.0144,8.26766
5.4,8.14412,9.80362,36.49,6.06177
5.8,18.2901,9.58839,30.1905,5.51523
6.2,4.59133,8.46041,27.6939,5.27861
6.6,10.9708,7.56488,17.5783,4.21622
7,4.81375,7.15842,18.9118,4.35528


==> anc/1.4_Osc_Prompt17.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt18.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt19.txt <==
1,88.7726,21.8488,67.3669,10.932
1.4,83.6827,19.6239,73.7351,10.0257
1.8,86.9097,18.7654,84.1244,9.75577
2.2,140.209,18.3262,59.3665,8.33224
2.6,132.575,16.2877,37.4727,6.58318
3,107.623,15.3251,45.2152,6.75997
3.4,75.0476,14.3251,50.3795,7.11578
3.8,58.3727,15.6167,79.4209,8.92613
4.2,40.1106,16.9731,112.279,10.6055
4.6,40.3403,15.6205,92.0052,9.60963
5,26.4002,11.8212,47.9107,6.93199
5.4,37.1486,9.74207,20.1745,4.49789
5.8,16.2242,9.48098,28.9849,5.39426
6.2,-1.68119,8.70275,32.8012,5.73217
6.6,-2.18957,8.14092,28.999,5.39296
7,5.15615,7.14042,17.6065,4.21287


==> anc/1.4_Osc_Prompt20.txt <==
1,72.6083,21.1066,62.0262,10.1055
1.4,95.3512,19.2307,57.5996,8.87519
1.8,91.9753,17.7268,59.0254,8.20011
2.2,99.1714,16.5752,46.5526,7.37978
2.6,71.5223,14.03,31.9105,6.02278
3,78.531,13.9962,36.4049,6.06879
3.4,58.5909,14.1262,51.6988,7.20003
3.8,70.6534,14.2679,51.6563,7.20297
4.2,27.5355,15.4506,92.0476,9.60743
4.6,12.4089,15.2246,98.3893,9.92913
5,28.5566,11.4698,41.6115,6.45948
5.4,20.4316,9.47156,26.4451,5.15627
5.8,11.5823,8.51485,22.6856,4.77186
6.2,18.0069,8.12536,17.6632,4.20614
6.6,9.80093,7.09312,15.0955,3.89983
7,6.73541,6.58404,12.5842,3.55939


==> anc/1.4_Osc_Prompt21.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt22.txt <==
1,62.9047,24.7335,64.6977,9.45242
1.4,64.0917,22.2036,74.2651,9.3465
1.8,85.3245,20.5303,72.0895,8.7696
2.2,80.1954,19.4691,70.6134,8.70957
2.6,81.5619,15.8641,24.9001,5.30398
3,51.3071,16.7623,68.0426,8.26596
3.4,55.9358,15.563,54.224,7.37332
3.8,53.7491,15.6942,61.8427,7.86761
4.2,33.14,17.5198,108.547,10.4227
4.6,36.9066,16.7078,97.1974,9.86175
5,11.3668,12.5187,51.727,7.19806
5.4,5.23558,10.6271,35.2699,5.95313
5.8,19.1951,10.3346,26.5161,5.14938
6.2,-3.41699,9.14105,28.9706,5.39558
6.6,9.04985,9.32774,27.7505,5.27324
7,-0.664834,8.75746,26.502,5.15075


==> anc/1.4_Osc_Prompt23.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt24.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt25.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt26.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt29.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt30.txt <==
1,55.1562,15.2081,36.7605,7.69432
1.4,97.4847,15.5849,42.7953,7.29162
1.8,64.8763,14.6862,55.8019,7.76942
2.2,96.0712,14.4382,39.4012,6.62836
2.6,99.2579,13.5281,29.1708,5.60691
3,78.3275,12.8769,34.0214,5.8449
3.4,79.2624,12.2856,27.6796,5.27996
3.8,33.9504,11.5853,42.8459,6.55864
4.2,60.1756,14.3545,65.5457,8.11001
4.6,37.6058,14.783,84.5283,9.20162
5,21.8446,10.4066,37.8093,6.16045
5.4,15.4737,8.28149,21.4371,4.63614
5.8,7.67507,7.64634,20.1319,4.50262
6.2,11.4679,6.96852,13.8753,3.72874
6.6,2.52715,7.18629,20.1178,4.50419
7,1.48254,6.67214,17.6774,4.20445


==> anc/1.4_Osc_Prompt31.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt32.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt33.txt <==
1,72.9139,17.3226,52.3777,8.44773
1.4,76.5693,15.6042,42.9514,7.28092
1.8,93.4392,15.5491,46.6371,7.20079
2.2,90.1548,14.9727,44.551,6.99191
2.6,78.0398,12.9779,27.8087,5.5022
3,70.5648,11.8143,22.6573,4.77482
3.4,82.8809,13.165,35.2556,5.95433
3.8,39.8397,12.5784,50.4785,7.10882
4.2,38.9421,14.4657,76.9237,8.78193
4.6,54.7818,13.0116,50.4645,7.1098
5,23.7133,10.4143,36.5323,6.05827
5.4,17.3526,7.79493,16.358,4.05851
5.8,1.9796,7.8789,25.2251,5.0281
6.2,8.12186,7.87166,22.6857,4.77185
6.6,6.43237,6.75457,16.3865,4.055
7,2.56263,6.12091,13.8753,3.72874


==> anc/1.4_Osc_Prompt34.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt35.txt <==
1,55.3445,17.4071,30.9676,6.87882
1.4,85.082,16.2096,26.6507,6.04011
1.8,80.1803,15.0375,26.888,5.58525
2.2,70.4583,15.0975,41.9972,6.81101
2.6,90.3369,14.0036,24.0348,5.14511
3,68.4898,13.1777,30.2332,5.51136
3.4,76.73,13.2454,30.2191,5.51264
3.8,44.2968,12.9555,45.3853,6.74738
4.2,49.1107,13.8214,56.7494,7.54262
4.6,6.34316,13.7747,79.5059,8.92137
5,19.2023,10.526,35.3548,5.94599
5.4,22.2057,8.24061,13.8327,3.73445
5.8,15.4445,8.27983,17.6774,4.20445
6.2,7.72275,7.50748,16.3722,4.05675
6.6,2.77341,7.43337,20.1886,4.49632
7,-1.40873,6.88951,17.6491,4.20782


==> anc/1.4_Osc_Prompt36.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt37.txt <==
1,33.3909,24.6467,51.97,8.76485
1.4,58.7225,22.2498,48.6702,7.90221
1.8,106.374,20.4499,30.8059,6.11379
2.2,118.284,19.8793,37.6705,6.56815
2.6,85.6793,17.4954,25.8945,5.44638
3,66.3966,15.6196,20.0184,4.51521
3.4,78.7063,16.2939,35.2556,5.95433
3.8,77.6581,16.0774,40.3347,6.3621
4.2,56.7848,17.013,73.1216,8.56437
4.6,56.3761,16.8445,75.7036,8.7073
5,51.4425,12.9112,25.1826,5.03232
5.4,26.0695,11.1337,18.9259,4.35365
5.8,11.9598,11.4958,31.5101,5.62348
6.2,16.4029,9.88487,17.6206,4.2112
6.6,2.69964,9.34954,22.6714,4.77335
7,6.39605,9.47341,20.132,4.50261


==> anc/1.4_Osc_Prompt38.txt <==
1,60.4423,27.9893,43.8989,8.35115
1.4,62.3772,24.7833,36.898,7.17559
1.8,79.8783,23.2709,47.8011,7.2947
2.2,117.017,21.8794,32.4922,6.18203
2.6,73.0865,19.1608,24.4052,5.35042
3,93.7929,18.8907,29.9785,5.53442
3.4,49.9428,17.041,32.6595,5.74451
3.8,64.1894,16.6736,31.4678,5.62724
4.2,41.6765,18.5051,84.5423,9.20086
4.6,31.3616,17.6306,83.2372,9.13431
5,40.1053,14.9726,44.0517,6.65848
5.4,15.9558,12.4952,25.2109,5.02951
5.8,11.3981,12.0357,22.6004,4.78077
6.2,-5.72989,11.4848,32.7444,5.73712
6.6,6.66842,9.66815,13.8186,3.73633
7,9.60968,10.2227,17.6207,4.21119


==> anc/1.4_Osc_Prompt39.txt <==
1,22.4071,28.0501,42.9494,8.25626
1.4,51.7923,24.7596,25.676,6.51984
1.8,57.4291,23.2195,39.644,6.79837
2.2,99.1126,22.7472,42.183,6.98065
2.6,66.4345,19.7495,23.015,5.24328
3,57.4948,19.2654,38.8169,6.28242
3.4,38.2649,17.7286,35.0714,5.96978
3.8,63.379,18.3004,46.5771,6.84548
4.2,28.4531,19.4929,97.0133,9.87108
4.6,26.3449,19.0727,99.6945,9.99038
5,46.6206,15.9815,42.9167,6.55324
5.4,19.1492,13.3799,22.6431,4.77631
5.8,20.7231,12.6373,11.1514,3.40246
6.2,9.78281,12.2667,23.8633,4.91103
6.6,16.5088,11.3869,16.3296,4.062
7,-5.86786,11.0496,20.0893,4.50735


==> anc/1.4_Osc_Prompt40.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt43.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt44.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt45.txt <==
1,56.3037,13.5623,31.7598,6.63329
1.4,97.9797,13.4396,20.6896,5.22417
1.8,76.8188,13.7025,41.6415,6.64983
2.2,99.8042,14.6533,45.4578,6.92676
2.6,89.2007,12.9774,30.7596,5.68982
3,82.9603,12.3801,28.9281,5.39952
3.4,71.4247,12.2767,34.0213,5.84491
3.8,27.9042,12.82,63.0059,7.9537
4.2,47.7056,13.8762,68.0568,8.2651
4.6,33.5943,12.7472,60.5658,7.78786
5,23.9703,10.2078,36.5326,6.05825
5.4,18.0974,8.11978,20.1886,4.49632
5.8,9.97187,7.21698,17.6491,4.20782
6.2,3.80984,7.08851,20.1744,4.49791
6.6,-5.943,6.92613,23.9766,4.89948
7,9.12528,6.07478,11.3499,3.37315


==> anc/1.4_Osc_Prompt46.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt47.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt48.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt49.txt <==
1,40.7501,14.7568,21.2593,5.63675
1.4,74.375,14.9496,27.3716,5.76513
1.8,79.668,14.5462,28.6748,5.65098
2.2,76.8915,13.8431,27.7801,5.5048
2.6,76.1702,13.0432,22.8428,5.01386
3,57.1856,12.1249,25.1542,5.03515
3.4,44.8177,11.5429,27.7505,5.27324
3.8,51.7557,11.5925,26.4453,5.15625
4.2,60.4493,13.1782,44.1368,6.65209
4.6,23.0218,13.1564,64.3395,8.02827
5,21.0022,10.5396,35.3122,5.94957
5.4,14.2924,7.72891,13.8752,3.72875
5.8,11.3783,7.26191,11.3073,3.37947
6.2,11.82,7.89261,17.6207,4.21119
6.6,14.9152,7.01815,11.2792,3.38363
7,13.1931,6.84983,10.0448,3.18716


==> anc/1.4_Osc_Prompt50.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt51.txt <==
1,37.912,19.4042,25.8755,6.50452
1.4,54.1414,18.2587,34.3828,6.62593
1.8,75.6313,17.8137,36.6633,6.45154
2.2,76.2332,16.4921,26.9302,5.58146
2.6,94.4063,16.3933,26.206,5.41771
3,59.9395,14.6444,27.5804,5.28935
3.4,62.3469,13.5602,17.564,4.21792
3.8,51.7051,13.5111,27.6514,5.28263
4.2,30.4973,15.4157,70.6389,8.41311
4.6,39.2504,14.317,52.9191,7.29009
5,29.2111,11.6993,27.7364,5.27458
5.4,25.9408,10.108,13.8328,3.73444
5.8,-0.874828,9.11755,17.55,4.21958
6.2,-2.5397,7.78255,11.3499,3.37316
6.6,11.6728,8.38952,12.5983,3.55741
7,5.7603,8.26416,12.5984,3.55739


==> anc/1.4_Osc_Prompt52.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt53.txt <==
1,29.5847,27.2928,35.0042,7.9677
1.4,39.3905,24.5344,37.7919,7.28838
1.8,106.063,24.0781,44.0721,7.20354
2.2,90.2093,23.3823,63.4505,8.39004
2.6,88.7932,20.6111,24.9727,5.53036
3,57.2513,19.6825,41.3423,6.48028
3.4,86.3359,19.6499,43.9667,6.66486
3.8,56.9785,18.5285,47.8398,6.9371
4.2,30.9469,20.8701,114.648,10.7312
4.6,46.2246,19.9012,98.3468,9.93127
5,37.3114,16.1529,44.0801,6.65635
5.4,23.81,14.7111,30.1908,5.5152
5.8,22.6565,14.2718,22.5582,4.78519
6.2,5.57548,12.4347,20.1036,4.50577
6.6,-15.9387,11.3235,23.8491,4.91248
7,0.838852,11.8051,18.8409,4.3634


==> anc/1.4_Osc_Prompt54.txt <==
1,57.788,28.2109,90.7186,10.787
1.4,30.4968,25.7054,109.535,11.0814
1.8,102.649,25.2906,110.51,10.8061
2.2,65.724,23.1985,106.906,10.6207
2.6,47.0645,20.0961,71.776,8.64257
3,44.7151,19.4934,77.9314,8.86792
3.4,41.1725,19.5242,91.9909,9.61038
3.8,25.4956,20.6643,132.326,11.5254
4.2,75.5099,24.1448,194.21,13.9532
4.6,46.334,23.9573,210.724,14.5261
5,-8.97348,16.5875,97.1408,9.86462
5.4,24.3991,14.5601,51.5713,7.20887
5.8,18.458,13.7726,45.3854,6.74737
6.2,5.76433,12.3441,41.5974,6.46057
6.6,4.69691,10.7458,28.9565,5.39689
7,-8.16751,11.9365,46.563,6.84651


==> anc/1.4_Osc_Prompt57.txt <==
1,64.6806,15.7648,43.9531,8.19525
1.4,107.272,15.5127,40.4978,7.10033
1.8,107.126,16.4007,63.6047,8.2288
2.2,91.8609,15.3209,57.0506,7.85115
2.6,100.002,14.3797,42.805,6.75145
3,90.3221,14.4959,52.8059,7.29785
3.4,111.107,14.5967,45.3712,6.74842
3.8,61.7667,13.874,60.4805,7.79333
4.2,80.143,16.4316,90.8416,9.53851
4.6,29.3062,15.2571,98.446,9.92627
5,59.0278,11.6214,35.3124,5.94956
5.4,19.7317,10.0261,37.7527,6.16503
5.8,22.7956,8.68835,23.8493,4.91246
6.2,17.8242,7.37773,16.2872,4.06722
6.6,5.44581,7.52591,23.9482,4.90238
7,21.116,6.8534,11.3215,3.37736


==> anc/1.4_Osc_Prompt58.txt <==
1,56.6222,14.2756,21.6219,6.63604
1.4,96.7307,14.1981,20.0958,5.51463
1.8,86.8072,14.1504,35.359,6.35621
2.2,99.3206,14.3999,36.8046,6.44058
2.6,105.049,13.1369,19.6519,4.82483
3,72.8527,11.1227,16.1316,4.08631
3.4,110.025,13.1258,22.5722,4.78372
3.8,63.0107,11.6234,28.9849,5.39426
4.2,69.6182,13.8834,55.3735,7.46604
4.6,58.4917,14.4111,69.3617,8.3386
5,24.2639,10.192,35.284,5.95195
5.4,18.9858,8.06665,18.9118,4.35527
5.8,23.3693,8.17664,17.5641,4.21791
6.2,11.569,5.70228,7.53352,2.76017
6.6,2.72349,6.58925,17.6066,4.21287
7,-4.98867,5.75096,16.3723,4.05675


==> anc/1.4_Osc_Prompt59.txt <==
1,41.7661,13.1508,26.7379,6.43789
1.4,66.9574,13.1795,28.2379,5.90726
1.8,91.7637,14.4867,41.1173,6.68913
2.2,88.1863,14.0403,40.0106,6.58223
2.6,90.9446,12.3789,19.1114,4.61455
3,88.2576,12.3299,23.8492,4.91247
3.4,54.9733,11.7107,34.0353,5.84371
3.8,69.9509,12.1745,32.7445,5.73711
4.2,47.9069,12.7371,51.6986,7.20004
4.6,29.6011,13.2837,68.156,8.2591
5,18.6198,9.34925,30.29,5.50621
5.4,33.4695,7.66161,8.75382,2.98724
5.8,16.377,7.18886,13.8611,3.73065
6.2,3.0301,6.08494,13.8611,3.73065
6.6,-1.37368,5.61135,13.8326,3.73446
7,-1.65301,5.80356,15.1379,3.89438


==> anc/1.4_Osc_Prompt60.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt61.txt <==
1,34.8654,13.3093,25.3029,5.94183
1.4,67.0512,13.9133,30.777,6.11615
1.8,106.177,14.0315,22.4612,5.05177
2.2,100.09,14.0245,28.9152,5.62966
2.6,109.307,13.1579,15.1962,4.19921
3,83.8262,11.8562,16.2163,4.07592
3.4,67.8639,10.9684,15.0671,3.90347
3.8,60.2261,11.9116,31.5102,5.62347
4.2,49.481,13.2138,54.2525,7.37139
4.6,43.7518,13.6504,64.3538,8.02738
5,58.3544,10.2825,17.6349,4.20951
5.4,33.5712,8.27731,11.3215,3.37736
5.8,17.7554,8.38289,20.1886,4.49632
6.2,14.2523,6.9202,11.2933,3.38154
6.6,16.8848,6.56837,8.82453,2.97538
7,-6.85057,5.73895,15.1096,3.89802


==> anc/1.4_Osc_Prompt62.txt <==
1,51.1883,13.7781,19.7416,5.54664
1.4,58.029,12.5734,15.8799,4.69045
1.8,68.5385,13.4253,28.9155,5.62964
2.2,81.6952,12.9194,20.1621,4.77166
2.6,98.3376,12.788,14.2172,4.01086
3,74.2767,11.667,16.2164,4.07592
3.4,86.7452,12.1384,17.6349,4.2095
3.8,63.4414,11.4386,22.5864,4.78224
4.2,37.2446,12.4435,47.9391,6.92993
4.6,22.2363,10.2841,32.8295,5.7297
5,23.8054,10.5014,35.3124,5.94956
5.4,13.9124,8.01078,17.6349,4.20951
5.8,-1.23625,7.16587,18.8834,4.35853
6.2,5.71352,6.95292,15.1238,3.8962
6.6,7.30698,6.53616,12.6125,3.55541
7,-3.80353,6.14846,15.1521,3.89257


==> anc/1.4_Osc_Prompt63.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt64.txt <==
1,40.5481,14.6062,19.0462,5.37916
1.4,89.8615,15.324,20.6471,5.22824
1.8,84.7597,15.0433,31.2991,5.86173
2.2,77.7869,14.5235,32.7321,5.95417
2.6,80.4406,12.8642,12.9258,3.85396
3,81.0977,12.378,12.4709,3.57527
3.4,39.5552,11.8557,30.2474,5.51007
3.8,41.5333,11.3456,25.1258,5.03797
4.2,32.0436,12.8879,50.4361,7.1118
4.6,44.434,12.8672,45.4562,6.74212
5,21.6599,10.5097,31.5102,5.62347
5.4,8.80161,9.01415,23.9625,4.90092
5.8,7.53862,8.15587,17.649,4.20783
6.2,16.3862,7.45936,10.0872,3.18049
6.6,13.9011,7.49748,12.5701,3.56137
7,-5.45385,6.12227,12.6126,3.5554


==> anc/1.4_Osc_Prompt65.txt <==
1,74.4172,18.306,12.4389,5.28835
1.4,57.123,16.7735,22.2801,5.54546
1.8,73.1955,16.2207,23.1005,5.23511
2.2,74.729,15.482,20.5178,4.99384
2.6,67.712,14.3986,16.1612,4.38106
3,47.6576,13.3725,19.962,4.52145
3.4,57.332,13.2237,20.1034,4.50578
3.8,50.2066,12.8148,22.5156,4.78964
4.2,58.9697,13.9714,36.5327,6.05825
4.6,67.3208,13.8931,35.1848,5.96027
5,8.04649,10.4953,26.4169,5.159
5.4,30.6853,10.3743,14.9961,3.91255
5.8,14.7377,9.24144,11.2931,3.38157
6.2,-4.81223,8.99272,23.9624,4.90093
6.6,-2.45877,6.96734,10.0589,3.18495
7,-9.62619,6.90937,11.3074,3.37945


==> anc/1.4_Osc_Prompt66.txt <==
1,48.8594,18.6079,17.959,5.92227
1.4,77.0618,18.3536,25.3451,5.93828
1.8,74.6731,17.0428,23.9512,5.39268
2.2,88.0626,17.0532,27.8668,5.72202
2.6,100.196,16.0482,15.8071,4.42128
3,89.6843,14.9283,13.6202,3.7628
3.4,81.6598,14.1632,12.499,3.57134
3.8,50.6597,13.5456,23.9199,4.90527
4.2,49.8913,15.0407,50.4503,7.1108
4.6,60.265,14.8955,46.648,6.8403
5,21.809,11.5878,26.4736,5.15351
5.4,10.3313,9.47385,11.3215,3.37737
5.8,-4.28228,9.71428,21.4229,4.63767
6.2,4.48941,8.92959,13.7759,3.74204
6.6,7.80538,9.70977,23.9483,4.90237
7,3.76223,8.14563,11.3073,3.37947


==> anc/1.4_Osc_Prompt67.txt <==
1,46.8703,19.9982,28.7429,7.03867
1.4,53.5327,18.2989,26.6378,6.24669
1.8,74.6112,18.0159,34.0249,6.26179
2.2,80.1191,18.1417,44.0983,7.02421
2.6,85.2469,16.5679,24.6454,5.32794
3,89.0966,15.8632,22.3598,4.80588
3.4,75.9604,15.3783,26.2897,5.17132
3.8,28.7416,14.815,46.6056,6.8434
4.2,37.8722,16.8076,78.1015,8.85832
4.6,34.5771,17.0794,89.5078,9.47585
5,42.1515,13.6399,36.5182,6.05944
5.4,10.9202,11.5471,26.3887,5.16174
5.8,6.25673,11.1291,23.9341,4.90382
6.2,17.6916,10.3243,15.0105,3.91071
6.6,22.1678,10.9597,23.8491,4.91248
7,0.497275,9.88007,21.4089,4.63918


==> anc/1.4_Osc_Prompt68.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt71.txt <==
1,49.2059,15.1011,36.6202,7.86564
1.4,96.9288,15.4615,41.9883,7.34676
1.8,118.298,15.0113,33.7989,6.27982
2.2,113.965,15.265,44.2256,7.01514
2.6,107.558,13.3909,22.8165,5.26216
3,100.451,12.8152,23.6507,4.93263
3.4,92.3457,12.65,27.5946,5.28801
3.8,74.2687,12.7329,38.9446,6.27225
4.2,81.7817,15.7004,78.144,8.85592
4.6,37.3774,15.3322,94.4737,9.74306
5,42.1743,11.4939,41.5266,6.46605
5.4,28.3358,8.93343,22.6571,4.77484
5.8,30.4984,8.34525,16.344,4.06024
6.2,7.92944,6.18159,12.556,3.56335
6.6,6.86844,7.69891,23.92,4.90526
7,-14.7023,6.53687,26.5019,5.15076


==> anc/1.4_Osc_Prompt72.txt <==
1,36.2934,13.1144,32.0019,6.80322
1.4,76.0498,12.3333,14.8601,4.79793
1.8,83.2864,13.3534,32.2921,5.99101
2.2,112.496,13.6053,23.454,5.20125
2.6,102.562,12.5637,17.7357,4.48826
3,61.7328,11.1627,25.0836,5.04216
3.4,64.6085,11.5605,28.9142,5.40081
3.8,59.8178,11.4159,30.2334,5.51134
4.2,58.5269,12.2387,41.5122,6.46716
4.6,28.6575,13.0208,66.8223,8.18663
5,22.6706,9.98202,35.1992,5.95907
5.4,15.5117,7.5234,17.6208,4.21118
5.8,9.89146,6.17551,11.3499,3.37316
6.2,0.672159,5.78284,13.8327,3.73445
6.6,5.14954,6.07745,13.847,3.73254
7,-2.2811,4.93333,11.3357,3.37526


==> anc/1.4_Osc_Prompt73.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt74.txt <==
1,16.2217,12.018,28.765,6.27848
1.4,79.0725,12.445,13.4389,4.40347
1.8,70.5051,13.2109,32.5757,5.96729
2.2,80.7073,12.7329,25.0991,5.28518
2.6,133.675,13.5875,12.7419,3.87774
3,72.8031,11.018,15.0529,3.90528
3.4,67.6242,11.6043,25.1118,5.03935
3.8,70.53,11.299,21.3664,4.64376
4.2,57.5226,12.5944,44.1228,6.65314
4.6,57.7153,12.6626,45.4279,6.74422
5,15.9531,9.39239,31.4818,5.626
5.4,15.3229,8.0475,20.1602,4.49948
5.8,3.58985,6.96791,17.6066,4.21286
6.2,15.3584,6.98246,12.5701,3.56137
6.6,3.42161,5.5349,10.073,3.18273
7,4.26779,4.87448,6.2992,2.51546


==> anc/1.4_Osc_Prompt75.txt <==
1,39.6013,12.8289,7.06105,4.82111
1.4,81.5609,12.9337,3.15552,3.4636
1.8,70.9769,13.0882,20.5888,4.98673
2.2,116.731,14.0561,15.5243,4.45315
2.6,104.039,12.7039,7.12435,3.24855
3,97.1452,12.4623,13.6627,3.75714
3.4,90.3672,11.31,3.64644,1.98232
3.8,80.472,11.391,11.2508,3.38782
4.2,47.6718,12.6699,44.0942,6.65529
4.6,55.4966,11.167,23.8916,4.90815
5,15.8788,8.85303,21.3379,4.64682
5.4,32.3125,8.81727,13.861,3.73065
5.8,17.5474,7.39262,8.73957,2.98962
6.2,-4.88242,7.00173,18.8692,4.36016
6.6,8.09289,6.47357,10.1014,3.17827
7,6.18663,6.62131,11.3499,3.37316


==> anc/1.4_Osc_Prompt76.txt <==
1,34.7872,13.4223,12.9928,5.47157
1.4,74.5558,13.3736,7.92229,4.16307
1.8,87.5708,13.5929,15.5088,4.45489
2.2,109.155,13.3434,5.97492,3.02938
2.6,116.736,13.1509,1.94646,2.37267
3,90.4307,12.1606,8.68298,2.99907
3.4,89.332,11.7817,7.50521,2.7653
3.8,81.9148,11.9306,15.0246,3.90891
4.2,45.0558,10.7331,21.3381,4.64681
4.6,44.2272,11.5758,32.7161,5.73958
5,33.0192,9.01306,13.7621,3.74388
5.4,27.7295,9.18452,17.6349,4.2095
5.8,13.1964,7.67388,11.3216,3.37735
6.2,12.2788,6.46358,5.02235,2.25367
6.6,10.2501,5.81922,3.7313,1.9608
7,4.47511,5.05781,2.49705,1.59801


==> anc/1.4_Osc_Prompt77.txt <==
1,44.4964,13.8829,16.1131,5.41692
1.4,78.9359,13.3726,7.48257,3.90455
1.8,106.407,13.883,9.79157,3.59674
2.2,79.8705,13.54,22.3898,5.05883
2.6,120.567,13.375,3.3225,2.60363
3,78.2167,12.3396,17.4365,4.233
3.4,79.3069,12.3661,18.8269,4.36501
3.8,74.7694,11.4568,12.6126,3.5554
4.2,57.6761,11.7611,25.2535,5.02528
4.6,21.9133,11.4143,41.569,6.46277
5,36.1232,9.8947,18.9259,4.35365
5.4,30.3575,8.10727,6.27071,2.52111
5.8,11.6754,8.27445,17.6065,4.21288
6.2,20.5348,7.71871,10.0447,3.18717
6.6,10.2055,6.77135,10.0731,3.18271
7,1.73121,6.65561,13.8752,3.72875


==> anc/1.4_Osc_Prompt78.txt <==
1,39.2943,13.9755,12.6361,5.02435
1.4,55.5709,13.4204,12.5753,4.50047
1.8,93.7182,14.42,18.375,4.69366
2.2,96.3485,13.9096,14.5023,4.28102
2.6,83.9644,13.2939,16.3308,4.36166
3,73.4705,13.1469,25.0975,5.04077
3.4,71.0702,12.0481,15.0387,3.90711
3.8,66.726,11.3823,11.2223,3.39203
4.2,55.3151,12.7648,36.49,6.06177
4.6,14.8416,11.7199,45.3571,6.74947
5,14.1166,9.16189,20.1743,4.49791
5.4,13.4418,8.40663,15.0954,3.89983
5.8,5.24799,8.42152,18.8551,4.36178
6.2,0.0142499,6.93741,12.5558,3.56338
6.6,6.36576,6.46343,7.5052,2.7653
7,-2.1068,6.49987,11.2933,3.38154


==> anc/1.4_Osc_Prompt79.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt80.txt <==
1,34.3086,15.2023,22.0692,5.78691
1.4,68.6235,14.4062,8.54583,4.0875
1.8,90.2308,15.2875,22.0214,5.09511
2.2,61.1821,15.1238,39.7128,6.60481
2.6,88.0313,13.81,12.5151,3.90688
3,82.424,13.632,20.0753,4.50891
3.4,90.1804,13.4966,17.5075,4.22461
3.8,43.7904,12.5849,31.4817,5.62601
4.2,61.4198,14.0258,44.1225,6.65316
4.6,40.8017,14.1904,59.2606,7.70913
5,25.0654,11.5383,33.9931,5.84733
5.4,0.520669,9.03443,21.3946,4.64072
5.8,7.79948,8.38364,13.847,3.73254
6.2,17.613,9.08298,17.6207,4.21119
6.6,4.01061,7.07833,10.0447,3.18717
7,10.6629,8.91032,20.1744,4.4979


==> anc/1.4_Osc_Prompt81.txt <==
1,47.1033,20.0131,31.6427,7.69868
1.4,58.0498,18.3308,24.7956,6.39244
1.8,81.3197,17.814,30.7628,6.11731
2.2,124.857,18.0468,23.2438,5.45788
2.6,84.1972,16.7855,28.5925,5.87717
3,81.7356,15.059,13.6344,3.7609
3.4,70.0665,14.8473,22.473,4.79408
3.8,60.6304,14.7598,31.326,5.63982
4.2,45.0222,17.871,91.9769,9.6111
4.6,35.0069,16.5268,78.2147,8.85193
5,40.2436,13.7855,37.7385,6.16619
5.4,21.7592,12.3512,28.8857,5.40345
5.8,20.685,11.9856,23.8209,4.91535
6.2,6.26966,10.0021,14.9962,3.91254
6.6,30.5683,10.4691,12.5417,3.56535
7,7.05078,9.85347,16.3439,4.06024


==> anc/1.4_Osc_Prompt82.txt <==
1,12.4298,22.426,93.9118,11.1026
1.4,57.0944,20.7801,79.6718,9.72507
1.8,61.1346,20.2773,91.8117,10.0057
2.2,83.0509,19.7819,85.1995,9.56947
2.6,58.0406,18.0863,74.4448,8.92195
3,34.7627,16.6065,71.7032,8.4995
3.4,51.0237,17.304,80.5842,9.00211
3.8,56.8552,17.8284,91.8208,9.61922
4.2,13.4935,23.0004,221.975,14.9159
4.6,-10.3788,21.6552,208.058,14.4438
5,45.9678,17.388,100.858,10.0583
5.4,12.0956,13.0434,52.919,7.2901
5.8,24.8596,12.4737,38.9164,6.2745
6.2,9.16474,11.7122,41.498,6.46826
6.6,30.6813,11.5525,32.7588,5.73587
7,12.1377,11.4979,40.2357,6.36988


==> anc/1.4_Osc_Prompt85.txt <==
1,54.399,13.2832,24.6707,6.59649
1.4,61.7456,12.1376,21.9826,5.57223
1.8,78.7719,13.083,32.1232,6.0051
2.2,113.566,13.5066,23.2556,5.22028
2.6,108.985,12.5179,14.573,4.27276
3,80.5886,11.2152,17.4933,4.2263
3.4,70.9722,10.4525,15.0388,3.90709
3.8,41.3773,10.3409,28.8856,5.40345
4.2,55.5451,13.143,55.416,7.46319
4.6,39.1106,12.3717,54.21,7.37427
5,35.5598,10.4243,33.9789,5.84854
5.4,28.9065,7.95561,15.053,3.90527
5.8,1.19951,6.98978,21.4371,4.63613
6.2,-2.06802,5.66787,15.1237,3.89621
6.6,9.43684,5.71385,10.0589,3.18494
7,3.15009,4.36117,6.2284,2.52949


==> anc/1.4_Osc_Prompt86.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt87.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt88.txt <==
1,53.2277,11.9642,12.4928,4.78142
1.4,43.0301,12.2219,30.89,6.1069
1.8,77.6502,13.1739,32.4909,5.97439
2.2,96.1759,12.5869,17.6369,4.49925
2.6,72.7487,11.5537,19.0839,4.61753
3,78.6261,11.3967,17.422,4.23471
3.4,48.4851,11.0311,28.9564,5.3969
3.8,70.8002,12.2194,32.7729,5.73464
4.2,33.1063,11.9586,49.1876,7.02146
4.6,43.7829,12.2598,47.9391,6.92993
5,37.4803,10.1322,27.708,5.27727
5.4,12.04,7.62058,18.8835,4.35852
5.8,4.64191,6.58899,15.1237,3.8962
6.2,1.36368,6.82908,18.9401,4.35202
6.6,0.444133,6.60398,18.9118,4.35527
7,-3.34358,6.11094,17.6774,4.20445


==> anc/1.4_Osc_Prompt89.txt <==
1,55.8199,12.2136,2.60588,4.19486
1.4,61.0805,12.0814,8.10655,4.14088
1.8,97.4052,13.895,23.0149,5.24328
2.2,66.9406,12.2893,20.744,4.97114
2.6,103.368,12.989,13.1114,4.14641
3,85.7115,10.8943,2.32693,1.65038
3.4,101.241,11.7029,6.2143,2.53228
3.8,54.912,10.2609,13.7903,3.74012
4.2,53.9312,11.4995,28.9566,5.39689
4.6,56.3004,12.4848,40.3205,6.36322
5,48.0476,10.5888,23.9056,4.90673
5.4,19.9929,7.07557,7.54775,2.75759
5.8,17.504,8.16494,16.3296,4.062
6.2,5.70105,7.37262,17.6491,4.20782
6.6,2.10136,5.6654,8.73962,2.98961
7,-5.92637,5.48087,12.57,3.56139


==> anc/1.4_Osc_Prompt90.txt <==
1,30.2855,11.2096,1.86886,3.976
1.4,63.561,12.1289,7.02833,3.96229
1.8,76.9817,11.7138,4.2165,2.90004
2.2,98.795,12.6887,8.20232,3.46416
2.6,84.8082,12.3085,11.7353,4.00544
3,85.216,11.2774,4.85243,2.29106
3.4,71.7657,11.1562,12.5135,3.56931
3.8,65.3998,10.4293,10.0163,3.19162
4.2,49.772,10.7927,21.338,4.64681
4.6,52.5942,9.9816,12.5134,3.56932
5,27.8094,9.40154,20.1035,4.50577
5.4,19.9138,7.88487,11.3216,3.37736
5.8,15.2666,7.27153,8.76781,2.9849
6.2,12.3785,6.46682,6.21426,2.53228
6.6,16.7526,6.58058,6.28504,2.51827
7,6.8302,6.26536,8.79623,2.98013


==> anc/1.4_Osc_Prompt91.txt <==
1,50.1493,12.423,-0.927159,3.68156
1.4,57.8923,12.4831,7.76702,4.18168
1.8,90.0927,12.8025,5.57802,3.0942
2.2,105.663,13.7234,13.1548,4.14118
2.6,76.1851,11.9991,8.01927,3.49049
3,93.9459,11.8655,3.41963,2.03873
3.4,65.6993,10.7882,7.53357,2.76016
3.8,64.9343,10.5522,7.43419,2.77811
4.2,66.5067,11.3857,16.3441,4.06022
4.6,53.8046,11.2387,22.6714,4.77335
5,53.7131,10.6072,17.5642,4.21789
5.4,28.7477,8.79577,12.5701,3.56137
5.8,10.4641,7.45984,10.0447,3.18717
6.2,17.0591,7.55531,8.7678,2.9849
6.6,-5.31239,6.27223,13.8752,3.72876
7,-3.42718,5.95921,10.0589,3.18495


==> anc/1.4_Osc_Prompt92.txt <==
1,39.9867,14.3357,16.2414,5.63384
1.4,64.0238,13.9699,14.349,4.85089
1.8,63.8595,14.0089,25.7239,5.46202
2.2,102.152,14.6868,22.0638,5.09095
2.6,94.8526,13.7509,15.7081,4.43247
3,75.7533,12.9906,21.2103,4.66053
3.4,69.2735,11.5293,8.73963,2.98961
3.8,67.2525,12.286,20.1034,4.50579
4.2,55.475,13.5186,44.0803,6.65633
4.6,29.8572,12.5003,45.3994,6.74633
5,53.2229,11.5315,23.8915,4.90816
5.4,18.2595,9.16182,17.5782,4.21623
5.8,6.27036,9.15348,22.6999,4.77036
6.2,14.5387,7.58779,7.51939,2.76273
6.6,-6.33581,7.77126,21.4371,4.63613
7,4.91303,6.72522,8.7679,2.98488


==> anc/1.4_Osc_Prompt93.txt <==
1,32.7089,12.5457,21.2021,5.41339
1.4,46.8142,12.3324,20.2769,5.0179
1.8,78.3537,12.6378,16.643,4.32571
2.2,74.8311,13.5323,33.1145,5.92198
2.6,56.4872,11.3659,18.1041,4.44703
3,55.7695,11.2428,20.1177,4.5042
3.4,43.401,11.1687,26.4452,5.15627
3.8,34.8316,11.464,36.4899,6.06178
4.2,57.0271,14.4569,65.6448,8.1039
4.6,15.03,12.8485,65.6023,8.10652
5,22.835,10.2564,32.8153,5.73094
5.4,19.6621,8.85887,21.3946,4.64072
5.8,2.90211,7.8292,21.3662,4.64377
6.2,2.08846,6.77998,15.1237,3.8962
6.6,14.4483,7.04131,12.6126,3.5554
7,4.74164,7.15949,17.6774,4.20445


==> anc/1.4_Osc_Prompt94.txt <==
1,0,0,0,0
1.4,0,0,0,0
1.8,0,0,0,0
2.2,0,0,0,0
2.6,0,0,0,0
3,0,0,0,0
3.4,0,0,0,0
3.8,0,0,0,0
4.2,0,0,0,0
4.6,0,0,0,0
5,0,0,0,0
5.4,0,0,0,0
5.8,0,0,0,0
6.2,0,0,0,0
6.6,0,0,0,0
7,0,0,0,0


==> anc/1.4_Osc_Prompt95.txt <==
1,22.0504,16.3319,30.2777,7.28414
1.4,55.3598,15.4906,23.6447,6.07977
1.8,70.0804,14.8089,22.561,5.28639
2.2,97.8406,15.3567,21.1563,5.17931
2.6,66.8346,14.0847,23.9098,5.39652
3,55.1597,12.6391,17.224,4.25803
3.4,72.8005,13.48,22.473,4.79409
3.8,48.6492,12.8776,28.8007,5.4113
4.2,49.2481,14.9381,59.1475,7.71646
4.6,58.9765,16.5907,83.2229,9.13509
5,37.746,12.7479,40.2781,6.36655
5.4,33.3646,10.5318,16.2731,4.06896
5.8,20.6888,9.97262,16.3438,4.06026
6.2,33.1128,9.54833,9.95974,3.20047
6.6,10.6302,8.57388,15.0813,3.90165
7,-0.720606,7.53884,11.3073,3.37947


==> anc/1.4_Osc_Prompt96.txt <==
1,55.184,22.171,71.5449,10.5014
1.4,67.2431,20.1436,65.5194,9.40886
1.8,84.6313,20.214,85.0308,9.70921
2.2,85.0237,19.8234,88.1786,9.80671
2.6,84.8964,17.4925,53.3778,7.7629
3,68.3692,16.9374,63.7732,8.06346
3.4,28.4112,15.4516,65.0777,8.13881
3.8,52.722,17.3704,86.8978,9.34618
4.2,38.3765,22.5968,200.269,14.1867
4.6,-11.7749,22.5427,229.608,15.1659
5,32.9867,15.3449,73.0084,8.57098
5.4,3.93397,12.1915,43.9102,6.6691
5.8,-0.688756,10.6275,30.1766,5.51649
6.2,32.3664,11.2225,23.835,4.91392
6.6,6.16705,10.6799,33.9789,5.84854
7,9.08377,9.33807,17.5358,4.22126


==> anc/1.4_Osc_Prompt99.txt <==
1,50.7658,13.61,16.3047,6.6561
1.4,75.1386,12.5154,10.7909,4.9562
1.8,86.0129,12.8237,20.7607,5.21736
2.2,95.8311,13.3727,25.7109,5.68964
2.6,98.9894,12.6692,17.454,4.79078
3,94.6753,11.7391,14.9113,3.92337
3.4,66.8391,11.5567,27.5806,5.28933
3.8,57.9032,10.9808,26.2753,5.17271
4.2,54.4043,12.7243,49.0886,7.0285
4.6,54.0053,12.6579,49.1308,7.0255
5,26.9249,10.1624,35.2556,5.95433
5.4,12.6577,8.5855,27.5945,5.28801
5.8,14.2367,6.78368,12.4992,3.57131
6.2,16.0076,7.2243,15.053,3.90527
6.6,4.00889,5.31472,9.97379,3.19828
7,5.152,6.07957,13.8328,3.73443


==> anc/1.5_Osc_RelativeEfficiencies.txt <==
0,0,0
1,0,0
2,0,0
3,0,0
4,0,0
5,0,0
6,0,0
7,0,0
8,0,0
9,0,0
10,0,0
11,0,0
12,0,0
13,0,0
0,1,0
1,1,0.755457
2,1,0.844236
3,1,0
4,1,0
5,1,0.843345
6,1,0.761057
7,1,0
8,1,0.678342
9,1,0
10,1,0
11,1,0
12,1,0
13,1,0
0,2,0
1,2,0
2,2,0.758049
3,2,0
4,2,0
5,2,0.759106
6,2,0
7,2,0.761317
8,2,0
9,2,0.842502
10,2,0.842345
11,2,0.829136
12,2,0
13,2,0
0,3,0
1,3,0
2,3,0
3,3,0.763623
4,3,0
5,3,0
6,3,0
7,3,0.753496
8,3,0
9,3,0.832952
10,3,0
11,3,0.912869
12,3,0.75349
13,3,0
0,4,0
1,4,0.846056
2,4,0.923336
3,4,0.830737
4,4,0
5,4,0.837021
6,4,0.837806
7,4,0
8,4,0.829523
9,4,0.910919
10,4,0.910818
11,4,0.920526
12,4,0
13,4,0
0,5,0
1,5,0.92255
2,5,0.836756
3,5,0
4,5,0.835784
5,5,0.997292
6,5,0.994216
7,5,0.915654
8,5,0.913693
9,5,0
10,5,0.832832
11,5,0.994072
12,5,0.835589
13,5,0
0,6,0
1,6,0.832121
2,6,0
3,6,0
4,6,0.837347
5,6,0.991282
6,6,0.987328
7,6,0.989479
8,6,0.993827
9,6,0.756687
10,6,0
11,6,0.914878
12,6,0.923783
13,6,0
0,7,0
1,7,0.915121
2,7,0.912468
3,7,0.75643
4,7,0
5,7,0.910704
6,7,0.987579
7,7,0.988262
8,7,0.916986
9,7,0
10,7,0.751802
11,7,1
12,7,0.916391
13,7,0
0,8,0
1,8,0.832504
2,8,0.83915
3,8,0
4,8,0.752117
5,8,0.99425
6,8,0.985786
7,8,0.911054
8,8,0.914316
9,8,0
10,8,0
11,8,0.909145
12,8,0.907923
13,8,0
0,9,0
1,9,0
2,9,0
3,9,0.672456
4,9,0
5,9,0.829284
6,9,0.82988
7,9,0
8,9,0.837204
9,9,0.747638
10,9,0
11,9,0.836631
12,9,0.828908
13,9,0
0,10,0
1,10,0
2,10,0
3,10,0
4,10,0
5,10,0
6,10,0
7,10,0
8,10,0
9,10,0
10,10,0
11,10,0
12,10,0
13,10,0


==> anc/1.6_Osc_NullOscPred1.txt <==
1.0,370.525291206
1.4,512.239253849
1.8,596.284897526
2.2,629.488656934
2.6,608.611194685
3.0,549.549753623
3.4,462.787530878
3.8,384.405976613
4.2,311.827147864
4.6,241.519224943
5.0,179.909395352
5.4,127.149765656
5.8,83.6824965789
6.2,49.2114444022
6.6,25.5459219684
7.0,10.4846448612


==> anc/1.6_Osc_NullOscPred10.txt <==
1.0,337.24334218
1.4,509.251755674
1.8,611.682868496
2.2,666.567871038
2.6,652.775595166
3.0,600.546529521
3.4,518.797800216
3.8,428.05474874
4.2,350.3730155
4.6,272.175888954
5.0,206.573195158
5.4,149.51893416
5.8,100.437511538
6.2,59.7769427809
6.6,32.4697156585
7.0,14.2877389922


==> anc/1.6_Osc_NullOscPred2.txt <==
1.0,331.080434506
1.4,457.831807308
1.8,540.373352186
2.2,574.608047345
2.6,549.028822242
3.0,496.890695476
3.4,422.390447797
3.8,349.407788895
4.2,281.002019735
4.6,215.980260053
5.0,161.786021907
5.4,116.79963408
5.8,75.7774236066
6.2,44.9036768747
6.6,23.1260204683
7.0,9.7106577712


==> anc/1.6_Osc_NullOscPred3.txt <==
1.0,301.798214324
1.4,439.166222241
1.8,525.240673791
2.2,560.659052145
2.6,550.298563203
3.0,499.961877929
3.4,428.06836226
3.8,355.778271445
4.2,285.721703658
4.6,227.807472665
5.0,168.608350906
5.4,121.181481303
5.8,81.2410038584
6.2,48.5139553914
6.6,25.737890001
7.0,10.94239669


==> anc/1.6_Osc_NullOscPred4.txt <==
1.0,336.880576257
1.4,479.489531733
1.8,572.667974126
2.2,608.238929764
2.6,594.699323153
3.0,535.68775416
3.4,459.302529493
3.8,380.508258707
4.2,308.288207338
4.6,238.484973424
5.0,178.193119095
5.4,127.375354794
5.8,86.5835609092
6.2,50.39336079
6.6,26.8636040368
7.0,11.3449168958


==> anc/1.6_Osc_NullOscPred5.txt <==
1.0,305.335594812
1.4,462.487793383
1.8,557.142084559
2.2,606.779066805
2.6,595.577409463
3.0,541.765631679
3.4,468.209382045
3.8,389.865145019
4.2,317.709966763
4.6,247.641703243
5.0,185.487573905
5.4,133.305648813
5.8,90.3939106422
6.2,54.9954035896
6.6,28.949916634
7.0,12.9611400692


==> anc/1.6_Osc_NullOscPred6.txt <==
1.0,292.730582519
1.4,466.708726793
1.8,569.033969361
2.2,625.707586124
2.6,623.843138202
3.0,570.864800816
3.4,495.375033399
3.8,417.120794329
4.2,339.46006913
4.6,268.07503744
5.0,201.188098278
5.4,146.243813746
5.8,99.7235000413
6.2,60.9111889001
6.6,33.2511223847
7.0,14.7841452022


==> anc/1.6_Osc_NullOscPred7.txt <==
1.0,276.104068291
1.4,451.534826161
1.8,553.71809685
2.2,612.63470889
2.6,617.1587697
3.0,566.406280453
3.4,488.254345083
3.8,412.261722487
4.2,336.211382892
4.6,262.579184877
5.0,200.760956537
5.4,145.970206012
5.8,99.0524260479
6.2,61.1533939586
6.6,33.2628450996
7.0,15.2012039774


==> anc/1.6_Osc_NullOscPred8.txt <==
1.0,277.438976792
1.4,434.940651335
1.8,528.54511738
2.2,580.279299943
2.6,577.719386061
3.0,527.318313306
3.4,458.341375761
3.8,381.883901904
4.2,312.065338927
4.6,243.160985739
5.0,183.496328693
5.4,132.759277933
5.8,91.2245640322
6.2,54.7268070371
6.6,29.6576401242
7.0,13.1082853147


==> anc/1.6_Osc_NullOscPred9.txt <==
1.0,315.938225297
1.4,477.682457754
1.8,573.38905939
2.2,626.47394725
2.6,612.035133591
3.0,557.385174414
3.4,478.271677782
3.8,400.581027964
4.2,325.155500739
4.6,254.081460745
5.0,191.029944735
5.4,137.733341352
5.8,93.7350614338
6.2,55.7694692136
6.6,29.8470929693
7.0,13.1799193505


==> anc/2.0_SpectrumREADME.txt <==
The PROSPECT spectrum supplementary files include the data, response matrix, predicted spectrum, and absolute covariance matrix. Energy binning is generally done in 200keV wide bins from 0.8 to 7.2MeV. All files are presented in comma-separated-variable format, with # used to indicate comments/headers.

# 2.1_SpectrumData.txt
The final spectrum used in the analysis, with reactor exposure of 6991 MW-days
The data are reported in 32 200keV wide bins from 0.8MeV to 7.2MeV
Columns are: Bin Center, IBD Spectrum, IBD Stat Unc, Background Spectrum, Background Stat Unc

# 2.2_ResponseMatrix.txt
The response matrix used to covert from true neutrino energy into reconstructed visible energy, including all known detector effects.
Data are reported in a 200x200 matrix with 50keV wide bins from 0 to 10MeV

# 2.3_HFIRSpectrumPrediction.txt
The predicted spectrum in prompt space, including HFIR-specific contributions from 28Al, 6He, and Non-equilibrium isotopes.
Data are reported in 32 200keV wide bins from 0.8MeV to 7.2MeV.
Columns are: Bin Center, Combined Counts/bin, Huber U235, 28Al, 6He, Non-Equilibrium

# 2.4_CovarianceMatrix.txt
The absolute covariance matrix representing all systematic and statistical uncertainties, correlated and uncorrelated.
See text for details of each component taken into consideration.
Data are reported in a 32x32 matrix with 200keV wide bins from 0.8 to 7.2MeV

==> anc/2.1_SpectrumData.txt <==
# -----------------------------------------------------------------
# PROSPECT 235U Reconstructed Visible Energy Spectrum
# Reactor Exposure: 6991 MW-days
# Data are reported in 32 200keV wide bins from 0.8MeV to 7.2MeV
# -----------------------------------------------------------------

# Bin Center, IBD Spectrum, IBD Stat Unc, Background Spectrum, Background Stat Unc,
0.900, 1367.650, 85.271, 1129.097, 43.913
1.100, 1849.896, 82.661, 962.905, 40.063
1.300, 2192.589, 82.484, 983.631, 39.431
1.500, 2399.870, 81.537, 1012.234, 38.221
1.700, 2863.375, 83.874, 1096.266, 38.896
1.900, 2836.863, 87.359, 1452.421, 43.971
2.100, 3000.150, 89.676, 1612.830, 46.216
2.300, 3180.835, 81.331, 934.389, 35.999
2.500, 3081.999, 78.804, 822.989, 34.160
2.700, 2793.460, 75.937, 859.668, 33.557
2.900, 2672.261, 74.897, 892.410, 33.765
3.100, 2498.311, 73.670, 915.855, 34.140
3.300, 2440.084, 73.702, 966.545, 35.039
3.500, 2224.897, 73.475, 1071.629, 36.879
3.700, 2061.768, 73.655, 1171.691, 38.549
3.900, 1822.291, 76.064, 1455.054, 42.932
4.100, 1842.261, 82.998, 1946.315, 49.632
4.300, 1490.151, 94.186, 2992.552, 61.523
4.500, 1305.963, 94.964, 3156.313, 63.172
4.700, 1240.165, 82.617, 2230.269, 53.108
4.900, 1188.368, 72.261, 1559.811, 44.428
5.100, 917.328, 63.349, 1155.841, 38.258
5.300, 725.918, 55.900, 851.964, 32.854
5.500, 632.420, 52.274, 721.753, 30.252
5.700, 477.119, 50.794, 720.591, 30.226
5.900, 371.200, 48.047, 647.568, 28.655
6.100, 346.130, 47.237, 646.674, 28.627
6.300, 183.293, 45.202, 660.195, 28.932
6.500, 240.435, 44.517, 617.576, 27.980
6.700, 187.483, 43.246, 600.126, 27.578
6.900, 73.815, 41.992, 600.636, 27.578
7.100, 51.177, 39.003, 486.571, 24.840


==> anc/2.2_ResponseMatrix.txt <==
# ---------------------------------------------------------------------------
# PROSPECT Detector Response Matrix
# Includes all known detector effects, refer to the text for details.
# Data are reported in a 200x200 matrix with 50keV wide bins from 0 to 10MeV
# --------------------------------------------------------------------------
# 
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00002420,0.00008260,0.00008722,0.00011953,0.00019514,0.00029640,0.00037160,0.00035691,0.00030964,0.00028983,0.00030392,0.00034462,0.00039218,0.00041134,0.00036567,0.00025891,0.00013096,0.00004697,0.00001194,0.00000228,0.00000018,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00002618,0.00008752,0.00008482,0.00010407,0.00015552,0.00023302,0.00031491,0.00036428,0.00034933,0.00031473,0.00030422,0.00032984,0.00036556,0.00040619,0.00041641,0.00036307,0.00024514,0.00012072,0.00004342,0.00001137,0.00000219,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00003136,0.00011571,0.00008737,0.00010179,0.00012640,0.00017112,0.00023077,0.00030917,0.00037302,0.00036449,0.00032791,0.00031767,0.00034041,0.00038205,0.00043593,0.00044052,0.00037844,0.00025292,0.00012448,0.00004585,0.00001235,0.00000160,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000003,0.00000992,0.00007191,0.00011171,0.00010194,0.00012785,0.00015193,0.00018051,0.00023678,0.00031195,0.00037749,0.00036979,0.00033991,0.00033049,0.00035513,0.00039876,0.00045221,0.00045526,0.00038069,0.00025559,0.00013215,0.00004937,0.00001226,0.00000237,0.00000041,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000880,0.00003092,0.00007007,0.00011524,0.00011713,0.00014616,0.00016265,0.00017770,0.00023539,0.00032623,0.00039171,0.00038715,0.00035395,0.00034216,0.00036559,0.00041727,0.00045648,0.00046501,0.00038632,0.00026134,0.00013310,0.00005141,0.00001131,0.00000190,0.00000018,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000785,0.00003009,0.00002985,0.00007875,0.00012868,0.00012809,0.00014897,0.00015451,0.00018413,0.00025091,0.00033561,0.00040249,0.00040471,0.00036701,0.00036348,0.00038525,0.00042902,0.00047840,0.00047081,0.00039802,0.00026687,0.00013215,0.00005032,0.00001463,0.00000243,0.00000030,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000794,0.00002991,0.00002591,0.00003631,0.00009551,0.00013994,0.00012652,0.00013470,0.00014728,0.00018421,0.00025994,0.00035555,0.00042888,0.00041895,0.00038780,0.00037527,0.00039855,0.00044185,0.00048225,0.00047937,0.00039816,0.00026359,0.00013461,0.00004904,0.00001395,0.00000258,0.00000047,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000841,0.00002997,0.00002621,0.00003154,0.00005144,0.00010896,0.00013647,0.00011986,0.00011989,0.00014077,0.00018881,0.00027141,0.00037773,0.00043335,0.00043385,0.00039914,0.00038878,0.00041558,0.00046640,0.00050621,0.00048882,0.00039858,0.00026006,0.00013437,0.00004990,0.00001300,0.00000219,0.00000053,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000880,0.00003068,0.00002562,0.00003071,0.00004514,0.00006433,0.00010570,0.00011829,0.00010535,0.00011334,0.00014044,0.00019008,0.00027902,0.00037130,0.00044262,0.00043877,0.00041143,0.00039405,0.00042636,0.00046693,0.00051290,0.00049240,0.00041176,0.00027819,0.00014320,0.00005675,0.00001661,0.00000403,0.00000065,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000797,0.00002911,0.00002665,0.00003065,0.00004383,0.00005704,0.00006522,0.00009033,0.00009993,0.00010078,0.00011290,0.00014157,0.00018786,0.00027375,0.00037690,0.00044102,0.00043809,0.00041448,0.00040166,0.00042609,0.00047339,0.00051237,0.00050194,0.00041774,0.00028174,0.00015137,0.00006276,0.00001907,0.00000406,0.00000039,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000862,0.00003006,0.00002532,0.00003086,0.00004297,0.00005503,0.00006048,0.00005290,0.00007623,0.00009625,0.00009818,0.00011145,0.00013378,0.00018567,0.00027028,0.00037178,0.00044057,0.00044354,0.00041105,0.00040480,0.00043024,0.00047558,0.00051382,0.00050576,0.00041907,0.00028888,0.00015537,0.00006465,0.00002058,0.00000444,0.00000074,0.00000015,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000844,0.00002973,0.00002485,0.00003101,0.00004167,0.00005230,0.00005509,0.00004324,0.00004052,0.00006818,0.00009080,0.00009439,0.00010911,0.00013591,0.00018116,0.00026181,0.00035800,0.00043237,0.00044404,0.00042470,0.00039973,0.00042757,0.00047585,0.00051245,0.00049960,0.00042597,0.00029717,0.00016067,0.00006889,0.00002159,0.00000542,0.00000089,0.00000018,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000841,0.00002879,0.00002686,0.00003113,0.00004259,0.00005689,0.00005606,0.00004425,0.00003059,0.00003243,0.00006353,0.00008799,0.00009448,0.00010754,0.00013597,0.00017930,0.00026439,0.00036076,0.00043219,0.00043433,0.00041582,0.00040643,0.00042446,0.00047760,0.00050754,0.00049640,0.00042852,0.00029152,0.00016227,0.00007389,0.00002257,0.00000583,0.00000098,0.00000015,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000871,0.00003142,0.00002562,0.00003110,0.00004274,0.00005245,0.00005565,0.00004188,0.00002968,0.00002242,0.00003151,0.00006332,0.00008530,0.00009415,0.00010615,0.00013043,0.00017948,0.00025772,0.00036111,0.00042621,0.00043859,0.00041259,0.00040157,0.00042959,0.00047360,0.00050615,0.00049181,0.00042319,0.00029140,0.00016526,0.00007487,0.00002405,0.00000693,0.00000116,0.00000030,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000856,0.00003089,0.00002470,0.00003024,0.00004321,0.00005526,0.00005482,0.00004120,0.00002790,0.00002319,0.00002091,0.00003045,0.00006068,0.00008085,0.00009146,0.00010271,0.00013031,0.00017853,0.00026717,0.00035184,0.00042396,0.00043296,0.00041359,0.00040788,0.00042414,0.00046421,0.00050289,0.00049883,0.00042310,0.00030212,0.00016938,0.00007481,0.00002446,0.00000726,0.00000110,0.00000015,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000977,0.00003175,0.00002586,0.00002908,0.00004238,0.00005541,0.00005583,0.00004099,0.00002873,0.00002248,0.00001857,0.00001931,0.00002926,0.00005482,0.00008189,0.00008832,0.00010478,0.00012741,0.00017666,0.00025882,0.00035104,0.00041978,0.00042763,0.00041383,0.00040906,0.00042642,0.00046960,0.00049865,0.00048651,0.00041972,0.00029933,0.00017059,0.00007665,0.00002719,0.00000690,0.00000136,0.00000024,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000817,0.00002985,0.00002648,0.00003077,0.00004294,0.00005352,0.00005476,0.00004297,0.00002819,0.00002115,0.00001851,0.00001656,0.00001869,0.00002950,0.00005503,0.00007611,0.00008817,0.00010138,0.00013292,0.00017660,0.00025624,0.00034838,0.00041593,0.00043548,0.00041590,0.00040785,0.00042221,0.00046187,0.00050061,0.00049223,0.00042236,0.00030333,0.00018247,0.00008580,0.00002908,0.00000886,0.00000201,0.00000039,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000912,0.00002947,0.00002686,0.00003089,0.00004330,0.00005381,0.00005470,0.00004259,0.00002879,0.00002195,0.00001958,0.00001934,0.00001697,0.00001656,0.00002737,0.00004937,0.00007786,0.00008755,0.00010378,0.00012842,0.00017397,0.00025035,0.00033511,0.00040421,0.00042778,0.00041407,0.00040820,0.00042289,0.00046362,0.00049889,0.00048959,0.00042482,0.00030840,0.00018161,0.00008571,0.00003385,0.00000960,0.00000193,0.00000030,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000835,0.00002988,0.00002574,0.00002917,0.00004475,0.00005574,0.00005455,0.00004146,0.00002648,0.00002414,0.00001845,0.00001756,0.00001647,0.00001525,0.00001667,0.00002429,0.00004996,0.00007511,0.00008544,0.00010031,0.00012883,0.00017423,0.00024736,0.00033490,0.00040604,0.00043089,0.00041617,0.00041004,0.00042393,0.00045645,0.00049317,0.00048737,0.00043083,0.00031402,0.00018795,0.00009160,0.00003584,0.00001090,0.00000261,0.00000050,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000927,0.00002902,0.00002683,0.00003145,0.00004259,0.00005686,0.00005361,0.00004194,0.00002896,0.00002319,0.00001673,0.00001747,0.00001587,0.00001543,0.00001288,0.00001407,0.00002405,0.00004860,0.00007422,0.00008713,0.00010354,0.00012845,0.00017474,0.00024188,0.00033236,0.00040539,0.00042704,0.00041801,0.00041037,0.00041961,0.00045740,0.00048384,0.00047940,0.00042476,0.00031248,0.00019046,0.00009892,0.00003637,0.00001223,0.00000275,0.00000086,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000850,0.00002956,0.00002547,0.00003024,0.00004253,0.00005568,0.00005402,0.00004161,0.00002745,0.00002138,0.00002038,0.00001650,0.00001543,0.00001478,0.00001356,0.00001279,0.00001398,0.00002423,0.00004594,0.00007075,0.00008790,0.00010292,0.00012854,0.00017059,0.00024049,0.00032723,0.00039488,0.00042144,0.00041898,0.00040625,0.00042692,0.00045130,0.00048607,0.00048764,0.00042408,0.00031962,0.00019982,0.00010052,0.00003977,0.00001185,0.00000326,0.00000065,0.00000018,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000903,0.00003202,0.00002565,0.00003050,0.00004576,0.00005509,0.00005375,0.00004084,0.00003027,0.00002008,0.00001925,0.00001697,0.00001528,0.00001348,0.00001279,0.00001096,0.00001007,0.00001197,0.00002609,0.00004377,0.00007052,0.00008737,0.00010232,0.00012584,0.00017376,0.00024211,0.00032768,0.00038987,0.00042574,0.00041271,0.00040708,0.00041647,0.00045538,0.00048186,0.00047866,0.00042082,0.00032166,0.00019988,0.00010475,0.00004167,0.00001401,0.00000305,0.00000092,0.00000012,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000921,0.00002917,0.00002520,0.00003130,0.00004268,0.00005618,0.00005369,0.00003841,0.00002843,0.00002103,0.00001747,0.00001549,0.00001543,0.00001389,0.00001300,0.00001048,0.00001122,0.00001093,0.00001425,0.00002476,0.00004688,0.00007167,0.00008592,0.00010147,0.00012400,0.00017426,0.00024437,0.00032697,0.00038762,0.00042183,0.00041253,0.00040444,0.00042144,0.00045050,0.00047991,0.00048165,0.00042085,0.00032282,0.00020572,0.00010597,0.00004469,0.00001567,0.00000376,0.00000062,0.00000024,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000865,0.00003071,0.00002648,0.00003065,0.00004451,0.00005230,0.00005192,0.00004031,0.00002689,0.00002124,0.00001827,0.00001608,0.00001611,0.00001330,0.00001253,0.00001093,0.00001093,0.00001090,0.00001137,0.00001463,0.00002618,0.00004614,0.00007064,0.00008749,0.00010117,0.00012673,0.00017133,0.00023563,0.00031675,0.00038759,0.00041762,0.00041596,0.00040794,0.00042514,0.00044804,0.00048076,0.00048195,0.00042218,0.00032205,0.00021315,0.00010703,0.00004848,0.00001596,0.00000515,0.00000110,0.00000024,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000974,0.00002929,0.00002340,0.00002867,0.00004339,0.00005183,0.00005337,0.00004025,0.00002624,0.00002221,0.00001750,0.00001549,0.00001475,0.00001271,0.00001241,0.00001031,0.00000998,0.00000921,0.00001025,0.00001185,0.00001576,0.00002781,0.00004493,0.00006895,0.00008598,0.00010310,0.00013129,0.00016745,0.00023320,0.00031713,0.00038617,0.00041540,0.00041078,0.00040717,0.00041818,0.00044537,0.00047979,0.00047072,0.00042523,0.00032978,0.00021208,0.00011423,0.00005097,0.00001824,0.00000572,0.00000142,0.00000018,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000832,0.00003098,0.00002574,0.00003059,0.00004161,0.00005215,0.00005135,0.00003826,0.00002920,0.00002041,0.00001715,0.00001582,0.00001596,0.00001351,0.00001185,0.00001128,0.00000945,0.00001057,0.00000998,0.00001072,0.00001217,0.00001525,0.00002467,0.00004283,0.00006596,0.00008491,0.00010283,0.00012842,0.00016846,0.00023255,0.00030769,0.00038193,0.00041028,0.00041531,0.00040880,0.00041368,0.00044466,0.00047422,0.00047487,0.00042828,0.00033034,0.00021934,0.00011829,0.00005435,0.00002052,0.00000560,0.00000181,0.00000039,0.00000012,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000900,0.00002962,0.00002583,0.00003059,0.00004377,0.00005562,0.00005408,0.00004022,0.00002731,0.00002073,0.00001676,0.00001608,0.00001451,0.00001330,0.00001161,0.00001105,0.00001004,0.00001022,0.00001010,0.00001066,0.00001217,0.00001315,0.00001818,0.00002526,0.00004333,0.00006827,0.00008568,0.00010129,0.00012480,0.00017000,0.00023382,0.00031139,0.00037186,0.00040906,0.00041244,0.00040533,0.00041789,0.00043989,0.00047292,0.00047573,0.00042520,0.00033011,0.00022363,0.00012261,0.00005683,0.00002280,0.00000631,0.00000163,0.00000024,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000785,0.00002935,0.00002432,0.00003012,0.00003942,0.00005278,0.00005435,0.00003966,0.00002668,0.00002011,0.00001753,0.00001629,0.00001481,0.00001371,0.00001117,0.00000998,0.00000927,0.00000838,0.00001060,0.00001025,0.00001105,0.00001173,0.00001271,0.00001670,0.00002719,0.00004472,0.00006533,0.00008615,0.00010449,0.00012303,0.00016659,0.00022790,0.00030238,0.00036742,0.00039778,0.00041404,0.00041422,0.00042204,0.00044345,0.00046726,0.00046833,0.00042571,0.00033538,0.00022917,0.00012859,0.00005704,0.00002319,0.00000684,0.00000169,0.00000039,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000886,0.00003050,0.00002612,0.00002891,0.00004395,0.00005340,0.00005506,0.00004132,0.00002796,0.00002046,0.00001647,0.00001582,0.00001392,0.00001211,0.00001105,0.00000877,0.00000933,0.00000874,0.00001001,0.00000927,0.00001057,0.00001185,0.00001105,0.00001362,0.00001626,0.00002603,0.00004363,0.00006764,0.00008660,0.00010090,0.00012392,0.00016748,0.00022704,0.00030449,0.00036662,0.00039775,0.00040823,0.00041404,0.00041792,0.00044368,0.00046812,0.00046465,0.00041984,0.00033952,0.00023012,0.00013236,0.00006214,0.00002603,0.00000758,0.00000198,0.00000024,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000832,0.00002858,0.00002494,0.00003178,0.00004149,0.00005485,0.00005204,0.00003930,0.00002784,0.00002263,0.00001697,0.00001688,0.00001502,0.00001318,0.00001134,0.00000974,0.00000803,0.00000820,0.00000909,0.00000874,0.00001025,0.00001146,0.00001131,0.00001235,0.00001448,0.00001730,0.00002701,0.00004253,0.00006720,0.00008127,0.00010197,0.00012380,0.00016387,0.00022325,0.00029676,0.00036230,0.00039671,0.00040477,0.00040166,0.00042129,0.00043909,0.00046246,0.00046205,0.00042263,0.00034189,0.00023205,0.00013473,0.00006859,0.00002606,0.00000903,0.00000198,0.00000047,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000871,0.00002944,0.00002458,0.00003048,0.00004087,0.00005195,0.00005035,0.00004052,0.00002689,0.00002023,0.00001744,0.00001513,0.00001383,0.00001297,0.00001075,0.00000957,0.00000886,0.00000897,0.00000912,0.00000942,0.00000897,0.00001031,0.00001158,0.00001188,0.00001202,0.00001401,0.00001813,0.00002710,0.00004374,0.00006593,0.00008168,0.00010304,0.00012403,0.00016283,0.00021824,0.00029187,0.00035987,0.00039328,0.00040640,0.00040773,0.00041718,0.00043501,0.00046063,0.00046679,0.00041481,0.00033976,0.00023755,0.00014009,0.00006758,0.00002775,0.00001010,0.00000255,0.00000030,0.00000012,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000874,0.00002953,0.00002594,0.00002944,0.00004176,0.00005047,0.00005227,0.00003969,0.00002497,0.00001890,0.00001676,0.00001404,0.00001475,0.00001247,0.00001060,0.00000897,0.00000915,0.00000874,0.00000900,0.00000897,0.00000974,0.00001072,0.00001125,0.00001105,0.00001202,0.00001226,0.00001362,0.00001747,0.00002757,0.00004161,0.00006205,0.00008482,0.00009972,0.00012584,0.00016520,0.00022023,0.00029101,0.00035244,0.00039215,0.00040871,0.00040732,0.00041392,0.00043151,0.00045980,0.00045423,0.00042577,0.00034491,0.00024063,0.00014231,0.00006877,0.00002917,0.00001037,0.00000258,0.00000062,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000794,0.00003048,0.00002509,0.00002988,0.00004155,0.00005070,0.00005399,0.00004001,0.00002725,0.00002023,0.00001697,0.00001579,0.00001348,0.00001170,0.00001043,0.00000912,0.00000820,0.00000761,0.00000915,0.00000877,0.00000933,0.00001001,0.00001114,0.00001164,0.00001078,0.00001211,0.00001407,0.00001502,0.00002032,0.00002849,0.00004043,0.00006803,0.00008328,0.00009963,0.00012320,0.00016147,0.00021475,0.00029157,0.00034847,0.00039206,0.00040175,0.00040074,0.00040977,0.00043507,0.00045242,0.00046578,0.00042648,0.00034234,0.00023998,0.00014562,0.00007440,0.00003282,0.00001125,0.00000302,0.00000098,0.00000018,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000868,0.00003027,0.00002446,0.00003012,0.00004146,0.00005150,0.00005035,0.00003746,0.00002713,0.00001857,0.00001730,0.00001463,0.00001395,0.00001229,0.00001093,0.00000900,0.00000862,0.00000823,0.00000874,0.00000927,0.00000930,0.00000906,0.00001001,0.00000942,0.00001117,0.00001137,0.00001259,0.00001475,0.00001428,0.00001910,0.00002828,0.00004354,0.00006246,0.00008112,0.00009987,0.00012821,0.00016144,0.00021262,0.00028174,0.00035421,0.00039049,0.00040305,0.00040791,0.00041386,0.00043397,0.00045124,0.00045138,0.00042230,0.00034539,0.00024774,0.00014939,0.00007677,0.00003190,0.00001300,0.00000344,0.00000107,0.00000015,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000817,0.00002896,0.00002532,0.00002938,0.00004049,0.00005236,0.00005201,0.00003791,0.00002742,0.00001993,0.00001602,0.00001368,0.00001345,0.00001241,0.00001105,0.00000838,0.00000817,0.00000749,0.00000797,0.00000838,0.00000850,0.00001037,0.00001025,0.00001028,0.00001120,0.00000954,0.00001197,0.00001294,0.00001342,0.00001602,0.00002020,0.00002873,0.00004291,0.00006181,0.00008299,0.00009924,0.00012480,0.00016177,0.00021125,0.00028177,0.00034278,0.00038300,0.00040293,0.00040462,0.00041739,0.00043646,0.00044822,0.00045568,0.00041656,0.00034234,0.00024730,0.00015371,0.00007961,0.00003652,0.00001410,0.00000459,0.00000071,0.00000015,0.00000006,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000933,0.00002772,0.00002497,0.00002896,0.00004114,0.00005254,0.00005153,0.00003732,0.00002763,0.00002020,0.00001573,0.00001422,0.00001297,0.00001191,0.00001045,0.00000853,0.00000841,0.00000696,0.00000734,0.00000862,0.00000841,0.00000886,0.00000951,0.00000948,0.00001093,0.00001117,0.00001111,0.00001282,0.00001351,0.00001510,0.00001549,0.00001884,0.00003021,0.00004377,0.00006142,0.00008219,0.00010040,0.00012563,0.00015729,0.00021164,0.00027712,0.00033632,0.00038205,0.00040210,0.00040607,0.00041054,0.00043018,0.00045529,0.00045168,0.00041265,0.00034713,0.00025615,0.00015883,0.00008450,0.00003877,0.00001419,0.00000438,0.00000116,0.00000021,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000912,0.00002988,0.00002630,0.00002855,0.00003868,0.00005201,0.00005215,0.00003998,0.00002668,0.00002008,0.00001736,0.00001478,0.00001291,0.00001214,0.00000960,0.00000835,0.00000746,0.00000773,0.00000776,0.00000737,0.00000871,0.00000900,0.00000968,0.00001007,0.00000915,0.00001031,0.00001137,0.00001223,0.00001155,0.00001425,0.00001617,0.00001703,0.00002023,0.00002763,0.00004330,0.00006356,0.00008210,0.00009596,0.00012543,0.00015726,0.00020803,0.00027428,0.00032756,0.00037651,0.00040468,0.00039816,0.00041431,0.00042976,0.00045251,0.00044946,0.00041300,0.00035537,0.00025322,0.00016088,0.00008698,0.00004052,0.00001629,0.00000506,0.00000154,0.00000033,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000847,0.00002784,0.00002470,0.00002962,0.00004087,0.00005106,0.00005100,0.00003826,0.00002571,0.00002097,0.00001608,0.00001499,0.00001457,0.00001152,0.00000977,0.00000696,0.00000785,0.00000717,0.00000734,0.00000788,0.00000767,0.00000817,0.00000862,0.00000924,0.00000945,0.00001096,0.00001051,0.00001226,0.00001214,0.00001274,0.00001510,0.00001362,0.00001614,0.00002085,0.00002701,0.00004182,0.00006163,0.00007665,0.00009779,0.00012374,0.00015963,0.00021120,0.00027052,0.00033120,0.00037717,0.00039126,0.00039692,0.00041051,0.00042443,0.00044499,0.00044398,0.00041256,0.00034930,0.00025909,0.00016950,0.00009069,0.00004217,0.00001623,0.00000563,0.00000178,0.00000039,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000880,0.00002979,0.00002523,0.00002914,0.00004052,0.00005002,0.00005106,0.00003735,0.00002612,0.00001943,0.00001481,0.00001552,0.00001276,0.00001197,0.00000948,0.00000826,0.00000734,0.00000663,0.00000693,0.00000734,0.00000755,0.00000817,0.00000906,0.00000957,0.00000968,0.00001057,0.00001016,0.00001043,0.00001128,0.00001194,0.00001294,0.00001457,0.00001463,0.00001667,0.00002135,0.00002914,0.00004348,0.00006089,0.00007916,0.00009954,0.00012172,0.00015667,0.00020459,0.00026865,0.00032972,0.00036985,0.00039748,0.00040104,0.00040631,0.00042269,0.00043927,0.00044200,0.00041881,0.00034770,0.00026063,0.00016781,0.00009273,0.00004386,0.00001715,0.00000501,0.00000169,0.00000059,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000894,0.00003018,0.00002467,0.00002716,0.00004031,0.00005067,0.00004863,0.00004022,0.00002437,0.00001887,0.00001623,0.00001481,0.00001235,0.00001303,0.00001013,0.00000811,0.00000732,0.00000649,0.00000770,0.00000693,0.00000811,0.00000782,0.00000847,0.00000963,0.00000954,0.00000980,0.00000992,0.00001069,0.00001191,0.00001167,0.00001140,0.00001318,0.00001404,0.00001502,0.00001703,0.00002029,0.00002968,0.00004087,0.00006373,0.00008053,0.00009741,0.00012175,0.00015252,0.00020903,0.00026880,0.00032854,0.00036867,0.00038845,0.00039796,0.00040287,0.00042402,0.00043847,0.00044303,0.00041460,0.00035013,0.00026957,0.00016958,0.00009839,0.00004810,0.00001810,0.00000569,0.00000237,0.00000056,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000820,0.00002873,0.00002432,0.00002985,0.00003889,0.00005177,0.00004961,0.00003726,0.00002603,0.00001854,0.00001694,0.00001466,0.00001306,0.00001158,0.00000980,0.00000773,0.00000708,0.00000643,0.00000729,0.00000761,0.00000806,0.00000746,0.00000850,0.00000859,0.00000980,0.00000880,0.00000912,0.00001040,0.00001131,0.00001235,0.00001197,0.00001146,0.00001250,0.00001496,0.00001490,0.00001700,0.00002126,0.00002825,0.00004152,0.00005914,0.00007916,0.00009939,0.00012137,0.00015421,0.00020489,0.00026584,0.00032226,0.00036724,0.00039197,0.00039449,0.00040891,0.00041821,0.00043613,0.00043379,0.00040957,0.00035424,0.00027262,0.00017560,0.00010132,0.00004786,0.00001978,0.00000782,0.00000198,0.00000065,0.00000015,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000891,0.00002965,0.00002455,0.00002852,0.00003826,0.00005050,0.00005109,0.00003643,0.00002509,0.00001821,0.00001576,0.00001223,0.00001380,0.00001368,0.00000924,0.00000823,0.00000643,0.00000681,0.00000702,0.00000749,0.00000705,0.00000803,0.00000817,0.00000897,0.00000817,0.00000897,0.00001045,0.00000992,0.00000983,0.00001087,0.00001179,0.00001205,0.00001259,0.00001306,0.00001587,0.00001602,0.00001718,0.00002061,0.00002894,0.00004155,0.00006166,0.00007677,0.00009673,0.00011965,0.00015827,0.00020216,0.00026057,0.00032460,0.00036304,0.00038881,0.00039733,0.00040400,0.00041662,0.00043539,0.00043388,0.00041324,0.00034942,0.00026942,0.00017468,0.00010395,0.00005100,0.00002165,0.00000755,0.00000207,0.00000041,0.00000003,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000868,0.00002840,0.00002538,0.00002953,0.00003924,0.00004996,0.00004896,0.00003714,0.00002583,0.00002011,0.00001653,0.00001291,0.00001386,0.00001170,0.00001051,0.00000814,0.00000717,0.00000631,0.00000681,0.00000687,0.00000726,0.00000672,0.00000755,0.00000782,0.00000767,0.00000986,0.00000903,0.00001034,0.00001043,0.00001016,0.00001155,0.00001247,0.00001330,0.00001330,0.00001436,0.00001457,0.00001582,0.00001801,0.00002150,0.00002778,0.00004283,0.00005772,0.00007973,0.00009563,0.00011731,0.00015454,0.00020403,0.00025897,0.00032172,0.00036020,0.00038546,0.00039846,0.00040006,0.00041217,0.00043752,0.00043939,0.00041454,0.00035528,0.00026803,0.00018075,0.00010389,0.00005322,0.00002399,0.00000853,0.00000270,0.00000095,0.00000027,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000773,0.00002796,0.00002437,0.00002822,0.00004016,0.00005159,0.00004813,0.00003675,0.00002588,0.00001878,0.00001555,0.00001389,0.00001300,0.00001185,0.00000989,0.00000776,0.00000705,0.00000696,0.00000666,0.00000746,0.00000696,0.00000797,0.00000773,0.00000906,0.00000809,0.00000880,0.00000832,0.00001007,0.00000977,0.00001057,0.00001028,0.00001226,0.00001220,0.00001259,0.00001342,0.00001484,0.00001487,0.00001499,0.00001913,0.00002118,0.00002867,0.00004114,0.00005879,0.00007943,0.00009791,0.00011941,0.00015063,0.00019446,0.00025944,0.00031888,0.00035614,0.00038282,0.00038747,0.00040139,0.00041706,0.00043074,0.00043128,0.00041051,0.00035623,0.00027452,0.00018430,0.00010840,0.00005722,0.00002378,0.00000930,0.00000302,0.00000077,0.00000009,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000832,0.00002834,0.00002384,0.00002790,0.00003948,0.00004833,0.00004928,0.00003693,0.00002565,0.00001765,0.00001715,0.00001389,0.00001318,0.00001173,0.00001001,0.00000755,0.00000669,0.00000613,0.00000693,0.00000619,0.00000720,0.00000705,0.00000776,0.00000734,0.00000850,0.00000942,0.00000900,0.00000850,0.00001040,0.00001013,0.00000977,0.00001051,0.00001087,0.00001226,0.00001235,0.00001345,0.00001531,0.00001513,0.00001712,0.00001839,0.00002206,0.00002994,0.00004093,0.00005852,0.00007700,0.00009759,0.00012027,0.00014651,0.00019769,0.00025109,0.00030626,0.00035217,0.00038546,0.00040175,0.00040767,0.00041487,0.00042612,0.00043898,0.00040412,0.00035682,0.00027443,0.00018493,0.00011364,0.00005734,0.00002538,0.00000948,0.00000275,0.00000071,0.00000024,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000844,0.00002908,0.00002278,0.00002737,0.00003791,0.00005011,0.00004771,0.00003551,0.00002621,0.00001955,0.00001715,0.00001430,0.00001259,0.00001244,0.00000936,0.00000847,0.00000723,0.00000717,0.00000672,0.00000601,0.00000610,0.00000737,0.00000737,0.00000729,0.00000809,0.00000723,0.00000912,0.00000945,0.00000883,0.00000888,0.00001054,0.00001031,0.00001069,0.00001057,0.00001220,0.00001356,0.00001303,0.00001410,0.00001564,0.00001676,0.00001878,0.00002198,0.00002831,0.00004342,0.00005790,0.00007703,0.00009539,0.00011924,0.00015063,0.00019648,0.00024765,0.00030686,0.00035264,0.00037705,0.00039257,0.00040317,0.00041383,0.00042668,0.00042500,0.00041069,0.00035774,0.00028192,0.00019076,0.00011393,0.00005858,0.00002728,0.00001060,0.00000367,0.00000092,0.00000044,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000835,0.00002896,0.00002503,0.00002985,0.00003705,0.00005091,0.00004967,0.00003530,0.00002722,0.00001839,0.00001472,0.00001451,0.00001226,0.00001111,0.00000933,0.00000720,0.00000749,0.00000622,0.00000637,0.00000723,0.00000711,0.00000764,0.00000666,0.00000767,0.00000800,0.00000841,0.00000868,0.00000814,0.00000960,0.00000927,0.00000933,0.00001010,0.00000921,0.00001188,0.00001122,0.00001140,0.00001223,0.00001333,0.00001513,0.00001546,0.00001579,0.00001878,0.00002349,0.00003122,0.00004348,0.00005965,0.00007653,0.00009457,0.00011805,0.00015013,0.00019215,0.00024280,0.00030227,0.00034927,0.00037589,0.00038907,0.00039911,0.00040980,0.00042790,0.00041872,0.00041351,0.00036028,0.00028337,0.00019494,0.00011808,0.00006338,0.00002950,0.00001120,0.00000418,0.00000104,0.00000018,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000797,0.00002944,0.00002535,0.00002849,0.00003738,0.00004795,0.00004872,0.00003566,0.00002618,0.00001993,0.00001510,0.00001507,0.00001318,0.00001188,0.00000924,0.00000797,0.00000634,0.00000652,0.00000628,0.00000563,0.00000711,0.00000764,0.00000767,0.00000740,0.00000729,0.00000732,0.00000791,0.00000977,0.00000859,0.00000871,0.00001013,0.00000957,0.00000933,0.00001149,0.00001152,0.00001226,0.00001250,0.00001306,0.00001330,0.00001466,0.00001644,0.00001590,0.00001818,0.00002230,0.00003059,0.00004155,0.00005680,0.00007321,0.00009270,0.00011722,0.00014939,0.00019070,0.00024611,0.00030194,0.00034607,0.00037607,0.00039769,0.00040231,0.00041416,0.00042586,0.00043042,0.00041238,0.00035871,0.00027908,0.00019529,0.00012169,0.00006486,0.00002882,0.00001108,0.00000412,0.00000154,0.00000036,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000749,0.00002962,0.00002529,0.00002867,0.00003835,0.00004774,0.00004759,0.00003906,0.00002357,0.00001904,0.00001688,0.00001395,0.00001291,0.00001152,0.00000989,0.00000794,0.00000518,0.00000619,0.00000634,0.00000652,0.00000690,0.00000649,0.00000764,0.00000770,0.00000758,0.00000791,0.00000859,0.00000915,0.00000903,0.00000945,0.00000971,0.00000957,0.00001007,0.00000986,0.00001111,0.00001223,0.00001158,0.00001244,0.00001356,0.00001268,0.00001404,0.00001481,0.00001691,0.00001869,0.00002372,0.00002965,0.00004286,0.00005710,0.00007499,0.00009563,0.00011870,0.00014965,0.00018626,0.00024691,0.00030046,0.00033763,0.00037098,0.00039100,0.00039443,0.00041161,0.00041934,0.00042790,0.00040361,0.00036020,0.00028257,0.00020065,0.00012581,0.00006770,0.00003151,0.00001191,0.00000486,0.00000142,0.00000027,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000835,0.00002763,0.00002375,0.00002621,0.00003832,0.00004943,0.00004730,0.00003749,0.00002523,0.00001771,0.00001647,0.00001410,0.00001348,0.00001199,0.00000894,0.00000723,0.00000669,0.00000601,0.00000669,0.00000663,0.00000646,0.00000672,0.00000672,0.00000764,0.00000705,0.00000749,0.00000800,0.00000794,0.00000841,0.00000811,0.00000909,0.00000868,0.00000942,0.00000995,0.00001028,0.00001048,0.00001173,0.00001182,0.00001217,0.00001425,0.00001469,0.00001537,0.00001744,0.00001863,0.00001910,0.00002307,0.00003119,0.00004057,0.00005677,0.00007600,0.00009818,0.00011873,0.00014716,0.00018958,0.00024386,0.00029119,0.00034293,0.00036884,0.00038407,0.00039642,0.00041392,0.00042038,0.00041937,0.00040527,0.00036224,0.00028604,0.00020201,0.00013031,0.00006868,0.00003373,0.00001312,0.00000379,0.00000178,0.00000050,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000806,0.00002855,0.00002517,0.00002899,0.00003924,0.00004893,0.00004745,0.00003515,0.00002479,0.00001961,0.00001576,0.00001294,0.00001256,0.00001146,0.00000820,0.00000690,0.00000690,0.00000646,0.00000589,0.00000684,0.00000628,0.00000646,0.00000655,0.00000737,0.00000717,0.00000817,0.00000811,0.00000749,0.00000776,0.00000844,0.00000785,0.00000918,0.00000951,0.00000980,0.00001051,0.00001040,0.00001078,0.00001111,0.00001173,0.00001256,0.00001433,0.00001466,0.00001661,0.00001582,0.00001768,0.00002029,0.00002355,0.00003207,0.00004265,0.00005855,0.00007209,0.00009385,0.00011696,0.00014586,0.00018632,0.00024170,0.00029246,0.00034032,0.00036698,0.00038575,0.00039603,0.00040338,0.00041593,0.00042633,0.00040275,0.00035489,0.00028666,0.00020249,0.00012981,0.00007360,0.00003515,0.00001451,0.00000560,0.00000193,0.00000056,0.00000009,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000806,0.00002686,0.00002461,0.00002876,0.00003604,0.00004869,0.00004827,0.00003696,0.00002671,0.00001946,0.00001593,0.00001425,0.00001179,0.00001176,0.00000877,0.00000773,0.00000616,0.00000557,0.00000622,0.00000598,0.00000690,0.00000652,0.00000666,0.00000746,0.00000657,0.00000669,0.00000776,0.00000835,0.00000779,0.00000755,0.00000809,0.00000761,0.00000853,0.00001001,0.00000977,0.00000977,0.00001028,0.00001010,0.00001297,0.00001111,0.00001324,0.00001368,0.00001528,0.00001516,0.00001753,0.00001789,0.00001972,0.00002399,0.00002962,0.00004209,0.00005482,0.00007383,0.00009534,0.00011630,0.00014551,0.00018025,0.00023812,0.00029323,0.00033535,0.00036701,0.00038712,0.00039097,0.00040429,0.00041223,0.00042399,0.00039920,0.00035649,0.00028530,0.00020702,0.00013253,0.00007600,0.00003714,0.00001682,0.00000580,0.00000181,0.00000056,0.00000018,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000859,0.00002908,0.00002470,0.00002938,0.00003717,0.00004733,0.00004869,0.00003524,0.00002624,0.00001854,0.00001516,0.00001401,0.00001383,0.00001075,0.00000924,0.00000732,0.00000672,0.00000598,0.00000625,0.00000592,0.00000604,0.00000758,0.00000702,0.00000711,0.00000708,0.00000723,0.00000743,0.00000752,0.00000785,0.00000886,0.00000850,0.00000871,0.00000939,0.00000957,0.00001034,0.00001137,0.00001066,0.00001102,0.00001146,0.00001256,0.00001217,0.00001353,0.00001416,0.00001579,0.00001496,0.00001617,0.00001913,0.00001981,0.00002248,0.00002985,0.00004173,0.00005529,0.00007446,0.00009353,0.00011340,0.00014604,0.00018513,0.00023542,0.00029075,0.00033591,0.00035880,0.00037465,0.00039494,0.00040900,0.00041878,0.00042147,0.00040009,0.00036236,0.00028766,0.00021383,0.00013280,0.00007777,0.00003782,0.00001682,0.00000640,0.00000204,0.00000050,0.00000006,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000856,0.00002976,0.00002497,0.00002858,0.00003652,0.00004860,0.00004502,0.00003539,0.00002488,0.00001887,0.00001552,0.00001362,0.00001197,0.00001022,0.00000968,0.00000669,0.00000672,0.00000646,0.00000578,0.00000578,0.00000726,0.00000687,0.00000672,0.00000687,0.00000693,0.00000678,0.00000693,0.00000723,0.00000785,0.00000844,0.00000773,0.00000832,0.00000809,0.00000853,0.00000865,0.00001013,0.00001072,0.00000992,0.00001096,0.00001241,0.00001223,0.00001368,0.00001356,0.00001549,0.00001448,0.00001493,0.00001715,0.00001780,0.00002203,0.00002446,0.00003107,0.00004280,0.00005633,0.00007431,0.00009160,0.00011539,0.00014462,0.00018235,0.00023166,0.00028384,0.00033144,0.00035880,0.00038833,0.00039150,0.00039784,0.00041333,0.00041727,0.00040160,0.00036416,0.00029104,0.00020989,0.00013775,0.00007979,0.00003954,0.00001747,0.00000714,0.00000234,0.00000080,0.00000012,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000788,0.00002885,0.00002352,0.00002766,0.00003835,0.00004676,0.00004617,0.00003726,0.00002565,0.00001827,0.00001537,0.00001318,0.00001194,0.00001146,0.00000977,0.00000726,0.00000637,0.00000607,0.00000569,0.00000613,0.00000601,0.00000764,0.00000678,0.00000746,0.00000699,0.00000779,0.00000663,0.00000702,0.00000702,0.00000746,0.00000764,0.00000823,0.00000906,0.00000829,0.00000960,0.00000915,0.00000954,0.00001066,0.00001146,0.00001069,0.00001333,0.00001194,0.00001232,0.00001439,0.00001339,0.00001502,0.00001617,0.00001584,0.00001907,0.00001984,0.00002461,0.00003207,0.00004220,0.00005615,0.00007298,0.00009036,0.00011580,0.00014509,0.00018081,0.00023068,0.00027863,0.00032469,0.00035777,0.00037489,0.00039461,0.00039970,0.00041531,0.00041075,0.00040059,0.00036191,0.00029587,0.00021324,0.00014003,0.00008121,0.00004303,0.00002023,0.00000746,0.00000258,0.00000062,0.00000012,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000838,0.00002769,0.00002423,0.00002775,0.00003684,0.00004620,0.00004724,0.00003634,0.00002535,0.00001815,0.00001433,0.00001439,0.00001238,0.00001125,0.00000891,0.00000634,0.00000655,0.00000604,0.00000601,0.00000486,0.00000566,0.00000598,0.00000640,0.00000755,0.00000752,0.00000705,0.00000737,0.00000655,0.00000773,0.00000835,0.00000767,0.00000832,0.00000823,0.00000755,0.00000951,0.00000933,0.00000995,0.00001022,0.00001114,0.00001075,0.00001134,0.00001167,0.00001315,0.00001250,0.00001398,0.00001398,0.00001460,0.00001507,0.00001629,0.00001878,0.00002064,0.00002331,0.00003163,0.00004336,0.00005381,0.00007339,0.00009460,0.00011328,0.00014388,0.00018380,0.00022743,0.00027783,0.00032294,0.00036023,0.00038025,0.00039316,0.00040116,0.00041069,0.00040033,0.00039251,0.00035489,0.00029110,0.00021617,0.00014708,0.00008224,0.00004407,0.00001887,0.00000767,0.00000284,0.00000047,0.00000015,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000755,0.00002731,0.00002544,0.00002852,0.00003770,0.00004884,0.00004614,0.00003418,0.00002597,0.00001895,0.00001576,0.00001359,0.00001191,0.00000965,0.00000883,0.00000726,0.00000663,0.00000625,0.00000607,0.00000604,0.00000598,0.00000586,0.00000640,0.00000634,0.00000693,0.00000737,0.00000743,0.00000773,0.00000782,0.00000806,0.00000779,0.00000800,0.00000791,0.00000900,0.00000888,0.00000832,0.00000850,0.00001031,0.00001108,0.00001099,0.00001054,0.00001105,0.00001031,0.00001182,0.00001238,0.00001309,0.00001469,0.00001549,0.00001670,0.00001768,0.00001815,0.00002121,0.00002443,0.00003133,0.00004247,0.00005586,0.00007229,0.00009314,0.00011242,0.00014405,0.00017841,0.00022820,0.00028195,0.00032258,0.00035353,0.00037672,0.00038430,0.00039375,0.00040785,0.00041075,0.00039479,0.00035398,0.00029602,0.00022141,0.00014616,0.00008393,0.00004374,0.00002011,0.00000714,0.00000261,0.00000065,0.00000018,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000803,0.00002695,0.00002470,0.00002745,0.00003619,0.00004795,0.00004676,0.00003563,0.00002423,0.00001887,0.00001576,0.00001324,0.00001294,0.00001185,0.00000803,0.00000758,0.00000672,0.00000655,0.00000578,0.00000578,0.00000625,0.00000693,0.00000663,0.00000643,0.00000619,0.00000675,0.00000717,0.00000755,0.00000746,0.00000714,0.00000702,0.00000788,0.00000746,0.00000930,0.00000823,0.00000933,0.00000894,0.00000998,0.00000980,0.00000948,0.00000986,0.00001096,0.00001075,0.00001155,0.00001199,0.00001259,0.00001416,0.00001442,0.00001451,0.00001638,0.00001857,0.00001890,0.00002230,0.00002479,0.00003323,0.00003966,0.00005340,0.00006877,0.00009184,0.00011438,0.00014447,0.00017971,0.00022168,0.00027712,0.00031903,0.00035620,0.00037720,0.00038374,0.00040127,0.00040586,0.00040711,0.00039360,0.00035558,0.00029596,0.00022195,0.00014314,0.00008980,0.00004425,0.00002233,0.00000809,0.00000302,0.00000101,0.00000024,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000809,0.00002831,0.00002568,0.00002831,0.00003669,0.00004842,0.00004878,0.00003545,0.00002514,0.00001934,0.00001629,0.00001395,0.00001274,0.00001031,0.00000847,0.00000723,0.00000646,0.00000554,0.00000503,0.00000637,0.00000601,0.00000580,0.00000643,0.00000640,0.00000714,0.00000791,0.00000669,0.00000732,0.00000770,0.00000737,0.00000717,0.00000888,0.00000891,0.00000758,0.00000743,0.00000850,0.00000888,0.00000906,0.00000957,0.00000992,0.00001131,0.00001043,0.00000986,0.00001149,0.00001229,0.00001353,0.00001253,0.00001466,0.00001433,0.00001620,0.00001709,0.00001709,0.00001907,0.00002280,0.00002591,0.00003225,0.00004197,0.00005829,0.00007111,0.00009187,0.00011204,0.00014488,0.00018125,0.00021984,0.00027016,0.00032012,0.00035999,0.00036837,0.00038969,0.00039731,0.00040382,0.00040814,0.00039337,0.00034888,0.00029726,0.00022571,0.00014891,0.00008935,0.00004946,0.00002289,0.00000891,0.00000311,0.00000118,0.00000021,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000817,0.00002787,0.00002402,0.00002680,0.00003675,0.00004860,0.00004682,0.00003693,0.00002295,0.00001700,0.00001436,0.00001276,0.00001117,0.00001078,0.00000874,0.00000809,0.00000583,0.00000560,0.00000598,0.00000595,0.00000666,0.00000684,0.00000643,0.00000533,0.00000687,0.00000758,0.00000681,0.00000702,0.00000619,0.00000791,0.00000755,0.00000749,0.00000847,0.00000761,0.00000936,0.00000797,0.00000909,0.00000880,0.00000974,0.00000968,0.00000957,0.00001084,0.00001081,0.00001025,0.00001022,0.00001137,0.00001297,0.00001484,0.00001279,0.00001522,0.00001552,0.00001712,0.00001768,0.00002014,0.00002041,0.00002597,0.00003130,0.00004149,0.00005503,0.00007135,0.00009226,0.00011145,0.00014003,0.00017657,0.00022591,0.00027034,0.00031515,0.00034213,0.00036991,0.00038164,0.00038955,0.00041271,0.00040400,0.00039100,0.00035510,0.00029631,0.00022663,0.00015220,0.00009211,0.00005097,0.00002520,0.00000951,0.00000367,0.00000104,0.00000030,0.00000018,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000794,0.00002757,0.00002443,0.00002701,0.00003744,0.00004641,0.00004644,0.00003397,0.00002257,0.00001884,0.00001528,0.00001436,0.00001235,0.00001084,0.00000930,0.00000672,0.00000619,0.00000643,0.00000583,0.00000595,0.00000548,0.00000657,0.00000616,0.00000666,0.00000690,0.00000693,0.00000663,0.00000726,0.00000746,0.00000806,0.00000575,0.00000767,0.00000835,0.00000788,0.00000702,0.00000797,0.00000859,0.00000877,0.00000814,0.00000942,0.00000903,0.00000989,0.00001045,0.00001034,0.00001075,0.00001152,0.00001199,0.00001392,0.00001312,0.00001416,0.00001475,0.00001555,0.00001549,0.00001813,0.00001887,0.00002106,0.00002645,0.00003163,0.00004096,0.00005441,0.00007215,0.00009273,0.00011000,0.00014142,0.00017687,0.00021590,0.00026560,0.00031441,0.00035279,0.00037186,0.00037791,0.00038768,0.00040095,0.00040400,0.00039103,0.00035522,0.00029859,0.00022728,0.00015427,0.00009483,0.00005230,0.00002689,0.00001048,0.00000459,0.00000142,0.00000033,0.00000009,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000806,0.00002873,0.00002381,0.00002630,0.00003776,0.00004585,0.00004626,0.00003604,0.00002307,0.00001830,0.00001410,0.00001188,0.00001122,0.00000951,0.00000883,0.00000720,0.00000663,0.00000589,0.00000610,0.00000575,0.00000533,0.00000586,0.00000607,0.00000595,0.00000646,0.00000708,0.00000687,0.00000678,0.00000643,0.00000844,0.00000678,0.00000770,0.00000726,0.00000761,0.00000826,0.00000803,0.00000806,0.00000767,0.00000788,0.00000951,0.00000939,0.00000974,0.00001031,0.00000971,0.00001007,0.00001019,0.00001146,0.00001279,0.00001122,0.00001413,0.00001502,0.00001448,0.00001697,0.00001614,0.00001756,0.00001907,0.00002174,0.00002745,0.00003110,0.00004232,0.00005562,0.00007173,0.00008722,0.00010997,0.00014408,0.00017234,0.00022183,0.00026397,0.00031006,0.00034296,0.00036621,0.00038395,0.00038972,0.00039855,0.00039967,0.00038324,0.00035454,0.00029498,0.00023009,0.00016082,0.00009699,0.00005476,0.00002532,0.00001054,0.00000450,0.00000139,0.00000036,0.00000009,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000817,0.00002831,0.00002509,0.00002745,0.00003841,0.00004697,0.00004425,0.00003489,0.00002411,0.00001839,0.00001407,0.00001348,0.00001111,0.00001025,0.00000814,0.00000758,0.00000681,0.00000634,0.00000539,0.00000569,0.00000637,0.00000622,0.00000572,0.00000649,0.00000643,0.00000705,0.00000693,0.00000678,0.00000749,0.00000705,0.00000746,0.00000669,0.00000764,0.00000826,0.00000672,0.00000800,0.00000823,0.00000850,0.00000888,0.00000948,0.00001060,0.00000912,0.00000986,0.00001043,0.00001048,0.00001125,0.00001220,0.00001173,0.00001374,0.00001345,0.00001315,0.00001442,0.00001475,0.00001623,0.00001638,0.00001958,0.00001990,0.00002316,0.00002556,0.00003045,0.00004158,0.00005595,0.00007052,0.00009214,0.00011331,0.00013804,0.00017358,0.00021925,0.00026214,0.00030464,0.00034385,0.00036061,0.00037933,0.00038765,0.00040350,0.00039973,0.00038522,0.00035241,0.00029649,0.00023578,0.00016265,0.00009845,0.00005301,0.00002562,0.00001197,0.00000394,0.00000127,0.00000047,0.00000015,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000820,0.00002778,0.00002399,0.00002698,0.00003572,0.00004668,0.00004537,0.00003462,0.00002574,0.00001623,0.00001534,0.00001223,0.00001282,0.00001010,0.00000900,0.00000720,0.00000613,0.00000595,0.00000595,0.00000586,0.00000663,0.00000666,0.00000563,0.00000607,0.00000604,0.00000640,0.00000595,0.00000669,0.00000734,0.00000681,0.00000693,0.00000779,0.00000690,0.00000752,0.00000782,0.00000764,0.00000773,0.00000874,0.00000954,0.00000918,0.00000877,0.00001001,0.00001034,0.00000980,0.00001078,0.00001031,0.00001102,0.00001194,0.00001164,0.00001173,0.00001274,0.00001318,0.00001463,0.00001564,0.00001487,0.00001697,0.00001904,0.00002106,0.00002381,0.00002677,0.00003190,0.00004031,0.00005301,0.00007164,0.00008885,0.00010727,0.00013677,0.00016938,0.00021436,0.00026693,0.00030354,0.00033834,0.00036612,0.00037580,0.00039023,0.00039600,0.00040071,0.00038111,0.00035380,0.00030209,0.00023267,0.00016256,0.00009714,0.00005680,0.00002828,0.00001199,0.00000429,0.00000175,0.00000041,0.00000012,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000776,0.00002796,0.00002446,0.00002532,0.00003800,0.00004570,0.00004502,0.00003468,0.00002352,0.00001738,0.00001321,0.00001339,0.00001185,0.00001087,0.00000912,0.00000705,0.00000589,0.00000575,0.00000545,0.00000518,0.00000660,0.00000637,0.00000589,0.00000699,0.00000592,0.00000663,0.00000740,0.00000672,0.00000649,0.00000652,0.00000678,0.00000800,0.00000767,0.00000770,0.00000847,0.00000800,0.00000791,0.00000838,0.00000832,0.00000844,0.00000880,0.00000906,0.00000921,0.00000883,0.00001045,0.00001143,0.00001060,0.00001084,0.00001105,0.00001093,0.00001274,0.00001339,0.00001371,0.00001445,0.00001510,0.00001768,0.00001700,0.00001845,0.00001996,0.00002230,0.00002745,0.00003347,0.00004111,0.00005506,0.00007146,0.00008787,0.00011183,0.00013618,0.00017255,0.00021365,0.00025642,0.00030354,0.00033656,0.00035735,0.00037891,0.00039026,0.00039757,0.00039778,0.00038342,0.00035575,0.00030037,0.00023723,0.00016541,0.00010363,0.00005861,0.00002991,0.00001250,0.00000548,0.00000216,0.00000083,0.00000027,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000764,0.00002834,0.00002331,0.00002657,0.00003607,0.00004386,0.00004484,0.00003438,0.00002390,0.00001824,0.00001478,0.00001244,0.00001271,0.00000951,0.00000809,0.00000708,0.00000669,0.00000533,0.00000536,0.00000557,0.00000652,0.00000660,0.00000586,0.00000586,0.00000702,0.00000622,0.00000699,0.00000696,0.00000631,0.00000702,0.00000696,0.00000657,0.00000782,0.00000732,0.00000749,0.00000791,0.00000746,0.00000723,0.00000868,0.00000823,0.00000847,0.00000874,0.00001010,0.00001010,0.00001051,0.00000983,0.00000998,0.00001037,0.00001120,0.00001288,0.00001241,0.00001276,0.00001351,0.00001353,0.00001377,0.00001502,0.00001510,0.00001881,0.00001907,0.00001946,0.00002449,0.00002680,0.00003210,0.00004152,0.00005707,0.00006764,0.00008879,0.00011011,0.00013455,0.00017139,0.00020838,0.00025367,0.00030147,0.00033591,0.00035341,0.00036855,0.00039126,0.00039035,0.00039502,0.00038629,0.00035629,0.00030280,0.00023708,0.00016742,0.00010789,0.00006234,0.00003190,0.00001371,0.00000580,0.00000213,0.00000074,0.00000018,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000835,0.00002663,0.00002307,0.00002618,0.00003504,0.00004780,0.00004490,0.00003433,0.00002245,0.00001709,0.00001368,0.00001265,0.00001105,0.00000977,0.00000794,0.00000794,0.00000637,0.00000586,0.00000572,0.00000492,0.00000610,0.00000610,0.00000646,0.00000693,0.00000616,0.00000660,0.00000652,0.00000631,0.00000592,0.00000669,0.00000663,0.00000663,0.00000764,0.00000734,0.00000705,0.00000737,0.00000785,0.00000782,0.00000803,0.00000797,0.00000927,0.00000871,0.00000835,0.00000942,0.00000942,0.00000963,0.00000989,0.00001013,0.00001131,0.00001143,0.00001214,0.00001294,0.00001276,0.00001389,0.00001484,0.00001516,0.00001650,0.00001738,0.00001715,0.00001910,0.00002023,0.00002337,0.00002713,0.00003367,0.00004206,0.00005369,0.00007129,0.00009110,0.00010748,0.00013618,0.00016955,0.00021191,0.00025529,0.00029930,0.00032987,0.00036182,0.00037394,0.00037956,0.00039026,0.00039014,0.00038182,0.00035563,0.00030724,0.00023584,0.00016935,0.00010425,0.00006368,0.00003222,0.00001469,0.00000637,0.00000193,0.00000059,0.00000015,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000779,0.00002603,0.00002298,0.00002722,0.00003450,0.00004502,0.00004514,0.00003302,0.00002355,0.00001783,0.00001478,0.00001333,0.00001191,0.00000992,0.00000942,0.00000708,0.00000607,0.00000527,0.00000483,0.00000506,0.00000631,0.00000563,0.00000509,0.00000649,0.00000622,0.00000637,0.00000613,0.00000678,0.00000726,0.00000657,0.00000708,0.00000687,0.00000690,0.00000764,0.00000720,0.00000708,0.00000758,0.00000811,0.00000797,0.00000773,0.00000877,0.00000883,0.00000832,0.00000918,0.00000998,0.00001028,0.00001007,0.00000954,0.00001001,0.00001128,0.00001140,0.00001105,0.00001256,0.00001274,0.00001321,0.00001253,0.00001540,0.00001647,0.00001546,0.00001765,0.00002023,0.00001955,0.00002405,0.00002588,0.00003447,0.00004268,0.00005429,0.00006948,0.00008592,0.00010724,0.00013721,0.00016689,0.00020883,0.00025562,0.00029445,0.00033034,0.00035439,0.00037361,0.00038507,0.00038759,0.00039615,0.00037782,0.00035723,0.00030650,0.00023373,0.00017148,0.00010997,0.00006554,0.00003169,0.00001561,0.00000681,0.00000207,0.00000074,0.00000039,0.00000009,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000003,0.00000856,0.00002609,0.00002263,0.00002568,0.00003613,0.00004665,0.00004422,0.00003409,0.00002355,0.00001558,0.00001410,0.00001271,0.00001063,0.00000963,0.00000797,0.00000720,0.00000663,0.00000578,0.00000560,0.00000569,0.00000578,0.00000518,0.00000592,0.00000643,0.00000634,0.00000610,0.00000652,0.00000610,0.00000696,0.00000646,0.00000726,0.00000705,0.00000723,0.00000726,0.00000663,0.00000755,0.00000717,0.00000758,0.00000826,0.00000767,0.00000773,0.00000838,0.00000814,0.00000936,0.00000853,0.00000942,0.00001031,0.00000986,0.00001028,0.00000874,0.00001069,0.00001022,0.00001268,0.00001262,0.00001170,0.00001386,0.00001475,0.00001436,0.00001685,0.00001587,0.00001836,0.00002041,0.00002121,0.00002352,0.00002710,0.00003391,0.00004371,0.00005414,0.00006658,0.00008583,0.00010715,0.00013073,0.00016775,0.00020809,0.00025358,0.00029199,0.00032682,0.00035534,0.00037074,0.00038036,0.00039043,0.00039440,0.00037888,0.00035187,0.00030946,0.00024217,0.00017243,0.00011014,0.00006661,0.00003495,0.00001611,0.00000663,0.00000222,0.00000095,0.00000015,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000788,0.00002814,0.00002399,0.00002689,0.00003539,0.00004380,0.00004416,0.00003450,0.00002236,0.00001795,0.00001407,0.00001297,0.00001143,0.00000977,0.00000900,0.00000699,0.00000610,0.00000563,0.00000533,0.00000521,0.00000560,0.00000622,0.00000575,0.00000604,0.00000625,0.00000601,0.00000657,0.00000649,0.00000613,0.00000616,0.00000699,0.00000690,0.00000655,0.00000711,0.00000746,0.00000660,0.00000743,0.00000655,0.00000729,0.00000746,0.00000791,0.00000924,0.00000803,0.00000773,0.00000921,0.00001010,0.00000891,0.00000921,0.00001099,0.00001087,0.00001066,0.00001111,0.00001099,0.00001120,0.00001265,0.00001380,0.00001428,0.00001507,0.00001549,0.00001475,0.00001667,0.00001910,0.00002032,0.00002138,0.00002390,0.00002778,0.00003447,0.00004188,0.00005420,0.00007212,0.00008716,0.00010828,0.00013321,0.00016881,0.00020595,0.00024662,0.00029927,0.00033037,0.00035140,0.00035806,0.00037835,0.00039274,0.00038570,0.00037891,0.00034648,0.00030387,0.00024330,0.00017391,0.00011586,0.00006806,0.00003518,0.00001730,0.00000607,0.00000249,0.00000086,0.00000012,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000785,0.00002873,0.00002390,0.00002600,0.00003480,0.00004300,0.00004410,0.00003471,0.00002319,0.00001694,0.00001410,0.00001262,0.00001161,0.00000945,0.00000921,0.00000631,0.00000589,0.00000539,0.00000530,0.00000501,0.00000634,0.00000557,0.00000631,0.00000566,0.00000619,0.00000619,0.00000610,0.00000589,0.00000687,0.00000717,0.00000684,0.00000690,0.00000687,0.00000729,0.00000669,0.00000788,0.00000684,0.00000749,0.00000723,0.00000794,0.00000803,0.00000820,0.00000918,0.00000850,0.00000942,0.00000933,0.00000992,0.00000968,0.00001013,0.00000986,0.00001087,0.00001031,0.00001137,0.00001199,0.00001143,0.00001262,0.00001188,0.00001380,0.00001499,0.00001519,0.00001478,0.00001635,0.00001866,0.00002073,0.00002061,0.00002408,0.00002695,0.00003403,0.00004244,0.00005260,0.00006924,0.00008630,0.00010875,0.00013627,0.00016985,0.00020740,0.00025082,0.00028595,0.00032238,0.00034577,0.00036861,0.00037420,0.00038490,0.00038531,0.00038555,0.00035303,0.00030564,0.00023901,0.00017560,0.00011482,0.00006708,0.00003744,0.00001833,0.00000708,0.00000299,0.00000110,0.00000012,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000850,0.00002603,0.00002452,0.00002526,0.00003545,0.00004404,0.00004451,0.00003394,0.00002245,0.00001647,0.00001454,0.00001330,0.00001051,0.00001001,0.00000814,0.00000681,0.00000625,0.00000542,0.00000539,0.00000545,0.00000557,0.00000501,0.00000569,0.00000569,0.00000601,0.00000613,0.00000598,0.00000643,0.00000575,0.00000696,0.00000752,0.00000723,0.00000743,0.00000717,0.00000705,0.00000669,0.00000743,0.00000675,0.00000809,0.00000800,0.00000740,0.00000764,0.00000856,0.00000838,0.00000933,0.00000942,0.00000965,0.00000906,0.00000998,0.00000995,0.00001037,0.00000983,0.00000948,0.00001158,0.00001197,0.00001111,0.00001315,0.00001223,0.00001282,0.00001502,0.00001543,0.00001507,0.00001650,0.00001839,0.00001999,0.00002055,0.00002440,0.00002905,0.00003450,0.00004167,0.00005070,0.00006646,0.00008743,0.00011133,0.00013167,0.00016248,0.00020459,0.00024659,0.00028906,0.00032551,0.00035161,0.00036730,0.00038374,0.00037882,0.00038531,0.00037900,0.00034962,0.00030179,0.00024143,0.00017921,0.00011935,0.00007141,0.00003652,0.00001780,0.00000823,0.00000255,0.00000145,0.00000056,0.00000012,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000773,0.00002624,0.00002257,0.00002748,0.00003622,0.00004365,0.00004300,0.00003320,0.00002482,0.00001777,0.00001365,0.00001262,0.00001081,0.00001007,0.00000820,0.00000598,0.00000604,0.00000578,0.00000563,0.00000566,0.00000589,0.00000557,0.00000536,0.00000536,0.00000696,0.00000655,0.00000560,0.00000637,0.00000669,0.00000699,0.00000542,0.00000720,0.00000652,0.00000672,0.00000711,0.00000666,0.00000758,0.00000755,0.00000761,0.00000755,0.00000764,0.00000823,0.00000841,0.00000933,0.00000844,0.00000948,0.00000877,0.00001019,0.00000968,0.00000960,0.00000933,0.00001001,0.00000971,0.00001108,0.00001069,0.00001128,0.00001235,0.00001235,0.00001306,0.00001546,0.00001528,0.00001564,0.00001664,0.00001810,0.00001845,0.00002035,0.00002035,0.00002387,0.00002852,0.00003299,0.00004111,0.00005233,0.00006676,0.00008663,0.00010804,0.00013316,0.00016485,0.00020062,0.00024659,0.00028426,0.00032178,0.00034657,0.00036351,0.00037000,0.00038484,0.00038753,0.00037557,0.00034888,0.00030623,0.00024389,0.00017986,0.00012054,0.00007126,0.00003977,0.00001813,0.00000942,0.00000320,0.00000133,0.00000041,0.00000021,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000811,0.00002707,0.00002378,0.00002523,0.00003471,0.00004588,0.00004407,0.00003246,0.00002432,0.00001762,0.00001436,0.00001300,0.00001051,0.00000957,0.00000823,0.00000687,0.00000542,0.00000569,0.00000438,0.00000545,0.00000583,0.00000569,0.00000625,0.00000575,0.00000598,0.00000572,0.00000666,0.00000578,0.00000711,0.00000666,0.00000657,0.00000723,0.00000563,0.00000699,0.00000773,0.00000657,0.00000749,0.00000705,0.00000743,0.00000761,0.00000785,0.00000779,0.00000791,0.00000891,0.00000835,0.00000823,0.00000897,0.00000835,0.00000965,0.00000933,0.00001031,0.00001043,0.00001120,0.00001019,0.00001137,0.00001066,0.00001054,0.00001306,0.00001285,0.00001223,0.00001439,0.00001430,0.00001510,0.00001593,0.00001815,0.00001869,0.00002005,0.00002091,0.00002455,0.00002822,0.00003385,0.00004143,0.00005402,0.00006770,0.00008485,0.00010881,0.00013233,0.00016443,0.00019932,0.00024063,0.00028293,0.00031278,0.00034438,0.00036064,0.00037275,0.00038344,0.00038031,0.00037551,0.00035330,0.00030002,0.00024786,0.00018531,0.00012392,0.00007706,0.00004283,0.00002150,0.00000880,0.00000341,0.00000127,0.00000047,0.00000015,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000841,0.00002600,0.00002322,0.00002686,0.00003480,0.00004546,0.00004250,0.00003391,0.00002124,0.00001715,0.00001392,0.00001205,0.00000998,0.00001072,0.00000871,0.00000740,0.00000660,0.00000595,0.00000506,0.00000566,0.00000580,0.00000583,0.00000604,0.00000610,0.00000530,0.00000595,0.00000554,0.00000572,0.00000640,0.00000631,0.00000640,0.00000613,0.00000634,0.00000669,0.00000726,0.00000684,0.00000723,0.00000749,0.00000746,0.00000785,0.00000835,0.00000803,0.00000847,0.00000820,0.00000847,0.00000782,0.00000829,0.00000826,0.00000877,0.00000785,0.00000951,0.00000960,0.00001057,0.00001048,0.00001084,0.00001182,0.00001090,0.00001188,0.00001294,0.00001262,0.00001374,0.00001345,0.00001513,0.00001567,0.00001513,0.00001715,0.00001863,0.00001961,0.00002242,0.00002509,0.00002858,0.00003338,0.00004031,0.00005141,0.00006741,0.00008435,0.00010401,0.00013043,0.00016108,0.00020089,0.00024374,0.00027851,0.00031770,0.00034260,0.00036698,0.00037018,0.00037805,0.00037320,0.00037098,0.00034497,0.00030724,0.00025061,0.00018365,0.00012252,0.00007567,0.00004333,0.00002206,0.00001037,0.00000379,0.00000127,0.00000044,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000785,0.00002597,0.00002286,0.00002740,0.00003444,0.00004398,0.00004247,0.00003279,0.00002126,0.00001590,0.00001487,0.00001321,0.00001013,0.00000977,0.00000877,0.00000613,0.00000610,0.00000536,0.00000527,0.00000542,0.00000551,0.00000631,0.00000536,0.00000586,0.00000595,0.00000533,0.00000643,0.00000613,0.00000622,0.00000649,0.00000696,0.00000684,0.00000678,0.00000652,0.00000714,0.00000737,0.00000643,0.00000779,0.00000684,0.00000708,0.00000782,0.00000732,0.00000791,0.00000794,0.00000859,0.00000859,0.00000803,0.00000877,0.00000877,0.00000912,0.00000948,0.00001004,0.00000945,0.00000936,0.00001025,0.00001108,0.00001034,0.00001034,0.00001197,0.00001282,0.00001377,0.00001348,0.00001339,0.00001442,0.00001676,0.00001620,0.00001694,0.00001815,0.00002061,0.00002186,0.00002642,0.00002716,0.00003385,0.00004380,0.00005532,0.00006684,0.00008592,0.00010378,0.00013197,0.00016120,0.00019363,0.00024182,0.00027496,0.00031438,0.00034237,0.00035670,0.00036893,0.00038111,0.00037820,0.00037651,0.00034346,0.00030478,0.00024671,0.00018570,0.00012794,0.00007976,0.00004413,0.00002044,0.00001108,0.00000385,0.00000160,0.00000050,0.00000018,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000746,0.00002594,0.00002346,0.00002668,0.00003397,0.00004478,0.00004146,0.00003361,0.00002135,0.00001653,0.00001425,0.00001173,0.00001087,0.00000960,0.00000936,0.00000687,0.00000598,0.00000655,0.00000480,0.00000498,0.00000616,0.00000572,0.00000572,0.00000498,0.00000637,0.00000548,0.00000657,0.00000628,0.00000563,0.00000631,0.00000655,0.00000610,0.00000669,0.00000622,0.00000625,0.00000690,0.00000773,0.00000699,0.00000663,0.00000669,0.00000729,0.00000829,0.00000657,0.00000758,0.00000859,0.00000788,0.00000752,0.00000823,0.00000862,0.00000841,0.00000900,0.00000995,0.00001063,0.00000965,0.00001013,0.00001105,0.00001149,0.00001149,0.00001238,0.00001197,0.00001217,0.00001285,0.00001271,0.00001466,0.00001478,0.00001647,0.00001709,0.00001789,0.00001887,0.00002079,0.00002286,0.00002517,0.00002577,0.00003341,0.00004374,0.00005325,0.00006702,0.00008595,0.00010392,0.00012999,0.00015759,0.00019618,0.00023865,0.00027955,0.00031373,0.00033470,0.00035821,0.00037234,0.00037954,0.00037859,0.00036985,0.00034796,0.00031091,0.00025221,0.00018608,0.00012679,0.00008177,0.00004407,0.00002298,0.00001040,0.00000373,0.00000193,0.00000065,0.00000039,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000826,0.00002665,0.00002233,0.00002597,0.00003507,0.00004537,0.00004333,0.00003326,0.00002201,0.00001709,0.00001457,0.00001229,0.00001158,0.00000957,0.00000740,0.00000616,0.00000592,0.00000613,0.00000548,0.00000548,0.00000563,0.00000557,0.00000521,0.00000592,0.00000583,0.00000595,0.00000589,0.00000569,0.00000610,0.00000569,0.00000684,0.00000649,0.00000613,0.00000619,0.00000729,0.00000705,0.00000714,0.00000696,0.00000717,0.00000764,0.00000755,0.00000702,0.00000791,0.00000761,0.00000814,0.00000829,0.00000794,0.00000865,0.00000906,0.00000880,0.00000924,0.00000877,0.00000918,0.00000880,0.00000954,0.00000933,0.00001048,0.00001114,0.00001128,0.00001084,0.00001253,0.00001128,0.00001362,0.00001445,0.00001374,0.00001620,0.00001632,0.00001685,0.00001738,0.00001830,0.00002132,0.00002266,0.00002509,0.00002935,0.00003498,0.00004487,0.00005411,0.00006711,0.00008435,0.00010404,0.00012756,0.00015913,0.00019277,0.00023436,0.00028153,0.00030700,0.00033532,0.00035338,0.00036757,0.00037844,0.00037503,0.00037178,0.00034921,0.00030552,0.00024919,0.00018629,0.00012928,0.00007946,0.00004540,0.00002340,0.00001093,0.00000462,0.00000142,0.00000056,0.00000021,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000838,0.00002615,0.00002239,0.00002574,0.00003515,0.00004286,0.00004392,0.00003421,0.00002159,0.00001558,0.00001359,0.00001244,0.00001102,0.00000995,0.00000847,0.00000758,0.00000666,0.00000572,0.00000542,0.00000492,0.00000521,0.00000566,0.00000563,0.00000554,0.00000672,0.00000509,0.00000601,0.00000557,0.00000649,0.00000592,0.00000631,0.00000646,0.00000714,0.00000622,0.00000628,0.00000705,0.00000657,0.00000652,0.00000702,0.00000663,0.00000785,0.00000761,0.00000729,0.00000755,0.00000749,0.00000773,0.00000773,0.00000841,0.00000942,0.00000871,0.00000891,0.00000921,0.00000963,0.00000951,0.00000930,0.00000918,0.00001013,0.00001051,0.00001122,0.00001137,0.00001155,0.00001185,0.00001282,0.00001348,0.00001356,0.00001398,0.00001549,0.00001528,0.00001558,0.00001795,0.00001839,0.00001981,0.00002349,0.00002221,0.00002695,0.00003584,0.00004223,0.00005473,0.00006602,0.00008689,0.00010777,0.00012945,0.00015871,0.00019790,0.00023231,0.00027339,0.00030843,0.00033961,0.00035593,0.00036908,0.00037207,0.00037628,0.00036254,0.00034533,0.00030230,0.00024961,0.00019043,0.00012957,0.00008150,0.00004771,0.00002408,0.00001194,0.00000524,0.00000172,0.00000062,0.00000018,0.00000006,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000811,0.00002814,0.00002334,0.00002577,0.00003314,0.00004259,0.00004140,0.00003222,0.00002360,0.00001584,0.00001416,0.00001167,0.00001114,0.00000930,0.00000832,0.00000678,0.00000524,0.00000527,0.00000631,0.00000575,0.00000492,0.00000625,0.00000580,0.00000563,0.00000575,0.00000619,0.00000548,0.00000589,0.00000509,0.00000607,0.00000631,0.00000681,0.00000563,0.00000655,0.00000705,0.00000785,0.00000678,0.00000637,0.00000699,0.00000657,0.00000702,0.00000758,0.00000726,0.00000723,0.00000755,0.00000797,0.00000776,0.00000826,0.00000871,0.00000880,0.00000874,0.00000936,0.00000859,0.00000951,0.00000963,0.00000871,0.00001007,0.00001096,0.00000989,0.00001214,0.00001120,0.00001016,0.00001229,0.00001359,0.00001297,0.00001351,0.00001351,0.00001590,0.00001513,0.00001632,0.00001854,0.00001884,0.00002032,0.00002195,0.00002719,0.00002956,0.00003527,0.00004206,0.00005349,0.00006631,0.00008248,0.00010360,0.00013336,0.00015484,0.00019114,0.00022624,0.00026924,0.00030641,0.00033553,0.00035723,0.00036182,0.00037343,0.00037823,0.00036958,0.00033982,0.00030419,0.00025035,0.00018928,0.00013404,0.00008722,0.00004816,0.00002565,0.00001232,0.00000486,0.00000225,0.00000080,0.00000015,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000776,0.00002686,0.00002420,0.00002559,0.00003240,0.00004291,0.00004274,0.00003154,0.00002076,0.00001611,0.00001306,0.00001259,0.00001069,0.00001028,0.00000806,0.00000631,0.00000598,0.00000518,0.00000524,0.00000610,0.00000426,0.00000524,0.00000533,0.00000536,0.00000569,0.00000625,0.00000566,0.00000503,0.00000625,0.00000640,0.00000557,0.00000580,0.00000672,0.00000652,0.00000598,0.00000660,0.00000729,0.00000669,0.00000646,0.00000720,0.00000687,0.00000734,0.00000726,0.00000749,0.00000794,0.00000903,0.00000720,0.00000785,0.00000779,0.00000720,0.00000868,0.00000865,0.00000871,0.00000826,0.00000915,0.00000998,0.00001010,0.00001063,0.00001063,0.00001096,0.00000983,0.00001040,0.00001312,0.00001170,0.00001131,0.00001413,0.00001362,0.00001507,0.00001478,0.00001561,0.00001679,0.00001682,0.00002014,0.00002061,0.00002224,0.00002597,0.00002885,0.00003601,0.00004099,0.00005393,0.00006498,0.00008583,0.00010250,0.00012554,0.00015578,0.00019659,0.00022849,0.00026773,0.00030653,0.00033366,0.00035039,0.00036411,0.00037610,0.00037417,0.00036212,0.00034459,0.00030499,0.00025112,0.00019334,0.00013478,0.00008639,0.00005204,0.00002624,0.00001276,0.00000471,0.00000181,0.00000074,0.00000027,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000755,0.00002790,0.00002260,0.00002532,0.00003394,0.00004108,0.00004209,0.00003299,0.00002266,0.00001673,0.00001336,0.00001197,0.00001111,0.00000933,0.00000829,0.00000702,0.00000489,0.00000527,0.00000506,0.00000483,0.00000438,0.00000536,0.00000569,0.00000527,0.00000536,0.00000542,0.00000566,0.00000601,0.00000643,0.00000578,0.00000649,0.00000575,0.00000548,0.00000598,0.00000675,0.00000702,0.00000708,0.00000666,0.00000699,0.00000634,0.00000699,0.00000776,0.00000720,0.00000699,0.00000767,0.00000729,0.00000794,0.00000776,0.00000791,0.00000853,0.00000877,0.00000785,0.00000906,0.00000883,0.00000939,0.00000900,0.00000957,0.00000980,0.00001022,0.00001090,0.00001120,0.00001105,0.00001179,0.00001191,0.00001300,0.00001288,0.00001288,0.00001392,0.00001478,0.00001392,0.00001617,0.00001733,0.00001842,0.00001818,0.00002183,0.00002195,0.00002580,0.00002985,0.00003403,0.00004211,0.00005242,0.00006717,0.00008272,0.00010552,0.00012448,0.00015261,0.00019337,0.00022704,0.00026797,0.00030570,0.00033046,0.00034876,0.00036046,0.00037231,0.00036979,0.00036458,0.00034121,0.00030304,0.00025141,0.00019559,0.00013736,0.00009045,0.00005298,0.00002615,0.00001356,0.00000601,0.00000228,0.00000071,0.00000012,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000779,0.00002722,0.00002298,0.00002506,0.00003370,0.00004327,0.00004060,0.00003305,0.00002156,0.00001570,0.00001419,0.00001164,0.00001205,0.00000977,0.00000803,0.00000696,0.00000569,0.00000533,0.00000456,0.00000486,0.00000539,0.00000545,0.00000542,0.00000637,0.00000580,0.00000625,0.00000551,0.00000536,0.00000572,0.00000628,0.00000580,0.00000506,0.00000580,0.00000699,0.00000666,0.00000622,0.00000693,0.00000657,0.00000734,0.00000696,0.00000675,0.00000687,0.00000723,0.00000720,0.00000723,0.00000803,0.00000811,0.00000865,0.00000767,0.00000740,0.00000921,0.00000761,0.00000951,0.00000877,0.00000980,0.00000971,0.00001010,0.00000933,0.00000971,0.00001102,0.00000968,0.00001066,0.00001090,0.00001137,0.00001182,0.00001208,0.00001256,0.00001380,0.00001291,0.00001531,0.00001525,0.00001641,0.00001697,0.00001768,0.00001943,0.00002035,0.00002396,0.00002571,0.00003116,0.00003335,0.00004262,0.00005387,0.00006773,0.00008210,0.00010099,0.00012599,0.00015635,0.00019455,0.00023042,0.00026714,0.00029993,0.00032700,0.00035241,0.00035418,0.00036526,0.00036449,0.00035513,0.00034559,0.00030810,0.00025168,0.00019808,0.00013943,0.00008909,0.00005358,0.00002710,0.00001389,0.00000610,0.00000231,0.00000113,0.00000039,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000865,0.00002639,0.00002218,0.00002639,0.00003279,0.00004274,0.00004291,0.00003261,0.00002257,0.00001795,0.00001428,0.00001176,0.00001063,0.00000930,0.00000797,0.00000592,0.00000604,0.00000572,0.00000530,0.00000509,0.00000592,0.00000542,0.00000512,0.00000486,0.00000512,0.00000533,0.00000604,0.00000560,0.00000569,0.00000631,0.00000625,0.00000649,0.00000530,0.00000655,0.00000586,0.00000619,0.00000622,0.00000640,0.00000649,0.00000746,0.00000749,0.00000669,0.00000749,0.00000746,0.00000729,0.00000684,0.00000835,0.00000829,0.00000886,0.00000900,0.00000883,0.00000800,0.00000820,0.00000897,0.00000877,0.00000888,0.00000927,0.00000951,0.00001022,0.00000930,0.00001028,0.00000971,0.00001128,0.00001131,0.00001069,0.00001247,0.00001202,0.00001330,0.00001223,0.00001235,0.00001493,0.00001733,0.00001635,0.00001721,0.00001780,0.00001839,0.00002192,0.00002171,0.00002574,0.00002962,0.00003563,0.00004499,0.00005313,0.00006830,0.00008118,0.00010185,0.00012436,0.00015327,0.00019322,0.00022464,0.00026208,0.00029584,0.00032045,0.00034539,0.00035957,0.00036653,0.00037201,0.00036073,0.00033532,0.00030807,0.00025840,0.00019517,0.00014142,0.00009095,0.00005621,0.00002944,0.00001463,0.00000595,0.00000317,0.00000077,0.00000033,0.00000012,0.00000003,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000823,0.00002615,0.00002278,0.00002384,0.00003367,0.00004312,0.00004134,0.00003317,0.00002218,0.00001667,0.00001433,0.00001188,0.00001066,0.00000891,0.00000720,0.00000625,0.00000575,0.00000509,0.00000501,0.00000527,0.00000598,0.00000459,0.00000563,0.00000548,0.00000548,0.00000506,0.00000625,0.00000575,0.00000521,0.00000548,0.00000586,0.00000616,0.00000592,0.00000652,0.00000625,0.00000663,0.00000622,0.00000657,0.00000684,0.00000699,0.00000604,0.00000637,0.00000749,0.00000746,0.00000717,0.00000779,0.00000660,0.00000791,0.00000782,0.00000800,0.00000767,0.00000797,0.00000877,0.00000770,0.00000871,0.00000894,0.00000829,0.00000951,0.00000921,0.00000998,0.00001010,0.00000954,0.00001096,0.00001096,0.00001045,0.00001161,0.00001371,0.00001185,0.00001303,0.00001377,0.00001318,0.00001484,0.00001629,0.00001736,0.00001682,0.00001813,0.00002017,0.00002115,0.00002426,0.00002630,0.00003030,0.00003338,0.00004288,0.00005233,0.00006833,0.00008263,0.00010191,0.00012685,0.00015217,0.00018602,0.00022692,0.00026264,0.00029747,0.00032294,0.00033733,0.00035638,0.00037415,0.00036609,0.00035623,0.00034012,0.00030721,0.00025598,0.00019819,0.00014370,0.00009231,0.00005358,0.00003199,0.00001579,0.00000702,0.00000281,0.00000089,0.00000024,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000853,0.00002639,0.00002236,0.00002562,0.00003311,0.00004220,0.00003939,0.00003187,0.00002103,0.00001697,0.00001362,0.00001262,0.00000954,0.00000992,0.00000838,0.00000640,0.00000631,0.00000521,0.00000539,0.00000542,0.00000551,0.00000578,0.00000527,0.00000518,0.00000551,0.00000637,0.00000530,0.00000551,0.00000607,0.00000637,0.00000572,0.00000598,0.00000586,0.00000625,0.00000649,0.00000628,0.00000640,0.00000693,0.00000610,0.00000622,0.00000684,0.00000643,0.00000693,0.00000758,0.00000717,0.00000809,0.00000678,0.00000729,0.00000749,0.00000779,0.00000797,0.00000770,0.00000803,0.00000791,0.00000886,0.00000960,0.00000971,0.00000871,0.00000888,0.00000835,0.00000971,0.00001010,0.00000989,0.00001078,0.00001045,0.00001155,0.00001114,0.00001185,0.00001208,0.00001368,0.00001345,0.00001345,0.00001478,0.00001502,0.00001641,0.00001801,0.00001747,0.00002097,0.00002138,0.00002437,0.00002686,0.00002923,0.00003421,0.00004321,0.00005367,0.00006625,0.00008216,0.00010206,0.00012708,0.00015252,0.00018972,0.00022357,0.00025627,0.00029350,0.00032258,0.00034705,0.00035685,0.00036274,0.00036553,0.00035466,0.00033624,0.00030156,0.00025156,0.00019701,0.00014417,0.00009282,0.00005704,0.00003068,0.00001513,0.00000696,0.00000296,0.00000092,0.00000024,0.00000009,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000847,0.00002452,0.00002346,0.00002529,0.00003353,0.00004057,0.00004117,0.00003234,0.00002254,0.00001653,0.00001356,0.00001238,0.00001096,0.00000957,0.00000785,0.00000655,0.00000566,0.00000578,0.00000495,0.00000480,0.00000569,0.00000518,0.00000480,0.00000483,0.00000566,0.00000566,0.00000509,0.00000598,0.00000572,0.00000598,0.00000512,0.00000619,0.00000643,0.00000625,0.00000610,0.00000557,0.00000628,0.00000649,0.00000640,0.00000652,0.00000666,0.00000714,0.00000723,0.00000655,0.00000743,0.00000749,0.00000755,0.00000800,0.00000699,0.00000832,0.00000797,0.00000817,0.00000809,0.00000782,0.00000912,0.00000856,0.00000936,0.00000960,0.00000930,0.00000897,0.00000894,0.00000965,0.00001060,0.00001060,0.00001111,0.00001117,0.00001122,0.00001179,0.00001217,0.00001197,0.00001374,0.00001484,0.00001507,0.00001570,0.00001505,0.00001789,0.00001730,0.00002020,0.00002055,0.00002177,0.00002337,0.00002603,0.00003148,0.00003486,0.00004238,0.00005367,0.00006711,0.00008610,0.00010289,0.00012711,0.00014823,0.00018546,0.00022189,0.00025568,0.00029519,0.00032270,0.00033905,0.00035152,0.00036055,0.00036668,0.00035315,0.00033520,0.00030612,0.00025547,0.00019813,0.00014394,0.00009824,0.00005882,0.00003344,0.00001620,0.00000693,0.00000329,0.00000127,0.00000039,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000746,0.00002683,0.00002212,0.00002396,0.00003397,0.00004277,0.00004259,0.00003178,0.00002183,0.00001626,0.00001315,0.00001226,0.00001069,0.00000963,0.00000770,0.00000690,0.00000509,0.00000489,0.00000583,0.00000542,0.00000521,0.00000554,0.00000560,0.00000536,0.00000536,0.00000560,0.00000572,0.00000557,0.00000613,0.00000580,0.00000610,0.00000536,0.00000604,0.00000640,0.00000628,0.00000663,0.00000622,0.00000616,0.00000610,0.00000669,0.00000708,0.00000634,0.00000734,0.00000820,0.00000684,0.00000746,0.00000806,0.00000743,0.00000761,0.00000761,0.00000708,0.00000788,0.00000811,0.00000841,0.00000788,0.00000874,0.00000874,0.00000874,0.00000874,0.00000897,0.00000888,0.00000948,0.00001004,0.00000998,0.00001060,0.00001096,0.00001078,0.00001199,0.00001146,0.00001179,0.00001199,0.00001430,0.00001383,0.00001505,0.00001469,0.00001540,0.00001653,0.00001608,0.00001993,0.00002209,0.00002097,0.00002206,0.00002556,0.00002929,0.00003637,0.00004336,0.00005287,0.00006788,0.00008198,0.00010280,0.00012297,0.00015178,0.00018362,0.00021771,0.00026077,0.00029152,0.00032365,0.00033727,0.00035244,0.00036550,0.00035975,0.00035270,0.00034018,0.00030887,0.00025053,0.00020563,0.00014817,0.00009999,0.00005834,0.00003433,0.00001644,0.00000690,0.00000320,0.00000118,0.00000050,0.00000018,0.00000009,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000761,0.00002639,0.00002198,0.00002523,0.00003255,0.00004105,0.00004143,0.00003293,0.00002218,0.00001525,0.00001321,0.00001072,0.00001069,0.00000942,0.00000788,0.00000613,0.00000613,0.00000468,0.00000530,0.00000527,0.00000459,0.00000501,0.00000501,0.00000539,0.00000560,0.00000557,0.00000498,0.00000586,0.00000554,0.00000551,0.00000616,0.00000598,0.00000637,0.00000566,0.00000663,0.00000675,0.00000663,0.00000604,0.00000687,0.00000663,0.00000595,0.00000678,0.00000708,0.00000649,0.00000690,0.00000841,0.00000740,0.00000714,0.00000743,0.00000791,0.00000767,0.00000817,0.00000773,0.00000847,0.00000767,0.00000794,0.00000800,0.00000900,0.00000877,0.00000909,0.00000900,0.00000992,0.00000980,0.00001025,0.00001051,0.00001028,0.00001090,0.00001131,0.00001179,0.00001327,0.00001214,0.00001188,0.00001241,0.00001416,0.00001472,0.00001549,0.00001673,0.00001650,0.00001664,0.00001839,0.00001955,0.00002257,0.00002402,0.00002621,0.00003169,0.00003533,0.00004217,0.00005393,0.00006696,0.00008213,0.00010058,0.00012243,0.00015371,0.00018250,0.00022162,0.00025778,0.00029143,0.00030931,0.00033801,0.00035173,0.00036212,0.00036286,0.00035617,0.00033520,0.00030182,0.00026018,0.00020583,0.00014788,0.00009646,0.00006308,0.00003344,0.00001661,0.00000841,0.00000347,0.00000130,0.00000041,0.00000012,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000723,0.00002455,0.00002097,0.00002633,0.00003539,0.00004137,0.00004164,0.00003196,0.00002310,0.00001573,0.00001327,0.00001140,0.00000960,0.00000936,0.00000809,0.00000637,0.00000566,0.00000557,0.00000489,0.00000518,0.00000536,0.00000524,0.00000557,0.00000509,0.00000468,0.00000530,0.00000586,0.00000616,0.00000492,0.00000580,0.00000518,0.00000595,0.00000637,0.00000652,0.00000678,0.00000666,0.00000634,0.00000655,0.00000610,0.00000681,0.00000672,0.00000663,0.00000687,0.00000708,0.00000569,0.00000737,0.00000660,0.00000737,0.00000758,0.00000803,0.00000776,0.00000847,0.00000776,0.00000669,0.00000788,0.00000874,0.00000814,0.00000933,0.00000826,0.00000915,0.00001022,0.00000829,0.00000930,0.00000980,0.00000954,0.00001140,0.00001105,0.00001066,0.00001108,0.00001081,0.00001170,0.00001235,0.00001300,0.00001300,0.00001318,0.00001436,0.00001463,0.00001750,0.00001700,0.00001786,0.00001978,0.00001946,0.00002275,0.00002553,0.00002716,0.00002849,0.00003427,0.00004297,0.00005159,0.00006989,0.00008239,0.00009993,0.00012341,0.00014601,0.00018481,0.00021641,0.00025701,0.00028778,0.00031601,0.00033869,0.00035042,0.00036067,0.00036171,0.00035427,0.00033283,0.00030144,0.00025698,0.00020684,0.00014983,0.00010155,0.00006202,0.00003536,0.00001774,0.00000912,0.00000382,0.00000124,0.00000071,0.00000018,0.00000006,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000829,0.00002577,0.00002174,0.00002526,0.00003290,0.00004211,0.00004217,0.00003125,0.00002289,0.00001617,0.00001392,0.00001143,0.00001108,0.00000930,0.00000779,0.00000684,0.00000586,0.00000471,0.00000453,0.00000521,0.00000471,0.00000527,0.00000524,0.00000551,0.00000548,0.00000583,0.00000569,0.00000551,0.00000583,0.00000598,0.00000560,0.00000542,0.00000586,0.00000613,0.00000637,0.00000663,0.00000663,0.00000637,0.00000643,0.00000672,0.00000622,0.00000657,0.00000669,0.00000681,0.00000666,0.00000684,0.00000708,0.00000767,0.00000729,0.00000622,0.00000746,0.00000764,0.00000874,0.00000726,0.00000752,0.00000838,0.00000809,0.00000900,0.00000859,0.00000963,0.00000986,0.00000847,0.00000927,0.00000974,0.00000963,0.00001016,0.00001007,0.00001087,0.00001087,0.00001105,0.00001170,0.00001158,0.00001238,0.00001279,0.00001389,0.00001383,0.00001472,0.00001428,0.00001632,0.00001605,0.00001996,0.00001937,0.00002023,0.00002017,0.00002514,0.00002698,0.00003130,0.00003480,0.00004407,0.00005402,0.00006619,0.00008337,0.00010025,0.00012267,0.00014488,0.00017906,0.00021608,0.00025159,0.00028953,0.00031550,0.00033730,0.00034515,0.00035519,0.00036049,0.00035664,0.00033615,0.00030191,0.00026137,0.00020468,0.00015273,0.00010256,0.00006421,0.00003622,0.00001836,0.00000891,0.00000397,0.00000160,0.00000056,0.00000015,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000826,0.00002562,0.00002257,0.00002683,0.00003213,0.00004075,0.00004265,0.00003210,0.00002239,0.00001653,0.00001333,0.00001146,0.00001028,0.00000971,0.00000734,0.00000625,0.00000598,0.00000462,0.00000509,0.00000483,0.00000527,0.00000560,0.00000527,0.00000521,0.00000548,0.00000580,0.00000527,0.00000539,0.00000548,0.00000542,0.00000613,0.00000554,0.00000489,0.00000551,0.00000610,0.00000604,0.00000583,0.00000604,0.00000634,0.00000572,0.00000646,0.00000601,0.00000702,0.00000649,0.00000702,0.00000702,0.00000663,0.00000788,0.00000726,0.00000785,0.00000740,0.00000811,0.00000732,0.00000782,0.00000761,0.00000803,0.00000758,0.00000847,0.00000806,0.00000886,0.00000894,0.00001063,0.00000957,0.00000971,0.00001019,0.00000930,0.00001078,0.00001069,0.00001108,0.00001111,0.00001140,0.00001199,0.00001137,0.00001211,0.00001125,0.00001398,0.00001262,0.00001428,0.00001442,0.00001543,0.00001629,0.00001747,0.00001768,0.00002171,0.00002275,0.00002349,0.00002790,0.00003128,0.00003592,0.00004345,0.00005612,0.00006430,0.00008103,0.00010164,0.00012827,0.00014743,0.00018060,0.00021419,0.00024863,0.00028610,0.00031272,0.00032999,0.00034607,0.00035498,0.00035857,0.00035016,0.00033461,0.00030241,0.00026063,0.00020989,0.00015164,0.00010330,0.00006525,0.00003785,0.00002091,0.00001060,0.00000370,0.00000139,0.00000044,0.00000018,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000800,0.00002523,0.00002263,0.00002378,0.00003388,0.00004149,0.00004211,0.00003136,0.00002260,0.00001602,0.00001300,0.00001223,0.00001040,0.00000995,0.00000782,0.00000578,0.00000545,0.00000450,0.00000501,0.00000501,0.00000506,0.00000503,0.00000527,0.00000536,0.00000580,0.00000495,0.00000575,0.00000515,0.00000480,0.00000589,0.00000578,0.00000729,0.00000649,0.00000551,0.00000687,0.00000572,0.00000586,0.00000554,0.00000634,0.00000592,0.00000652,0.00000575,0.00000699,0.00000702,0.00000779,0.00000717,0.00000752,0.00000702,0.00000734,0.00000699,0.00000663,0.00000779,0.00000806,0.00000746,0.00000817,0.00000681,0.00000755,0.00000880,0.00000773,0.00000811,0.00000886,0.00000853,0.00000888,0.00000977,0.00000957,0.00000948,0.00001010,0.00000957,0.00000968,0.00000894,0.00001072,0.00001125,0.00001238,0.00001268,0.00001321,0.00001241,0.00001345,0.00001433,0.00001505,0.00001590,0.00001567,0.00001845,0.00001972,0.00001869,0.00002085,0.00002280,0.00002517,0.00002793,0.00002891,0.00003595,0.00004395,0.00005233,0.00006670,0.00008278,0.00010105,0.00012027,0.00015377,0.00017856,0.00021478,0.00024614,0.00028008,0.00030375,0.00033067,0.00034139,0.00035306,0.00035869,0.00034847,0.00033431,0.00029762,0.00025820,0.00020980,0.00015318,0.00010863,0.00006693,0.00003755,0.00001996,0.00001037,0.00000444,0.00000204,0.00000050,0.00000015,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000814,0.00002509,0.00002322,0.00002434,0.00003261,0.00004081,0.00004069,0.00003175,0.00002091,0.00001570,0.00001389,0.00001194,0.00001099,0.00001016,0.00000776,0.00000613,0.00000554,0.00000506,0.00000471,0.00000474,0.00000506,0.00000506,0.00000575,0.00000566,0.00000575,0.00000569,0.00000631,0.00000583,0.00000503,0.00000572,0.00000610,0.00000575,0.00000545,0.00000542,0.00000610,0.00000687,0.00000616,0.00000607,0.00000657,0.00000699,0.00000729,0.00000613,0.00000589,0.00000720,0.00000699,0.00000675,0.00000649,0.00000729,0.00000652,0.00000788,0.00000797,0.00000684,0.00000779,0.00000785,0.00000755,0.00000708,0.00000767,0.00000714,0.00000803,0.00000832,0.00000906,0.00000814,0.00000859,0.00000883,0.00000942,0.00000921,0.00000900,0.00001054,0.00001048,0.00001037,0.00001022,0.00000980,0.00001108,0.00001194,0.00001324,0.00001353,0.00001294,0.00001377,0.00001365,0.00001410,0.00001478,0.00001513,0.00001676,0.00001925,0.00001996,0.00001952,0.00002203,0.00002384,0.00002748,0.00003039,0.00003536,0.00004410,0.00005316,0.00006613,0.00007842,0.00009765,0.00012092,0.00014702,0.00017731,0.00021552,0.00024647,0.00028257,0.00031151,0.00033156,0.00034355,0.00035643,0.00036043,0.00035362,0.00033037,0.00030256,0.00025974,0.00020575,0.00015937,0.00010561,0.00006750,0.00003886,0.00002052,0.00001022,0.00000421,0.00000172,0.00000068,0.00000033,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000732,0.00002547,0.00002135,0.00002455,0.00003219,0.00004052,0.00003900,0.00003104,0.00002097,0.00001629,0.00001330,0.00001128,0.00001025,0.00000948,0.00000782,0.00000729,0.00000589,0.00000435,0.00000462,0.00000495,0.00000435,0.00000557,0.00000492,0.00000524,0.00000509,0.00000506,0.00000539,0.00000554,0.00000604,0.00000598,0.00000545,0.00000625,0.00000607,0.00000616,0.00000604,0.00000625,0.00000527,0.00000572,0.00000631,0.00000652,0.00000660,0.00000592,0.00000580,0.00000566,0.00000592,0.00000717,0.00000702,0.00000640,0.00000773,0.00000708,0.00000678,0.00000726,0.00000773,0.00000761,0.00000826,0.00000749,0.00000785,0.00000752,0.00000829,0.00000888,0.00000832,0.00000856,0.00000791,0.00000909,0.00000974,0.00000951,0.00000942,0.00000912,0.00000989,0.00001063,0.00001122,0.00001063,0.00001117,0.00001137,0.00001170,0.00001211,0.00001285,0.00001271,0.00001330,0.00001377,0.00001419,0.00001626,0.00001709,0.00001756,0.00001795,0.00002011,0.00002221,0.00002254,0.00002591,0.00002814,0.00002973,0.00003598,0.00004066,0.00005260,0.00006507,0.00008088,0.00009987,0.00011918,0.00014607,0.00017539,0.00021134,0.00024591,0.00027549,0.00030384,0.00033091,0.00033736,0.00034841,0.00035700,0.00034607,0.00033345,0.00029850,0.00025473,0.00020859,0.00015667,0.00010982,0.00006747,0.00004158,0.00002239,0.00001054,0.00000492,0.00000207,0.00000080,0.00000030,0.00000015,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000678,0.00002532,0.00002079,0.00002429,0.00003202,0.00004191,0.00004063,0.00002932,0.00002100,0.00001516,0.00001457,0.00001146,0.00001013,0.00000894,0.00000749,0.00000655,0.00000536,0.00000592,0.00000506,0.00000506,0.00000471,0.00000506,0.00000604,0.00000450,0.00000533,0.00000551,0.00000578,0.00000551,0.00000527,0.00000655,0.00000604,0.00000610,0.00000622,0.00000580,0.00000601,0.00000589,0.00000628,0.00000637,0.00000601,0.00000631,0.00000646,0.00000640,0.00000714,0.00000660,0.00000625,0.00000723,0.00000737,0.00000714,0.00000740,0.00000717,0.00000714,0.00000675,0.00000702,0.00000711,0.00000702,0.00000806,0.00000767,0.00000797,0.00000859,0.00000752,0.00000847,0.00000903,0.00000894,0.00000933,0.00000883,0.00000865,0.00000936,0.00001043,0.00000930,0.00000868,0.00001060,0.00000968,0.00001108,0.00001087,0.00001161,0.00001173,0.00001211,0.00001294,0.00001425,0.00001306,0.00001351,0.00001490,0.00001605,0.00001694,0.00001676,0.00001895,0.00001878,0.00002076,0.00002278,0.00002568,0.00002837,0.00003074,0.00003865,0.00004351,0.00005441,0.00006225,0.00007979,0.00010176,0.00011965,0.00014790,0.00017669,0.00021217,0.00024099,0.00027857,0.00030132,0.00032777,0.00034628,0.00035250,0.00035498,0.00034773,0.00032848,0.00030733,0.00025680,0.00020939,0.00015457,0.00011109,0.00007010,0.00004214,0.00002257,0.00001013,0.00000521,0.00000252,0.00000071,0.00000024,0.00000003,0.00000003,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000794,0.00002547,0.00002248,0.00002476,0.00003142,0.00004099,0.00003797,0.00002938,0.00001975,0.00001549,0.00001407,0.00001164,0.00001040,0.00000888,0.00000791,0.00000643,0.00000557,0.00000530,0.00000465,0.00000498,0.00000503,0.00000515,0.00000512,0.00000601,0.00000586,0.00000483,0.00000480,0.00000589,0.00000572,0.00000607,0.00000613,0.00000604,0.00000610,0.00000518,0.00000628,0.00000640,0.00000637,0.00000598,0.00000652,0.00000622,0.00000643,0.00000625,0.00000687,0.00000770,0.00000672,0.00000625,0.00000660,0.00000663,0.00000669,0.00000678,0.00000726,0.00000705,0.00000755,0.00000734,0.00000806,0.00000835,0.00000743,0.00000758,0.00000820,0.00000788,0.00000820,0.00000814,0.00000758,0.00000921,0.00000850,0.00000844,0.00000980,0.00000954,0.00000989,0.00000980,0.00000951,0.00001040,0.00001060,0.00001140,0.00001105,0.00001214,0.00001274,0.00001208,0.00001271,0.00001356,0.00001356,0.00001549,0.00001510,0.00001510,0.00001703,0.00001576,0.00001845,0.00001984,0.00001993,0.00002227,0.00002295,0.00002846,0.00003175,0.00003874,0.00004256,0.00005257,0.00006673,0.00008189,0.00009927,0.00012098,0.00014873,0.00017249,0.00020856,0.00024564,0.00027875,0.00030031,0.00032087,0.00034121,0.00035184,0.00034906,0.00034835,0.00033262,0.00030203,0.00026332,0.00021048,0.00015954,0.00010875,0.00006945,0.00004389,0.00002141,0.00001117,0.00000530,0.00000240,0.00000071,0.00000039,0.00000012,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000708,0.00002642,0.00002198,0.00002307,0.00003145,0.00004028,0.00004004,0.00003151,0.00002189,0.00001579,0.00001288,0.00001235,0.00001066,0.00000909,0.00000696,0.00000646,0.00000545,0.00000503,0.00000477,0.00000551,0.00000498,0.00000569,0.00000501,0.00000530,0.00000521,0.00000569,0.00000521,0.00000489,0.00000575,0.00000557,0.00000601,0.00000580,0.00000536,0.00000578,0.00000592,0.00000548,0.00000613,0.00000619,0.00000589,0.00000560,0.00000646,0.00000604,0.00000669,0.00000690,0.00000634,0.00000729,0.00000678,0.00000628,0.00000675,0.00000734,0.00000705,0.00000684,0.00000740,0.00000737,0.00000717,0.00000749,0.00000702,0.00000874,0.00000699,0.00000752,0.00000850,0.00000838,0.00000838,0.00000779,0.00000894,0.00000853,0.00000817,0.00000909,0.00000915,0.00000865,0.00000915,0.00001007,0.00001111,0.00001060,0.00001084,0.00001093,0.00001223,0.00001122,0.00001333,0.00001312,0.00001291,0.00001558,0.00001377,0.00001549,0.00001786,0.00001679,0.00001830,0.00001975,0.00002061,0.00002156,0.00002378,0.00002458,0.00002751,0.00003193,0.00003690,0.00004309,0.00005292,0.00006767,0.00008073,0.00009963,0.00012012,0.00014518,0.00017631,0.00020927,0.00023951,0.00027641,0.00030247,0.00032338,0.00034009,0.00034628,0.00034956,0.00034551,0.00032243,0.00030230,0.00025944,0.00021279,0.00015794,0.00011198,0.00007179,0.00004626,0.00002387,0.00001194,0.00000545,0.00000240,0.00000104,0.00000030,0.00000015,0.00000006,0.00000003,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000749,0.00002538,0.00002242,0.00002544,0.00003341,0.00004022,0.00004099,0.00003213,0.00002141,0.00001582,0.00001294,0.00001250,0.00000903,0.00000862,0.00000803,0.00000690,0.00000518,0.00000489,0.00000471,0.00000465,0.00000518,0.00000503,0.00000527,0.00000530,0.00000489,0.00000560,0.00000557,0.00000480,0.00000610,0.00000471,0.00000542,0.00000566,0.00000512,0.00000589,0.00000527,0.00000640,0.00000557,0.00000672,0.00000604,0.00000610,0.00000572,0.00000678,0.00000655,0.00000761,0.00000586,0.00000699,0.00000711,0.00000675,0.00000746,0.00000655,0.00000690,0.00000637,0.00000634,0.00000740,0.00000660,0.00000770,0.00000729,0.00000737,0.00000844,0.00000785,0.00000838,0.00000888,0.00000797,0.00000880,0.00000924,0.00000951,0.00000865,0.00000909,0.00000927,0.00000948,0.00000968,0.00001084,0.00000957,0.00001025,0.00001028,0.00001093,0.00001099,0.00001117,0.00001122,0.00001250,0.00001250,0.00001351,0.00001327,0.00001356,0.00001398,0.00001573,0.00001685,0.00001614,0.00001774,0.00002156,0.00002215,0.00002195,0.00002562,0.00002855,0.00003172,0.00003613,0.00004448,0.00005509,0.00006661,0.00008062,0.00009936,0.00011944,0.00014497,0.00017755,0.00020678,0.00024238,0.00027333,0.00030108,0.00031989,0.00033810,0.00034115,0.00034873,0.00033754,0.00032750,0.00030176,0.00025722,0.00020403,0.00015901,0.00011536,0.00007229,0.00004629,0.00002443,0.00001247,0.00000524,0.00000234,0.00000095,0.00000030,0.00000015,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000720,0.00002482,0.00002177,0.00002298,0.00003175,0.00004093,0.00004087,0.00003273,0.00002023,0.00001688,0.00001309,0.00001179,0.00001081,0.00001007,0.00000714,0.00000583,0.00000527,0.00000495,0.00000527,0.00000498,0.00000515,0.00000589,0.00000512,0.00000486,0.00000524,0.00000536,0.00000501,0.00000622,0.00000521,0.00000575,0.00000572,0.00000527,0.00000554,0.00000548,0.00000592,0.00000512,0.00000595,0.00000628,0.00000598,0.00000598,0.00000548,0.00000640,0.00000586,0.00000631,0.00000681,0.00000705,0.00000660,0.00000592,0.00000637,0.00000669,0.00000675,0.00000764,0.00000640,0.00000681,0.00000844,0.00000761,0.00000663,0.00000755,0.00000776,0.00000820,0.00000817,0.00000785,0.00000868,0.00000894,0.00000806,0.00000903,0.00000963,0.00000933,0.00000897,0.00000948,0.00000980,0.00000930,0.00001043,0.00000968,0.00001057,0.00001048,0.00001054,0.00001090,0.00001182,0.00001093,0.00001285,0.00001232,0.00001259,0.00001247,0.00001505,0.00001413,0.00001570,0.00001661,0.00001777,0.00001866,0.00001949,0.00002061,0.00002343,0.00002609,0.00002822,0.00003130,0.00003711,0.00004324,0.00005479,0.00006382,0.00008070,0.00009593,0.00011722,0.00014894,0.00017059,0.00020498,0.00024143,0.00027072,0.00030052,0.00031719,0.00033701,0.00034142,0.00034491,0.00034536,0.00032424,0.00030253,0.00025814,0.00021356,0.00016434,0.00011269,0.00007526,0.00004611,0.00002381,0.00001262,0.00000643,0.00000246,0.00000074,0.00000030,0.00000006,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000720,0.00002470,0.00002180,0.00002334,0.00003027,0.00004046,0.00003921,0.00002894,0.00002011,0.00001608,0.00001211,0.00001131,0.00000977,0.00000933,0.00000758,0.00000652,0.00000506,0.00000566,0.00000468,0.00000465,0.00000512,0.00000471,0.00000580,0.00000536,0.00000545,0.00000569,0.00000471,0.00000530,0.00000589,0.00000509,0.00000489,0.00000509,0.00000601,0.00000557,0.00000542,0.00000533,0.00000598,0.00000652,0.00000578,0.00000586,0.00000601,0.00000720,0.00000578,0.00000554,0.00000690,0.00000586,0.00000643,0.00000660,0.00000578,0.00000711,0.00000631,0.00000675,0.00000672,0.00000672,0.00000655,0.00000717,0.00000660,0.00000678,0.00000776,0.00000832,0.00000803,0.00000788,0.00000820,0.00000835,0.00000865,0.00000841,0.00000894,0.00000844,0.00000856,0.00000888,0.00001063,0.00000963,0.00000939,0.00001043,0.00000957,0.00001078,0.00001099,0.00001090,0.00001176,0.00001125,0.00001235,0.00001164,0.00001312,0.00001274,0.00001368,0.00001499,0.00001507,0.00001703,0.00001670,0.00001818,0.00001881,0.00001999,0.00002278,0.00002437,0.00002497,0.00002811,0.00003172,0.00003646,0.00004478,0.00005180,0.00006652,0.00008062,0.00009732,0.00011752,0.00014272,0.00016991,0.00020844,0.00023800,0.00026936,0.00030055,0.00031562,0.00033028,0.00034468,0.00034719,0.00033932,0.00032303,0.00029951,0.00025885,0.00021125,0.00016357,0.00011441,0.00007665,0.00004454,0.00002580,0.00001419,0.00000607,0.00000284,0.00000104,0.00000041,0.00000012,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000800,0.00002411,0.00002029,0.00002482,0.00003098,0.00004025,0.00003933,0.00002917,0.00002029,0.00001623,0.00001199,0.00001235,0.00000995,0.00000785,0.00000794,0.00000607,0.00000595,0.00000586,0.00000498,0.00000498,0.00000506,0.00000489,0.00000521,0.00000545,0.00000521,0.00000572,0.00000536,0.00000527,0.00000557,0.00000560,0.00000575,0.00000616,0.00000551,0.00000569,0.00000663,0.00000557,0.00000592,0.00000595,0.00000628,0.00000628,0.00000643,0.00000595,0.00000687,0.00000622,0.00000666,0.00000734,0.00000660,0.00000566,0.00000607,0.00000619,0.00000687,0.00000684,0.00000720,0.00000663,0.00000657,0.00000705,0.00000699,0.00000758,0.00000761,0.00000734,0.00000794,0.00000767,0.00000797,0.00000770,0.00000779,0.00000814,0.00000803,0.00000853,0.00000803,0.00000891,0.00000968,0.00000960,0.00000894,0.00001025,0.00001007,0.00001140,0.00001087,0.00001117,0.00001131,0.00001105,0.00001211,0.00001241,0.00001217,0.00001268,0.00001291,0.00001395,0.00001469,0.00001413,0.00001629,0.00001667,0.00001738,0.00001789,0.00001967,0.00002221,0.00002357,0.00002491,0.00002843,0.00003264,0.00003554,0.00004635,0.00005369,0.00006468,0.00007792,0.00009948,0.00012036,0.00014352,0.00016831,0.00020723,0.00023584,0.00027064,0.00029930,0.00031891,0.00033775,0.00033890,0.00034328,0.00033455,0.00032012,0.00029430,0.00025790,0.00021282,0.00016256,0.00011959,0.00007659,0.00004771,0.00002674,0.00001395,0.00000663,0.00000258,0.00000157,0.00000056,0.00000003,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000734,0.00002544,0.00002124,0.00002227,0.00003059,0.00004149,0.00003741,0.00003065,0.00002153,0.00001661,0.00001327,0.00001060,0.00000995,0.00000847,0.00000826,0.00000580,0.00000569,0.00000533,0.00000563,0.00000539,0.00000483,0.00000486,0.00000506,0.00000506,0.00000501,0.00000575,0.00000554,0.00000503,0.00000548,0.00000563,0.00000530,0.00000575,0.00000551,0.00000536,0.00000533,0.00000548,0.00000589,0.00000616,0.00000622,0.00000578,0.00000560,0.00000616,0.00000649,0.00000613,0.00000583,0.00000643,0.00000610,0.00000640,0.00000657,0.00000672,0.00000657,0.00000675,0.00000678,0.00000652,0.00000752,0.00000678,0.00000776,0.00000749,0.00000734,0.00000743,0.00000770,0.00000847,0.00000782,0.00000782,0.00000785,0.00000859,0.00000862,0.00000814,0.00000809,0.00000823,0.00000853,0.00000844,0.00000945,0.00000971,0.00000963,0.00000971,0.00001048,0.00001034,0.00001194,0.00001105,0.00001066,0.00001069,0.00001205,0.00001208,0.00001430,0.00001398,0.00001392,0.00001430,0.00001502,0.00001679,0.00001656,0.00001792,0.00001875,0.00002032,0.00002124,0.00002295,0.00002440,0.00002956,0.00003385,0.00003821,0.00004306,0.00005313,0.00006196,0.00008198,0.00009924,0.00011716,0.00014154,0.00016911,0.00020157,0.00023536,0.00026948,0.00029927,0.00031373,0.00033707,0.00034000,0.00034009,0.00034598,0.00032590,0.00029916,0.00025823,0.00021306,0.00016268,0.00011719,0.00007718,0.00004662,0.00002674,0.00001505,0.00000746,0.00000370,0.00000130,0.00000056,0.00000012,0.00000003,0.00000003,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000726,0.00002553,0.00001937,0.00002461,0.00003166,0.00003930,0.00003980,0.00002879,0.00002032,0.00001599,0.00001220,0.00001102,0.00000995,0.00000847,0.00000655,0.00000678,0.00000477,0.00000480,0.00000489,0.00000501,0.00000509,0.00000486,0.00000489,0.00000521,0.00000483,0.00000578,0.00000536,0.00000444,0.00000563,0.00000575,0.00000521,0.00000533,0.00000569,0.00000560,0.00000598,0.00000545,0.00000625,0.00000583,0.00000696,0.00000613,0.00000598,0.00000542,0.00000643,0.00000637,0.00000619,0.00000628,0.00000655,0.00000539,0.00000628,0.00000580,0.00000737,0.00000684,0.00000660,0.00000628,0.00000717,0.00000663,0.00000767,0.00000761,0.00000764,0.00000732,0.00000729,0.00000767,0.00000856,0.00000785,0.00000764,0.00000729,0.00000770,0.00000811,0.00000811,0.00000921,0.00000874,0.00000862,0.00000977,0.00000998,0.00000945,0.00000995,0.00001001,0.00001025,0.00000992,0.00001122,0.00001084,0.00001066,0.00001194,0.00001327,0.00001191,0.00001244,0.00001315,0.00001439,0.00001466,0.00001567,0.00001579,0.00001783,0.00001762,0.00001934,0.00001952,0.00002251,0.00002405,0.00002668,0.00002849,0.00003249,0.00003735,0.00004525,0.00005325,0.00006637,0.00007780,0.00009480,0.00011888,0.00014414,0.00017175,0.00020267,0.00023474,0.00026602,0.00029063,0.00031160,0.00033384,0.00033757,0.00034074,0.00033478,0.00032119,0.00029214,0.00025322,0.00021362,0.00016440,0.00011778,0.00008017,0.00004682,0.00002751,0.00001519,0.00000690,0.00000264,0.00000172,0.00000047,0.00000027,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000779,0.00002509,0.00002215,0.00002399,0.00003068,0.00004134,0.00003738,0.00003045,0.00002082,0.00001531,0.00001268,0.00001179,0.00001007,0.00000963,0.00000773,0.00000646,0.00000471,0.00000492,0.00000486,0.00000483,0.00000521,0.00000462,0.00000501,0.00000495,0.00000450,0.00000509,0.00000441,0.00000554,0.00000539,0.00000601,0.00000625,0.00000583,0.00000572,0.00000527,0.00000521,0.00000518,0.00000607,0.00000580,0.00000569,0.00000563,0.00000628,0.00000640,0.00000572,0.00000613,0.00000580,0.00000631,0.00000690,0.00000675,0.00000586,0.00000634,0.00000643,0.00000660,0.00000631,0.00000696,0.00000640,0.00000663,0.00000660,0.00000702,0.00000672,0.00000663,0.00000767,0.00000761,0.00000705,0.00000797,0.00000826,0.00000921,0.00000794,0.00000939,0.00000856,0.00000939,0.00000865,0.00000883,0.00000936,0.00000906,0.00000945,0.00000963,0.00001004,0.00001045,0.00000983,0.00001031,0.00001182,0.00001161,0.00001140,0.00001158,0.00001170,0.00001137,0.00001374,0.00001428,0.00001484,0.00001439,0.00001502,0.00001614,0.00001709,0.00001774,0.00001961,0.00002017,0.00002352,0.00002414,0.00002618,0.00002719,0.00003249,0.00003720,0.00004374,0.00005215,0.00006480,0.00008127,0.00009614,0.00011826,0.00014109,0.00017169,0.00020145,0.00022728,0.00027025,0.00029350,0.00031503,0.00032777,0.00033902,0.00034133,0.00033508,0.00032320,0.00028971,0.00025843,0.00021750,0.00016644,0.00012036,0.00007848,0.00004872,0.00002911,0.00001584,0.00000791,0.00000311,0.00000166,0.00000080,0.00000009,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000726,0.00002405,0.00002049,0.00002283,0.00003145,0.00003998,0.00003761,0.00003015,0.00002055,0.00001558,0.00001285,0.00001040,0.00001001,0.00000862,0.00000678,0.00000690,0.00000486,0.00000521,0.00000557,0.00000495,0.00000506,0.00000441,0.00000483,0.00000563,0.00000468,0.00000474,0.00000509,0.00000539,0.00000524,0.00000489,0.00000578,0.00000589,0.00000557,0.00000506,0.00000512,0.00000501,0.00000563,0.00000545,0.00000542,0.00000610,0.00000572,0.00000542,0.00000578,0.00000687,0.00000666,0.00000625,0.00000598,0.00000592,0.00000678,0.00000702,0.00000586,0.00000640,0.00000666,0.00000770,0.00000637,0.00000657,0.00000702,0.00000652,0.00000669,0.00000711,0.00000734,0.00000717,0.00000723,0.00000853,0.00000764,0.00000906,0.00000794,0.00000847,0.00000894,0.00000886,0.00000886,0.00000877,0.00000859,0.00000883,0.00001045,0.00000995,0.00000986,0.00000960,0.00001099,0.00001054,0.00001054,0.00001037,0.00001137,0.00001188,0.00001235,0.00001176,0.00001309,0.00001291,0.00001285,0.00001484,0.00001496,0.00001620,0.00001626,0.00001617,0.00001821,0.00001833,0.00001969,0.00002248,0.00002497,0.00002689,0.00003006,0.00003228,0.00003604,0.00004567,0.00005479,0.00006581,0.00008204,0.00009732,0.00011776,0.00014278,0.00016896,0.00020145,0.00023113,0.00025675,0.00028272,0.00031269,0.00032436,0.00033624,0.00034127,0.00033570,0.00032445,0.00029199,0.00026225,0.00021309,0.00016449,0.00012101,0.00008133,0.00005284,0.00002979,0.00001608,0.00000806,0.00000275,0.00000107,0.00000047,0.00000036,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000803,0.00002509,0.00002171,0.00002337,0.00003113,0.00004007,0.00003930,0.00003009,0.00002103,0.00001608,0.00001241,0.00001197,0.00000948,0.00000894,0.00000761,0.00000634,0.00000572,0.00000554,0.00000474,0.00000539,0.00000506,0.00000512,0.00000530,0.00000459,0.00000592,0.00000560,0.00000542,0.00000456,0.00000515,0.00000524,0.00000474,0.00000578,0.00000530,0.00000495,0.00000518,0.00000622,0.00000622,0.00000557,0.00000486,0.00000631,0.00000583,0.00000678,0.00000580,0.00000628,0.00000554,0.00000622,0.00000660,0.00000640,0.00000598,0.00000681,0.00000619,0.00000631,0.00000628,0.00000655,0.00000655,0.00000640,0.00000684,0.00000666,0.00000732,0.00000693,0.00000684,0.00000657,0.00000779,0.00000743,0.00000817,0.00000782,0.00000847,0.00000880,0.00000767,0.00000862,0.00000841,0.00000894,0.00000900,0.00000954,0.00000936,0.00000918,0.00000918,0.00000980,0.00001019,0.00000912,0.00001054,0.00001001,0.00001102,0.00001155,0.00001170,0.00001131,0.00001271,0.00001282,0.00001336,0.00001336,0.00001416,0.00001472,0.00001475,0.00001721,0.00001762,0.00001744,0.00001821,0.00002115,0.00002150,0.00002443,0.00002553,0.00002819,0.00003122,0.00003661,0.00004528,0.00005304,0.00006507,0.00008059,0.00009605,0.00011740,0.00013964,0.00016665,0.00019639,0.00023290,0.00025606,0.00028396,0.00030718,0.00032605,0.00033138,0.00033715,0.00032658,0.00031770,0.00029525,0.00026270,0.00021733,0.00016674,0.00012110,0.00008296,0.00005230,0.00002973,0.00001724,0.00000829,0.00000317,0.00000216,0.00000065,0.00000015,0.00000006,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000788,0.00002449,0.00002233,0.00002286,0.00003074,0.00003800,0.00003844,0.00002994,0.00002144,0.00001617,0.00001202,0.00001063,0.00000933,0.00000803,0.00000660,0.00000598,0.00000521,0.00000441,0.00000456,0.00000527,0.00000557,0.00000560,0.00000468,0.00000521,0.00000563,0.00000563,0.00000572,0.00000501,0.00000530,0.00000628,0.00000554,0.00000533,0.00000524,0.00000527,0.00000595,0.00000613,0.00000542,0.00000628,0.00000572,0.00000557,0.00000622,0.00000625,0.00000601,0.00000634,0.00000575,0.00000551,0.00000702,0.00000699,0.00000604,0.00000660,0.00000586,0.00000616,0.00000595,0.00000696,0.00000652,0.00000666,0.00000646,0.00000687,0.00000693,0.00000619,0.00000678,0.00000711,0.00000794,0.00000803,0.00000702,0.00000776,0.00000720,0.00000767,0.00000776,0.00000785,0.00000809,0.00000888,0.00000921,0.00000897,0.00000877,0.00000986,0.00000948,0.00000971,0.00000986,0.00000965,0.00001045,0.00001081,0.00001105,0.00001173,0.00001084,0.00001131,0.00001214,0.00001297,0.00001220,0.00001404,0.00001282,0.00001410,0.00001549,0.00001493,0.00001682,0.00001744,0.00001830,0.00002026,0.00002141,0.00002298,0.00002343,0.00002713,0.00002876,0.00003219,0.00003898,0.00004300,0.00005298,0.00006750,0.00007869,0.00009572,0.00011793,0.00014050,0.00016485,0.00020184,0.00022894,0.00025817,0.00028150,0.00031127,0.00032220,0.00032723,0.00033520,0.00033416,0.00031482,0.00029528,0.00025769,0.00021759,0.00016858,0.00012474,0.00008681,0.00005284,0.00003296,0.00001664,0.00000811,0.00000370,0.00000175,0.00000074,0.00000024,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000678,0.00002541,0.00002138,0.00002423,0.00003098,0.00004040,0.00003735,0.00002817,0.00002023,0.00001667,0.00001342,0.00001140,0.00000951,0.00000888,0.00000684,0.00000646,0.00000521,0.00000506,0.00000492,0.00000462,0.00000483,0.00000486,0.00000515,0.00000483,0.00000471,0.00000506,0.00000512,0.00000486,0.00000563,0.00000509,0.00000489,0.00000486,0.00000595,0.00000486,0.00000542,0.00000557,0.00000631,0.00000604,0.00000551,0.00000554,0.00000625,0.00000616,0.00000575,0.00000625,0.00000610,0.00000598,0.00000622,0.00000634,0.00000575,0.00000628,0.00000601,0.00000655,0.00000675,0.00000675,0.00000714,0.00000589,0.00000640,0.00000652,0.00000737,0.00000723,0.00000746,0.00000767,0.00000687,0.00000859,0.00000788,0.00000794,0.00000809,0.00000729,0.00000835,0.00000930,0.00000820,0.00000859,0.00000847,0.00000811,0.00000850,0.00000951,0.00000983,0.00000983,0.00000983,0.00000998,0.00000965,0.00000965,0.00001108,0.00001004,0.00001054,0.00001090,0.00001093,0.00001173,0.00001205,0.00001202,0.00001327,0.00001356,0.00001457,0.00001502,0.00001549,0.00001576,0.00001661,0.00001857,0.00002005,0.00002135,0.00002121,0.00002363,0.00002645,0.00002769,0.00003326,0.00003738,0.00004437,0.00005292,0.00006566,0.00007985,0.00009400,0.00011586,0.00014077,0.00016532,0.00019414,0.00022686,0.00025971,0.00027795,0.00030505,0.00032614,0.00033576,0.00033955,0.00033245,0.00032042,0.00029560,0.00025808,0.00021913,0.00017308,0.00012501,0.00008417,0.00005503,0.00003287,0.00001667,0.00000880,0.00000486,0.00000204,0.00000050,0.00000024,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000764,0.00002396,0.00002159,0.00002378,0.00003098,0.00003983,0.00003883,0.00002959,0.00002026,0.00001558,0.00001285,0.00001099,0.00001117,0.00000924,0.00000681,0.00000640,0.00000483,0.00000649,0.00000492,0.00000506,0.00000462,0.00000441,0.00000554,0.00000483,0.00000480,0.00000492,0.00000503,0.00000501,0.00000459,0.00000542,0.00000509,0.00000483,0.00000468,0.00000486,0.00000545,0.00000536,0.00000536,0.00000554,0.00000607,0.00000628,0.00000545,0.00000625,0.00000643,0.00000536,0.00000586,0.00000640,0.00000652,0.00000643,0.00000601,0.00000589,0.00000681,0.00000495,0.00000696,0.00000601,0.00000643,0.00000634,0.00000666,0.00000761,0.00000604,0.00000714,0.00000732,0.00000737,0.00000717,0.00000761,0.00000743,0.00000746,0.00000705,0.00000850,0.00000868,0.00000767,0.00000835,0.00000791,0.00000868,0.00000811,0.00000912,0.00000995,0.00000930,0.00001066,0.00000909,0.00001001,0.00000980,0.00000971,0.00001099,0.00000930,0.00001143,0.00001114,0.00001197,0.00001253,0.00001194,0.00001202,0.00001324,0.00001410,0.00001404,0.00001507,0.00001513,0.00001540,0.00001623,0.00001860,0.00001967,0.00001937,0.00002124,0.00002260,0.00002310,0.00002660,0.00003012,0.00003400,0.00003693,0.00004668,0.00005369,0.00006294,0.00007878,0.00009465,0.00011352,0.00013769,0.00016434,0.00019183,0.00022817,0.00025926,0.00027798,0.00030440,0.00031580,0.00033360,0.00033102,0.00032777,0.00031624,0.00029643,0.00025935,0.00022055,0.00017252,0.00012714,0.00008583,0.00005701,0.00003335,0.00001691,0.00000894,0.00000385,0.00000181,0.00000083,0.00000033,0.00000000,0.00000000,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000737,0.00002482,0.00002032,0.00002349,0.00003077,0.00003696,0.00003945,0.00002908,0.00002008,0.00001377,0.00001199,0.00001060,0.00000971,0.00000891,0.00000746,0.00000578,0.00000530,0.00000486,0.00000385,0.00000480,0.00000506,0.00000456,0.00000480,0.00000480,0.00000506,0.00000539,0.00000509,0.00000453,0.00000509,0.00000501,0.00000515,0.00000575,0.00000477,0.00000625,0.00000598,0.00000607,0.00000530,0.00000580,0.00000687,0.00000575,0.00000542,0.00000560,0.00000575,0.00000660,0.00000598,0.00000681,0.00000578,0.00000601,0.00000548,0.00000672,0.00000604,0.00000610,0.00000646,0.00000687,0.00000616,0.00000622,0.00000711,0.00000646,0.00000646,0.00000687,0.00000729,0.00000678,0.00000657,0.00000814,0.00000634,0.00000838,0.00000776,0.00000770,0.00000687,0.00000758,0.00000844,0.00000888,0.00000826,0.00000915,0.00000862,0.00000832,0.00000891,0.00000986,0.00000900,0.00000977,0.00000903,0.00001004,0.00000942,0.00001022,0.00001096,0.00001096,0.00001040,0.00001164,0.00001176,0.00001223,0.00001288,0.00001220,0.00001416,0.00001383,0.00001333,0.00001570,0.00001641,0.00001682,0.00001730,0.00001952,0.00001830,0.00001984,0.00002260,0.00002429,0.00002538,0.00002876,0.00003370,0.00003903,0.00004596,0.00005479,0.00006388,0.00008038,0.00009474,0.00011622,0.00014177,0.00016505,0.00019159,0.00022390,0.00025227,0.00027851,0.00030055,0.00031817,0.00033277,0.00033517,0.00033105,0.00031231,0.00029584,0.00025446,0.00021931,0.00016662,0.00012744,0.00008929,0.00005586,0.00003329,0.00001813,0.00000945,0.00000438,0.00000231,0.00000086,0.00000033,0.00000018,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000809,0.00002304,0.00001958,0.00002429,0.00002973,0.00003738,0.00003983,0.00002825,0.00002082,0.00001516,0.00001309,0.00001025,0.00001117,0.00000844,0.00000657,0.00000583,0.00000527,0.00000509,0.00000506,0.00000468,0.00000489,0.00000545,0.00000495,0.00000530,0.00000521,0.00000483,0.00000539,0.00000468,0.00000548,0.00000518,0.00000530,0.00000551,0.00000533,0.00000575,0.00000557,0.00000521,0.00000563,0.00000548,0.00000592,0.00000625,0.00000483,0.00000548,0.00000631,0.00000560,0.00000649,0.00000604,0.00000628,0.00000657,0.00000563,0.00000655,0.00000628,0.00000601,0.00000622,0.00000640,0.00000711,0.00000619,0.00000643,0.00000800,0.00000714,0.00000663,0.00000717,0.00000687,0.00000693,0.00000678,0.00000800,0.00000649,0.00000764,0.00000714,0.00000770,0.00000773,0.00000717,0.00000886,0.00000912,0.00000841,0.00000832,0.00000853,0.00000856,0.00000865,0.00000954,0.00000995,0.00000942,0.00000995,0.00001051,0.00001007,0.00000960,0.00001179,0.00001137,0.00001211,0.00001125,0.00001199,0.00001288,0.00001291,0.00001247,0.00001436,0.00001416,0.00001318,0.00001469,0.00001519,0.00001682,0.00001801,0.00001845,0.00001967,0.00002132,0.00002340,0.00002506,0.00002571,0.00003077,0.00003486,0.00003749,0.00004650,0.00005328,0.00006477,0.00007863,0.00009664,0.00011142,0.00013961,0.00016141,0.00019562,0.00022538,0.00025553,0.00027848,0.00030511,0.00031716,0.00032229,0.00032741,0.00033162,0.00031328,0.00028781,0.00025894,0.00021937,0.00017092,0.00012788,0.00008826,0.00005707,0.00003370,0.00001878,0.00000963,0.00000444,0.00000207,0.00000053,0.00000027,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000702,0.00002449,0.00002035,0.00002343,0.00003092,0.00003915,0.00003782,0.00002873,0.00001946,0.00001573,0.00001208,0.00001069,0.00000915,0.00000906,0.00000631,0.00000563,0.00000530,0.00000465,0.00000456,0.00000486,0.00000435,0.00000450,0.00000465,0.00000483,0.00000486,0.00000498,0.00000495,0.00000495,0.00000539,0.00000542,0.00000604,0.00000580,0.00000607,0.00000610,0.00000539,0.00000625,0.00000628,0.00000586,0.00000524,0.00000545,0.00000592,0.00000560,0.00000619,0.00000542,0.00000539,0.00000521,0.00000663,0.00000575,0.00000586,0.00000619,0.00000539,0.00000610,0.00000578,0.00000657,0.00000675,0.00000699,0.00000702,0.00000637,0.00000696,0.00000643,0.00000717,0.00000749,0.00000732,0.00000752,0.00000598,0.00000684,0.00000779,0.00000809,0.00000817,0.00000761,0.00000767,0.00000817,0.00000847,0.00000746,0.00000874,0.00000888,0.00000803,0.00000832,0.00000865,0.00000900,0.00000930,0.00000933,0.00000977,0.00000948,0.00000954,0.00001069,0.00001043,0.00001025,0.00001161,0.00001173,0.00001303,0.00001303,0.00001232,0.00001309,0.00001425,0.00001398,0.00001430,0.00001410,0.00001522,0.00001546,0.00001810,0.00001999,0.00001964,0.00002073,0.00002168,0.00002292,0.00002562,0.00002891,0.00003418,0.00003815,0.00004863,0.00005343,0.00006575,0.00007786,0.00009560,0.00011201,0.00013644,0.00016375,0.00019268,0.00022233,0.00024851,0.00027517,0.00029720,0.00031328,0.00032528,0.00032812,0.00032942,0.00031367,0.00028737,0.00025879,0.00021925,0.00017287,0.00013049,0.00008980,0.00005864,0.00003430,0.00001969,0.00000945,0.00000524,0.00000210,0.00000071,0.00000039,0.00000012,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000737,0.00002511,0.00002052,0.00002298,0.00002819,0.00003871,0.00003637,0.00003050,0.00001996,0.00001623,0.00001238,0.00001125,0.00000983,0.00000797,0.00000711,0.00000592,0.00000592,0.00000474,0.00000489,0.00000370,0.00000459,0.00000498,0.00000444,0.00000432,0.00000432,0.00000462,0.00000521,0.00000468,0.00000486,0.00000447,0.00000521,0.00000557,0.00000589,0.00000474,0.00000563,0.00000598,0.00000589,0.00000465,0.00000604,0.00000640,0.00000569,0.00000575,0.00000646,0.00000572,0.00000583,0.00000640,0.00000598,0.00000622,0.00000509,0.00000646,0.00000560,0.00000672,0.00000586,0.00000625,0.00000589,0.00000702,0.00000678,0.00000622,0.00000610,0.00000708,0.00000646,0.00000746,0.00000746,0.00000723,0.00000678,0.00000767,0.00000734,0.00000714,0.00000743,0.00000699,0.00000726,0.00000726,0.00000811,0.00000794,0.00000847,0.00000880,0.00000930,0.00000948,0.00000853,0.00000844,0.00000939,0.00000963,0.00001034,0.00000927,0.00000980,0.00001081,0.00001158,0.00001069,0.00000980,0.00001117,0.00001247,0.00001182,0.00001208,0.00001342,0.00001353,0.00001345,0.00001371,0.00001428,0.00001460,0.00001584,0.00001673,0.00001691,0.00001845,0.00001801,0.00002129,0.00002236,0.00002535,0.00002787,0.00003009,0.00003305,0.00003972,0.00004570,0.00005547,0.00006412,0.00007712,0.00009492,0.00011645,0.00013526,0.00016144,0.00018895,0.00021913,0.00024955,0.00027757,0.00030153,0.00031003,0.00031820,0.00033016,0.00032700,0.00031331,0.00029741,0.00025938,0.00021279,0.00017255,0.00013635,0.00009003,0.00006249,0.00003563,0.00001987,0.00001040,0.00000580,0.00000246,0.00000124,0.00000027,0.00000015,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000717,0.00002470,0.00002017,0.00002360,0.00003018,0.00003788,0.00003489,0.00003053,0.00002183,0.00001439,0.00001205,0.00001122,0.00000989,0.00000832,0.00000693,0.00000646,0.00000486,0.00000471,0.00000486,0.00000483,0.00000409,0.00000459,0.00000474,0.00000580,0.00000492,0.00000498,0.00000495,0.00000495,0.00000441,0.00000542,0.00000447,0.00000506,0.00000551,0.00000501,0.00000628,0.00000622,0.00000533,0.00000589,0.00000583,0.00000578,0.00000569,0.00000595,0.00000586,0.00000607,0.00000548,0.00000578,0.00000569,0.00000607,0.00000598,0.00000592,0.00000663,0.00000643,0.00000681,0.00000601,0.00000601,0.00000705,0.00000649,0.00000652,0.00000687,0.00000649,0.00000628,0.00000720,0.00000678,0.00000720,0.00000687,0.00000687,0.00000752,0.00000714,0.00000767,0.00000806,0.00000729,0.00000797,0.00000773,0.00000794,0.00000832,0.00000779,0.00000838,0.00000886,0.00000877,0.00000826,0.00000874,0.00000886,0.00000909,0.00000957,0.00001019,0.00001028,0.00000986,0.00001034,0.00001072,0.00001054,0.00001149,0.00001229,0.00001194,0.00001205,0.00001274,0.00001268,0.00001333,0.00001315,0.00001430,0.00001626,0.00001670,0.00001676,0.00001792,0.00001919,0.00001916,0.00002073,0.00002325,0.00002340,0.00002497,0.00002991,0.00003228,0.00003898,0.00004570,0.00005411,0.00006433,0.00007890,0.00009622,0.00011482,0.00013372,0.00015783,0.00018531,0.00021804,0.00024676,0.00027588,0.00029634,0.00030493,0.00032318,0.00032682,0.00032566,0.00030822,0.00029320,0.00025630,0.00021662,0.00018039,0.00012907,0.00009131,0.00006021,0.00003510,0.00002165,0.00001028,0.00000536,0.00000246,0.00000113,0.00000036,0.00000012,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000734,0.00002334,0.00001984,0.00002343,0.00003039,0.00003859,0.00003560,0.00002819,0.00001972,0.00001306,0.00001223,0.00001031,0.00000921,0.00000820,0.00000681,0.00000625,0.00000533,0.00000551,0.00000453,0.00000441,0.00000453,0.00000447,0.00000456,0.00000501,0.00000459,0.00000512,0.00000489,0.00000424,0.00000426,0.00000498,0.00000551,0.00000501,0.00000551,0.00000580,0.00000583,0.00000515,0.00000530,0.00000566,0.00000524,0.00000545,0.00000566,0.00000675,0.00000518,0.00000578,0.00000557,0.00000622,0.00000595,0.00000589,0.00000583,0.00000607,0.00000690,0.00000663,0.00000622,0.00000649,0.00000669,0.00000646,0.00000699,0.00000613,0.00000628,0.00000628,0.00000655,0.00000726,0.00000705,0.00000746,0.00000681,0.00000672,0.00000666,0.00000681,0.00000749,0.00000770,0.00000797,0.00000773,0.00000791,0.00000687,0.00000856,0.00000826,0.00000752,0.00000705,0.00000832,0.00000924,0.00000809,0.00000841,0.00000897,0.00000847,0.00000960,0.00000915,0.00001028,0.00001043,0.00001051,0.00000951,0.00001010,0.00001146,0.00001128,0.00001105,0.00001271,0.00001226,0.00001365,0.00001265,0.00001315,0.00001398,0.00001614,0.00001715,0.00001709,0.00001747,0.00001875,0.00002061,0.00002168,0.00002230,0.00002393,0.00002657,0.00003172,0.00003447,0.00003749,0.00004345,0.00005263,0.00006421,0.00008026,0.00009587,0.00011008,0.00013579,0.00016236,0.00018931,0.00021928,0.00024277,0.00027561,0.00029658,0.00031263,0.00031891,0.00032599,0.00032389,0.00030934,0.00028781,0.00025364,0.00022017,0.00017533,0.00013167,0.00009436,0.00006128,0.00003741,0.00002165,0.00001120,0.00000583,0.00000246,0.00000124,0.00000047,0.00000012,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000776,0.00002408,0.00001981,0.00002310,0.00002973,0.00003797,0.00003791,0.00002846,0.00001987,0.00001493,0.00001333,0.00001051,0.00000927,0.00000749,0.00000779,0.00000548,0.00000545,0.00000480,0.00000492,0.00000432,0.00000477,0.00000441,0.00000480,0.00000503,0.00000456,0.00000367,0.00000530,0.00000474,0.00000524,0.00000512,0.00000459,0.00000403,0.00000563,0.00000533,0.00000503,0.00000575,0.00000506,0.00000557,0.00000536,0.00000660,0.00000580,0.00000533,0.00000613,0.00000563,0.00000560,0.00000554,0.00000512,0.00000518,0.00000628,0.00000548,0.00000643,0.00000598,0.00000684,0.00000717,0.00000699,0.00000598,0.00000637,0.00000666,0.00000841,0.00000702,0.00000666,0.00000557,0.00000702,0.00000690,0.00000770,0.00000652,0.00000717,0.00000800,0.00000732,0.00000726,0.00000782,0.00000770,0.00000734,0.00000773,0.00000782,0.00000871,0.00000811,0.00000850,0.00000886,0.00000841,0.00000888,0.00000862,0.00000963,0.00000939,0.00000927,0.00001034,0.00000989,0.00001099,0.00001048,0.00001081,0.00001096,0.00001010,0.00001063,0.00001054,0.00001149,0.00001152,0.00001202,0.00001315,0.00001282,0.00001419,0.00001469,0.00001475,0.00001433,0.00001644,0.00001866,0.00001943,0.00002023,0.00002192,0.00002269,0.00002343,0.00002686,0.00002914,0.00003353,0.00004004,0.00004478,0.00005281,0.00006744,0.00008103,0.00009501,0.00011127,0.00013861,0.00016008,0.00019156,0.00021632,0.00024854,0.00027306,0.00029231,0.00030937,0.00032454,0.00032208,0.00031844,0.00031041,0.00028719,0.00026101,0.00022073,0.00017539,0.00013277,0.00009184,0.00006054,0.00003690,0.00002112,0.00001143,0.00000554,0.00000261,0.00000104,0.00000044,0.00000012,0.00000000,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000732,0.00002553,0.00002014,0.00002286,0.00002991,0.00003613,0.00003539,0.00002772,0.00001955,0.00001584,0.00001256,0.00001037,0.00001007,0.00000832,0.00000779,0.00000530,0.00000527,0.00000530,0.00000459,0.00000492,0.00000429,0.00000506,0.00000486,0.00000400,0.00000492,0.00000506,0.00000483,0.00000524,0.00000480,0.00000557,0.00000465,0.00000489,0.00000545,0.00000634,0.00000471,0.00000580,0.00000607,0.00000607,0.00000557,0.00000480,0.00000530,0.00000640,0.00000495,0.00000572,0.00000619,0.00000619,0.00000598,0.00000601,0.00000657,0.00000684,0.00000580,0.00000566,0.00000575,0.00000634,0.00000729,0.00000655,0.00000666,0.00000678,0.00000652,0.00000634,0.00000696,0.00000693,0.00000616,0.00000749,0.00000690,0.00000746,0.00000687,0.00000823,0.00000732,0.00000723,0.00000782,0.00000687,0.00000684,0.00000764,0.00000862,0.00000776,0.00000820,0.00000894,0.00000817,0.00000927,0.00000806,0.00000965,0.00000933,0.00000906,0.00000933,0.00001001,0.00000930,0.00000974,0.00001057,0.00000995,0.00001072,0.00001143,0.00001117,0.00001208,0.00001120,0.00001164,0.00001182,0.00001208,0.00001268,0.00001353,0.00001576,0.00001430,0.00001519,0.00001525,0.00001845,0.00001593,0.00001981,0.00002070,0.00002061,0.00002280,0.00002529,0.00002787,0.00003018,0.00003225,0.00003951,0.00004665,0.00005669,0.00006382,0.00007937,0.00009264,0.00011408,0.00013490,0.00016091,0.00019212,0.00021365,0.00024514,0.00026850,0.00029427,0.00030979,0.00032303,0.00032359,0.00031968,0.00030875,0.00029172,0.00025002,0.00021543,0.00017515,0.00013478,0.00009433,0.00006368,0.00003921,0.00002310,0.00001134,0.00000569,0.00000293,0.00000133,0.00000065,0.00000018,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000003,0.00000800,0.00002346,0.00002079,0.00002236,0.00002808,0.00003758,0.00003515,0.00002956,0.00001892,0.00001555,0.00001232,0.00001063,0.00000930,0.00000865,0.00000734,0.00000586,0.00000527,0.00000456,0.00000495,0.00000450,0.00000462,0.00000459,0.00000471,0.00000453,0.00000444,0.00000474,0.00000480,0.00000471,0.00000545,0.00000578,0.00000501,0.00000557,0.00000554,0.00000521,0.00000616,0.00000536,0.00000542,0.00000569,0.00000560,0.00000575,0.00000580,0.00000524,0.00000625,0.00000589,0.00000631,0.00000554,0.00000539,0.00000595,0.00000580,0.00000524,0.00000631,0.00000631,0.00000560,0.00000542,0.00000589,0.00000580,0.00000666,0.00000640,0.00000640,0.00000652,0.00000726,0.00000734,0.00000678,0.00000625,0.00000643,0.00000717,0.00000660,0.00000660,0.00000684,0.00000628,0.00000809,0.00000823,0.00000767,0.00000829,0.00000811,0.00000880,0.00000850,0.00000900,0.00000817,0.00000880,0.00000894,0.00000874,0.00000880,0.00000803,0.00000998,0.00000933,0.00001010,0.00000897,0.00000924,0.00001152,0.00001022,0.00000963,0.00001069,0.00001122,0.00001093,0.00001134,0.00001152,0.00001182,0.00001262,0.00001315,0.00001336,0.00001392,0.00001422,0.00001608,0.00001676,0.00001638,0.00001718,0.00001975,0.00001910,0.00002272,0.00002366,0.00002500,0.00002651,0.00003160,0.00003474,0.00003972,0.00004564,0.00005435,0.00006471,0.00007816,0.00009744,0.00010727,0.00013416,0.00015178,0.00018679,0.00021312,0.00024315,0.00026687,0.00029110,0.00030579,0.00031853,0.00032439,0.00032113,0.00030404,0.00029000,0.00025544,0.00021700,0.00017992,0.00013745,0.00009554,0.00006385,0.00003874,0.00002292,0.00001265,0.00000595,0.00000293,0.00000145,0.00000053,0.00000015,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000764,0.00002411,0.00001961,0.00002458,0.00002891,0.00003616,0.00003841,0.00002891,0.00002165,0.00001593,0.00001333,0.00001013,0.00000948,0.00000856,0.00000746,0.00000601,0.00000554,0.00000471,0.00000480,0.00000456,0.00000400,0.00000539,0.00000424,0.00000509,0.00000459,0.00000456,0.00000542,0.00000432,0.00000474,0.00000566,0.00000489,0.00000524,0.00000542,0.00000598,0.00000578,0.00000495,0.00000563,0.00000474,0.00000557,0.00000542,0.00000601,0.00000521,0.00000560,0.00000613,0.00000583,0.00000551,0.00000595,0.00000649,0.00000589,0.00000536,0.00000604,0.00000580,0.00000675,0.00000655,0.00000660,0.00000678,0.00000625,0.00000652,0.00000684,0.00000619,0.00000666,0.00000767,0.00000746,0.00000690,0.00000678,0.00000729,0.00000690,0.00000726,0.00000708,0.00000723,0.00000640,0.00000761,0.00000720,0.00000776,0.00000791,0.00000823,0.00000720,0.00000853,0.00000844,0.00000814,0.00000835,0.00000764,0.00000832,0.00000954,0.00000862,0.00000900,0.00000832,0.00000989,0.00000960,0.00000992,0.00001013,0.00000983,0.00001134,0.00001102,0.00001137,0.00001128,0.00001194,0.00001188,0.00001300,0.00001288,0.00001362,0.00001416,0.00001339,0.00001490,0.00001469,0.00001629,0.00001667,0.00001730,0.00001910,0.00002058,0.00002212,0.00002396,0.00002476,0.00002784,0.00003068,0.00003480,0.00003776,0.00004425,0.00005438,0.00006533,0.00007644,0.00008968,0.00011479,0.00013707,0.00016171,0.00018747,0.00021617,0.00024374,0.00026886,0.00029314,0.00030866,0.00031388,0.00031784,0.00031296,0.00030461,0.00028648,0.00025752,0.00021904,0.00017648,0.00013908,0.00009403,0.00006661,0.00004049,0.00002307,0.00001274,0.00000631,0.00000275,0.00000110,0.00000050,0.00000021,0.00000009,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000601,0.00002363,0.00001934,0.00002408,0.00002742,0.00003640,0.00003581,0.00002819,0.00002035,0.00001570,0.00001122,0.00001007,0.00000942,0.00000820,0.00000610,0.00000637,0.00000542,0.00000489,0.00000426,0.00000453,0.00000503,0.00000471,0.00000480,0.00000465,0.00000450,0.00000426,0.00000545,0.00000459,0.00000501,0.00000557,0.00000465,0.00000506,0.00000498,0.00000530,0.00000501,0.00000524,0.00000572,0.00000548,0.00000536,0.00000595,0.00000592,0.00000595,0.00000545,0.00000640,0.00000604,0.00000601,0.00000592,0.00000533,0.00000619,0.00000637,0.00000578,0.00000563,0.00000675,0.00000649,0.00000681,0.00000678,0.00000657,0.00000681,0.00000569,0.00000646,0.00000631,0.00000693,0.00000649,0.00000637,0.00000607,0.00000646,0.00000699,0.00000797,0.00000817,0.00000726,0.00000734,0.00000746,0.00000675,0.00000729,0.00000684,0.00000749,0.00000752,0.00000791,0.00000811,0.00000767,0.00000874,0.00000835,0.00000891,0.00000874,0.00000954,0.00000965,0.00000847,0.00000965,0.00001037,0.00000965,0.00001072,0.00001028,0.00000989,0.00001164,0.00001081,0.00001170,0.00001043,0.00001223,0.00001395,0.00001321,0.00001309,0.00001353,0.00001416,0.00001416,0.00001430,0.00001641,0.00001626,0.00001727,0.00001875,0.00001984,0.00002094,0.00002153,0.00002230,0.00002476,0.00002731,0.00002956,0.00003166,0.00004013,0.00004531,0.00005452,0.00006409,0.00007973,0.00009362,0.00011278,0.00013339,0.00015587,0.00018487,0.00021404,0.00023726,0.00026720,0.00029243,0.00030884,0.00031571,0.00031927,0.00031858,0.00030076,0.00028580,0.00025177,0.00022319,0.00017980,0.00013366,0.00009708,0.00006542,0.00004111,0.00002328,0.00001137,0.00000622,0.00000329,0.00000107,0.00000059,0.00000036,0.00000012,0.00000012,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000761,0.00002591,0.00002029,0.00002186,0.00002911,0.00003661,0.00003622,0.00002748,0.00001981,0.00001448,0.00001294,0.00001043,0.00000989,0.00000826,0.00000755,0.00000666,0.00000545,0.00000495,0.00000498,0.00000495,0.00000474,0.00000512,0.00000521,0.00000509,0.00000506,0.00000462,0.00000501,0.00000515,0.00000530,0.00000545,0.00000521,0.00000509,0.00000566,0.00000545,0.00000545,0.00000634,0.00000566,0.00000524,0.00000489,0.00000545,0.00000515,0.00000518,0.00000572,0.00000595,0.00000539,0.00000643,0.00000551,0.00000610,0.00000554,0.00000681,0.00000530,0.00000619,0.00000637,0.00000637,0.00000643,0.00000613,0.00000604,0.00000726,0.00000619,0.00000711,0.00000681,0.00000684,0.00000631,0.00000663,0.00000649,0.00000723,0.00000655,0.00000640,0.00000755,0.00000773,0.00000823,0.00000746,0.00000699,0.00000749,0.00000752,0.00000740,0.00000942,0.00000814,0.00000743,0.00000803,0.00000714,0.00000900,0.00000841,0.00000838,0.00000814,0.00000859,0.00000960,0.00000868,0.00000954,0.00000971,0.00000986,0.00001040,0.00001066,0.00000995,0.00001060,0.00001069,0.00000989,0.00001182,0.00001081,0.00001173,0.00001244,0.00001259,0.00001291,0.00001395,0.00001342,0.00001525,0.00001457,0.00001670,0.00001768,0.00001863,0.00001901,0.00001987,0.00002106,0.00002384,0.00002671,0.00002745,0.00003092,0.00003584,0.00003986,0.00004602,0.00005512,0.00006356,0.00007620,0.00009471,0.00010881,0.00013120,0.00015694,0.00018561,0.00021466,0.00024161,0.00026175,0.00028734,0.00030203,0.00031402,0.00031693,0.00031429,0.00030469,0.00028497,0.00025944,0.00021709,0.00017927,0.00013709,0.00009471,0.00006676,0.00004025,0.00002506,0.00001312,0.00000657,0.00000347,0.00000130,0.00000068,0.00000024,0.00000012,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000743,0.00002446,0.00002085,0.00002263,0.00002997,0.00003903,0.00003628,0.00002668,0.00001881,0.00001365,0.00001194,0.00001093,0.00000983,0.00000853,0.00000723,0.00000628,0.00000610,0.00000495,0.00000492,0.00000557,0.00000415,0.00000459,0.00000421,0.00000432,0.00000515,0.00000495,0.00000489,0.00000495,0.00000518,0.00000575,0.00000592,0.00000592,0.00000486,0.00000501,0.00000533,0.00000518,0.00000524,0.00000450,0.00000533,0.00000530,0.00000533,0.00000509,0.00000578,0.00000536,0.00000595,0.00000563,0.00000583,0.00000548,0.00000711,0.00000489,0.00000575,0.00000634,0.00000610,0.00000705,0.00000557,0.00000583,0.00000619,0.00000637,0.00000610,0.00000646,0.00000646,0.00000625,0.00000666,0.00000640,0.00000729,0.00000619,0.00000631,0.00000610,0.00000684,0.00000764,0.00000655,0.00000717,0.00000791,0.00000806,0.00000720,0.00000794,0.00000749,0.00000800,0.00000761,0.00000800,0.00000862,0.00000847,0.00000826,0.00000871,0.00000903,0.00000862,0.00000963,0.00000998,0.00000906,0.00000977,0.00000945,0.00000983,0.00000986,0.00001108,0.00001048,0.00000983,0.00001120,0.00001022,0.00001197,0.00001182,0.00001229,0.00001288,0.00001398,0.00001466,0.00001410,0.00001587,0.00001457,0.00001576,0.00001771,0.00001830,0.00001981,0.00001887,0.00002026,0.00001919,0.00002417,0.00002586,0.00002760,0.00002976,0.00003610,0.00003883,0.00004552,0.00005417,0.00006610,0.00007748,0.00009335,0.00011373,0.00013185,0.00015599,0.00018608,0.00020974,0.00024493,0.00026397,0.00028752,0.00029696,0.00031142,0.00031927,0.00031284,0.00030318,0.00028213,0.00026077,0.00022375,0.00017791,0.00013505,0.00010034,0.00006726,0.00004283,0.00002657,0.00001306,0.00000720,0.00000323,0.00000190,0.00000056,0.00000036,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000678,0.00002272,0.00001949,0.00002227,0.00002976,0.00003524,0.00003672,0.00002713,0.00002017,0.00001561,0.00001262,0.00001084,0.00000877,0.00000823,0.00000702,0.00000583,0.00000501,0.00000483,0.00000515,0.00000459,0.00000444,0.00000486,0.00000453,0.00000465,0.00000444,0.00000450,0.00000477,0.00000465,0.00000435,0.00000477,0.00000521,0.00000527,0.00000542,0.00000450,0.00000545,0.00000542,0.00000551,0.00000536,0.00000560,0.00000566,0.00000560,0.00000563,0.00000539,0.00000506,0.00000578,0.00000503,0.00000586,0.00000592,0.00000575,0.00000521,0.00000646,0.00000554,0.00000625,0.00000616,0.00000580,0.00000554,0.00000649,0.00000569,0.00000619,0.00000643,0.00000601,0.00000619,0.00000575,0.00000660,0.00000737,0.00000681,0.00000678,0.00000690,0.00000637,0.00000732,0.00000708,0.00000717,0.00000693,0.00000743,0.00000782,0.00000785,0.00000681,0.00000817,0.00000811,0.00000734,0.00000687,0.00000811,0.00000853,0.00000770,0.00000927,0.00000749,0.00000939,0.00000909,0.00001069,0.00000847,0.00000974,0.00000992,0.00000992,0.00000983,0.00000986,0.00001057,0.00001158,0.00001176,0.00000983,0.00001134,0.00001188,0.00001191,0.00001428,0.00001333,0.00001276,0.00001519,0.00001454,0.00001513,0.00001460,0.00001546,0.00001738,0.00001931,0.00001869,0.00001999,0.00002159,0.00002372,0.00002583,0.00002855,0.00003012,0.00003584,0.00003954,0.00004582,0.00005538,0.00006373,0.00007914,0.00009614,0.00011257,0.00013150,0.00015640,0.00018247,0.00021152,0.00023699,0.00026323,0.00028781,0.00029566,0.00031254,0.00031091,0.00030991,0.00030697,0.00028373,0.00025586,0.00021818,0.00017711,0.00013757,0.00010078,0.00006847,0.00004152,0.00002630,0.00001519,0.00000696,0.00000287,0.00000172,0.00000068,0.00000018,0.00000015,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000003,0.00000755,0.00002275,0.00001937,0.00002076,0.00002784,0.00003625,0.00003684,0.00002668,0.00001916,0.00001472,0.00001285,0.00001051,0.00000936,0.00000740,0.00000726,0.00000598,0.00000498,0.00000486,0.00000412,0.00000432,0.00000444,0.00000453,0.00000474,0.00000435,0.00000441,0.00000483,0.00000536,0.00000471,0.00000501,0.00000542,0.00000521,0.00000486,0.00000527,0.00000480,0.00000503,0.00000506,0.00000542,0.00000533,0.00000498,0.00000533,0.00000586,0.00000592,0.00000506,0.00000557,0.00000675,0.00000471,0.00000575,0.00000512,0.00000616,0.00000563,0.00000545,0.00000471,0.00000557,0.00000672,0.00000625,0.00000660,0.00000604,0.00000634,0.00000572,0.00000616,0.00000607,0.00000578,0.00000657,0.00000711,0.00000687,0.00000619,0.00000737,0.00000711,0.00000672,0.00000794,0.00000723,0.00000711,0.00000782,0.00000720,0.00000749,0.00000708,0.00000770,0.00000797,0.00000720,0.00000826,0.00000788,0.00000903,0.00000841,0.00000871,0.00000797,0.00000826,0.00000856,0.00000894,0.00000915,0.00000888,0.00000865,0.00000945,0.00000933,0.00000995,0.00001001,0.00001034,0.00001063,0.00001128,0.00001081,0.00001078,0.00001194,0.00001146,0.00001309,0.00001309,0.00001247,0.00001253,0.00001463,0.00001398,0.00001487,0.00001475,0.00001759,0.00001777,0.00001857,0.00001783,0.00002186,0.00002079,0.00002251,0.00002529,0.00002846,0.00003160,0.00003711,0.00003969,0.00004558,0.00005310,0.00006522,0.00007526,0.00008941,0.00011035,0.00013120,0.00015569,0.00017885,0.00020684,0.00023749,0.00025790,0.00028538,0.00029785,0.00030733,0.00031778,0.00030878,0.00030532,0.00027683,0.00025275,0.00021913,0.00018173,0.00014080,0.00010013,0.00007031,0.00004416,0.00002692,0.00001425,0.00000729,0.00000355,0.00000127,0.00000092,0.00000030,0.00000012,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000729,0.00002363,0.00002032,0.00002224,0.00002852,0.00003545,0.00003397,0.00002651,0.00001946,0.00001401,0.00001256,0.00001028,0.00000939,0.00000859,0.00000714,0.00000580,0.00000492,0.00000477,0.00000438,0.00000477,0.00000509,0.00000429,0.00000518,0.00000506,0.00000542,0.00000453,0.00000495,0.00000468,0.00000551,0.00000480,0.00000518,0.00000506,0.00000527,0.00000536,0.00000604,0.00000459,0.00000572,0.00000512,0.00000551,0.00000542,0.00000554,0.00000503,0.00000622,0.00000569,0.00000560,0.00000554,0.00000465,0.00000533,0.00000610,0.00000524,0.00000625,0.00000578,0.00000622,0.00000601,0.00000660,0.00000578,0.00000578,0.00000660,0.00000646,0.00000515,0.00000578,0.00000610,0.00000598,0.00000666,0.00000649,0.00000619,0.00000663,0.00000684,0.00000743,0.00000714,0.00000634,0.00000652,0.00000764,0.00000770,0.00000820,0.00000729,0.00000681,0.00000767,0.00000829,0.00000743,0.00000734,0.00000779,0.00000791,0.00000868,0.00000832,0.00000915,0.00000871,0.00000874,0.00000782,0.00000880,0.00000921,0.00000951,0.00000939,0.00001016,0.00000963,0.00001066,0.00000989,0.00001048,0.00001025,0.00001185,0.00001185,0.00001131,0.00001182,0.00001327,0.00001327,0.00001300,0.00001377,0.00001425,0.00001534,0.00001445,0.00001718,0.00001659,0.00001815,0.00001881,0.00001887,0.00002070,0.00002209,0.00002568,0.00002636,0.00002689,0.00003335,0.00003468,0.00004078,0.00004605,0.00005538,0.00006317,0.00007697,0.00009383,0.00011139,0.00013194,0.00015406,0.00017731,0.00020649,0.00023397,0.00025894,0.00028310,0.00029747,0.00030703,0.00031047,0.00030854,0.00030508,0.00027842,0.00025639,0.00022355,0.00018019,0.00014062,0.00010194,0.00006975,0.00004469,0.00002757,0.00001451,0.00000746,0.00000326,0.00000172,0.00000065,0.00000021,0.00000021,0.00000006,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000684,0.00002325,0.00002150,0.00002215,0.00002731,0.00003406,0.00003610,0.00002861,0.00001978,0.00001353,0.00001170,0.00000963,0.00000903,0.00000806,0.00000631,0.00000578,0.00000583,0.00000530,0.00000495,0.00000397,0.00000506,0.00000536,0.00000533,0.00000483,0.00000453,0.00000421,0.00000524,0.00000477,0.00000471,0.00000468,0.00000453,0.00000486,0.00000509,0.00000533,0.00000545,0.00000515,0.00000462,0.00000503,0.00000486,0.00000533,0.00000498,0.00000560,0.00000474,0.00000474,0.00000533,0.00000545,0.00000586,0.00000580,0.00000578,0.00000583,0.00000595,0.00000610,0.00000592,0.00000557,0.00000649,0.00000631,0.00000607,0.00000592,0.00000569,0.00000625,0.00000613,0.00000637,0.00000628,0.00000663,0.00000607,0.00000684,0.00000800,0.00000723,0.00000684,0.00000646,0.00000640,0.00000737,0.00000723,0.00000767,0.00000705,0.00000761,0.00000702,0.00000752,0.00000758,0.00000785,0.00000829,0.00000740,0.00000841,0.00000776,0.00000883,0.00000865,0.00000853,0.00000838,0.00000942,0.00000859,0.00000897,0.00000933,0.00000968,0.00000983,0.00001013,0.00000921,0.00000974,0.00000948,0.00001090,0.00001048,0.00001069,0.00001211,0.00001161,0.00001164,0.00001205,0.00001297,0.00001345,0.00001297,0.00001481,0.00001534,0.00001425,0.00001469,0.00001638,0.00001724,0.00001617,0.00001955,0.00002156,0.00002192,0.00002503,0.00002497,0.00002828,0.00003258,0.00003687,0.00004016,0.00004617,0.00005464,0.00006445,0.00007440,0.00009146,0.00010612,0.00013387,0.00015504,0.00017909,0.00020788,0.00024043,0.00025512,0.00028186,0.00029353,0.00031035,0.00031547,0.00030742,0.00029910,0.00028266,0.00025358,0.00022319,0.00018199,0.00013914,0.00010298,0.00006764,0.00004671,0.00002734,0.00001587,0.00000829,0.00000370,0.00000222,0.00000101,0.00000018,0.00000015,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000767,0.00002355,0.00001978,0.00002153,0.00002802,0.00003672,0.00003566,0.00002636,0.00001961,0.00001505,0.00001250,0.00001031,0.00000936,0.00000782,0.00000714,0.00000583,0.00000536,0.00000533,0.00000480,0.00000391,0.00000409,0.00000495,0.00000468,0.00000515,0.00000418,0.00000524,0.00000501,0.00000432,0.00000465,0.00000453,0.00000483,0.00000589,0.00000471,0.00000468,0.00000539,0.00000486,0.00000477,0.00000512,0.00000554,0.00000530,0.00000566,0.00000622,0.00000536,0.00000518,0.00000521,0.00000580,0.00000604,0.00000578,0.00000634,0.00000554,0.00000580,0.00000563,0.00000592,0.00000631,0.00000646,0.00000465,0.00000572,0.00000527,0.00000586,0.00000643,0.00000625,0.00000628,0.00000613,0.00000655,0.00000628,0.00000696,0.00000622,0.00000610,0.00000649,0.00000746,0.00000696,0.00000684,0.00000660,0.00000743,0.00000666,0.00000708,0.00000625,0.00000714,0.00000776,0.00000767,0.00000785,0.00000714,0.00000800,0.00000782,0.00000844,0.00000758,0.00000853,0.00000826,0.00000841,0.00000782,0.00000933,0.00000930,0.00000909,0.00000974,0.00000971,0.00000995,0.00000957,0.00001007,0.00001051,0.00001140,0.00001096,0.00001096,0.00001226,0.00001179,0.00001164,0.00001214,0.00001454,0.00001191,0.00001374,0.00001469,0.00001463,0.00001516,0.00001700,0.00001783,0.00001901,0.00001744,0.00001952,0.00001955,0.00002165,0.00002506,0.00002606,0.00002742,0.00003181,0.00003498,0.00003989,0.00004671,0.00005535,0.00006356,0.00007457,0.00009368,0.00010985,0.00012874,0.00014977,0.00017761,0.00020216,0.00023418,0.00025298,0.00028346,0.00029637,0.00030635,0.00031077,0.00030724,0.00029874,0.00027739,0.00025192,0.00021685,0.00018229,0.00014260,0.00010549,0.00007386,0.00004626,0.00002793,0.00001644,0.00000835,0.00000361,0.00000216,0.00000104,0.00000033,0.00000015,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000708,0.00002260,0.00001907,0.00002118,0.00002982,0.00003551,0.00003436,0.00002799,0.00002023,0.00001522,0.00001134,0.00001045,0.00000936,0.00000800,0.00000723,0.00000560,0.00000415,0.00000503,0.00000515,0.00000468,0.00000501,0.00000465,0.00000444,0.00000450,0.00000477,0.00000468,0.00000429,0.00000474,0.00000471,0.00000509,0.00000492,0.00000518,0.00000563,0.00000456,0.00000554,0.00000536,0.00000498,0.00000548,0.00000613,0.00000569,0.00000583,0.00000501,0.00000666,0.00000548,0.00000560,0.00000506,0.00000575,0.00000578,0.00000616,0.00000607,0.00000572,0.00000628,0.00000646,0.00000595,0.00000607,0.00000566,0.00000598,0.00000622,0.00000578,0.00000625,0.00000732,0.00000672,0.00000675,0.00000601,0.00000649,0.00000699,0.00000693,0.00000675,0.00000657,0.00000711,0.00000643,0.00000717,0.00000625,0.00000684,0.00000720,0.00000758,0.00000752,0.00000734,0.00000737,0.00000717,0.00000806,0.00000734,0.00000817,0.00000853,0.00000823,0.00000826,0.00000770,0.00000820,0.00000862,0.00000865,0.00001022,0.00000862,0.00000844,0.00000921,0.00001040,0.00000963,0.00000980,0.00001019,0.00001019,0.00000992,0.00001040,0.00001066,0.00001140,0.00001102,0.00001235,0.00001182,0.00001345,0.00001294,0.00001214,0.00001383,0.00001371,0.00001573,0.00001626,0.00001475,0.00001756,0.00001617,0.00001890,0.00002035,0.00002153,0.00002322,0.00002443,0.00002728,0.00002757,0.00002997,0.00003640,0.00003895,0.00004694,0.00005677,0.00006569,0.00007641,0.00008867,0.00011000,0.00013176,0.00015250,0.00017731,0.00020397,0.00023367,0.00025971,0.00027543,0.00028974,0.00030129,0.00030579,0.00031065,0.00029154,0.00028076,0.00025547,0.00021958,0.00017773,0.00013665,0.00010274,0.00007342,0.00004605,0.00002840,0.00001457,0.00000850,0.00000409,0.00000252,0.00000098,0.00000050,0.00000009,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000687,0.00002316,0.00002023,0.00002046,0.00002979,0.00003613,0.00003507,0.00002728,0.00001987,0.00001493,0.00001199,0.00001063,0.00000894,0.00000859,0.00000720,0.00000586,0.00000447,0.00000450,0.00000468,0.00000429,0.00000435,0.00000486,0.00000453,0.00000415,0.00000480,0.00000444,0.00000432,0.00000444,0.00000524,0.00000515,0.00000527,0.00000474,0.00000462,0.00000462,0.00000483,0.00000456,0.00000512,0.00000557,0.00000521,0.00000518,0.00000536,0.00000566,0.00000480,0.00000486,0.00000643,0.00000554,0.00000557,0.00000539,0.00000486,0.00000583,0.00000506,0.00000560,0.00000601,0.00000589,0.00000572,0.00000610,0.00000580,0.00000613,0.00000717,0.00000619,0.00000652,0.00000586,0.00000723,0.00000652,0.00000634,0.00000631,0.00000752,0.00000666,0.00000533,0.00000687,0.00000669,0.00000702,0.00000770,0.00000726,0.00000767,0.00000699,0.00000714,0.00000737,0.00000734,0.00000708,0.00000758,0.00000844,0.00000779,0.00000817,0.00000806,0.00000764,0.00000761,0.00000785,0.00000832,0.00000838,0.00000888,0.00000841,0.00000847,0.00000980,0.00000915,0.00000906,0.00000880,0.00000927,0.00000951,0.00001105,0.00001122,0.00001037,0.00001045,0.00001182,0.00001099,0.00001117,0.00001140,0.00001247,0.00001244,0.00001398,0.00001374,0.00001481,0.00001516,0.00001587,0.00001721,0.00001777,0.00001777,0.00001815,0.00001987,0.00002029,0.00002334,0.00002434,0.00002583,0.00002799,0.00003320,0.00003486,0.00003960,0.00004614,0.00005458,0.00006498,0.00007828,0.00009291,0.00011065,0.00012904,0.00015412,0.00017959,0.00019991,0.00022917,0.00025452,0.00027170,0.00029220,0.00030410,0.00031619,0.00030967,0.00030351,0.00028349,0.00025201,0.00022328,0.00017874,0.00014308,0.00010425,0.00007223,0.00004934,0.00003006,0.00001635,0.00000835,0.00000471,0.00000184,0.00000101,0.00000059,0.00000018,0.00000009,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000717,0.00002266,0.00001884,0.00002230,0.00002885,0.00003427,0.00003296,0.00002719,0.00001836,0.00001439,0.00001173,0.00001063,0.00000995,0.00000847,0.00000737,0.00000616,0.00000506,0.00000539,0.00000468,0.00000462,0.00000465,0.00000444,0.00000456,0.00000429,0.00000474,0.00000480,0.00000418,0.00000441,0.00000492,0.00000465,0.00000518,0.00000509,0.00000503,0.00000459,0.00000592,0.00000444,0.00000527,0.00000515,0.00000489,0.00000530,0.00000533,0.00000501,0.00000551,0.00000503,0.00000569,0.00000492,0.00000471,0.00000527,0.00000580,0.00000530,0.00000598,0.00000521,0.00000557,0.00000527,0.00000578,0.00000607,0.00000536,0.00000622,0.00000631,0.00000655,0.00000678,0.00000643,0.00000601,0.00000643,0.00000687,0.00000663,0.00000666,0.00000660,0.00000660,0.00000720,0.00000598,0.00000699,0.00000619,0.00000758,0.00000720,0.00000681,0.00000693,0.00000767,0.00000755,0.00000660,0.00000737,0.00000740,0.00000734,0.00000732,0.00000717,0.00000767,0.00000883,0.00000817,0.00000791,0.00000874,0.00000912,0.00000806,0.00000900,0.00000921,0.00000930,0.00000921,0.00000930,0.00000965,0.00000965,0.00001161,0.00001102,0.00001054,0.00001001,0.00001140,0.00001202,0.00001294,0.00001229,0.00001143,0.00001259,0.00001244,0.00001336,0.00001345,0.00001439,0.00001460,0.00001590,0.00001786,0.00001688,0.00001759,0.00001884,0.00002046,0.00002026,0.00002263,0.00002479,0.00002657,0.00002973,0.00003074,0.00003471,0.00004176,0.00004679,0.00005375,0.00006498,0.00007691,0.00009575,0.00010677,0.00012513,0.00014980,0.00017198,0.00020302,0.00022778,0.00024825,0.00027534,0.00029143,0.00029779,0.00030481,0.00030623,0.00029827,0.00027961,0.00025464,0.00021937,0.00018235,0.00014204,0.00010218,0.00007300,0.00004810,0.00003039,0.00001659,0.00000965,0.00000453,0.00000198,0.00000113,0.00000027,0.00000009,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000687,0.00002414,0.00002014,0.00002236,0.00002680,0.00003527,0.00003391,0.00002648,0.00001813,0.00001380,0.00001211,0.00001122,0.00000909,0.00000806,0.00000640,0.00000580,0.00000583,0.00000509,0.00000441,0.00000412,0.00000444,0.00000447,0.00000435,0.00000486,0.00000447,0.00000480,0.00000379,0.00000426,0.00000524,0.00000424,0.00000524,0.00000521,0.00000515,0.00000506,0.00000465,0.00000492,0.00000545,0.00000536,0.00000506,0.00000495,0.00000560,0.00000480,0.00000539,0.00000610,0.00000521,0.00000586,0.00000447,0.00000554,0.00000575,0.00000542,0.00000663,0.00000586,0.00000578,0.00000637,0.00000575,0.00000631,0.00000548,0.00000586,0.00000616,0.00000616,0.00000580,0.00000655,0.00000598,0.00000551,0.00000628,0.00000663,0.00000666,0.00000687,0.00000711,0.00000628,0.00000622,0.00000604,0.00000666,0.00000717,0.00000678,0.00000702,0.00000672,0.00000699,0.00000800,0.00000779,0.00000708,0.00000770,0.00000743,0.00000779,0.00000776,0.00000723,0.00000853,0.00000832,0.00000841,0.00000699,0.00000891,0.00000871,0.00000883,0.00000918,0.00000888,0.00000891,0.00000965,0.00000874,0.00000897,0.00001019,0.00001004,0.00001034,0.00001075,0.00001096,0.00001057,0.00001137,0.00001069,0.00001262,0.00001208,0.00001205,0.00001303,0.00001365,0.00001279,0.00001487,0.00001543,0.00001534,0.00001617,0.00001762,0.00001768,0.00001890,0.00002029,0.00002174,0.00002236,0.00002399,0.00002547,0.00002885,0.00003151,0.00003462,0.00003892,0.00004671,0.00005210,0.00006492,0.00007688,0.00009069,0.00010392,0.00012839,0.00015131,0.00017385,0.00019911,0.00023293,0.00025334,0.00027505,0.00028787,0.00029596,0.00030404,0.00030093,0.00029092,0.00027360,0.00025420,0.00022052,0.00018347,0.00014163,0.00010638,0.00007321,0.00004694,0.00003104,0.00001904,0.00000960,0.00000536,0.00000249,0.00000101,0.00000065,0.00000012,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000717,0.00002227,0.00002138,0.00001934,0.00002781,0.00003421,0.00003471,0.00002748,0.00001949,0.00001513,0.00001128,0.00001087,0.00000871,0.00000906,0.00000690,0.00000625,0.00000486,0.00000465,0.00000483,0.00000512,0.00000548,0.00000462,0.00000524,0.00000489,0.00000539,0.00000462,0.00000465,0.00000518,0.00000545,0.00000435,0.00000459,0.00000415,0.00000447,0.00000495,0.00000462,0.00000480,0.00000509,0.00000471,0.00000512,0.00000557,0.00000572,0.00000495,0.00000498,0.00000560,0.00000601,0.00000563,0.00000580,0.00000480,0.00000589,0.00000610,0.00000560,0.00000560,0.00000631,0.00000598,0.00000557,0.00000586,0.00000592,0.00000622,0.00000545,0.00000675,0.00000643,0.00000631,0.00000613,0.00000616,0.00000652,0.00000681,0.00000669,0.00000613,0.00000610,0.00000663,0.00000705,0.00000720,0.00000669,0.00000746,0.00000711,0.00000628,0.00000767,0.00000652,0.00000708,0.00000613,0.00000678,0.00000776,0.00000749,0.00000726,0.00000714,0.00000850,0.00000708,0.00000764,0.00000800,0.00000776,0.00000859,0.00000844,0.00000924,0.00000871,0.00000915,0.00000862,0.00000980,0.00000888,0.00000945,0.00000939,0.00000986,0.00001028,0.00001111,0.00001045,0.00001078,0.00001125,0.00001096,0.00001179,0.00001158,0.00001362,0.00001220,0.00001327,0.00001356,0.00001386,0.00001410,0.00001531,0.00001561,0.00001703,0.00001673,0.00001715,0.00001839,0.00002085,0.00002038,0.00002138,0.00002399,0.00002648,0.00002888,0.00003234,0.00003551,0.00004025,0.00004596,0.00005449,0.00006400,0.00007531,0.00009226,0.00010659,0.00012590,0.00015187,0.00017477,0.00020320,0.00022743,0.00025177,0.00026969,0.00028642,0.00030040,0.00030505,0.00030034,0.00029300,0.00027840,0.00025467,0.00022085,0.00018318,0.00014586,0.00010552,0.00007597,0.00004798,0.00003077,0.00001836,0.00001054,0.00000536,0.00000287,0.00000095,0.00000036,0.00000012,0.00000006,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000734,0.00002393,0.00001881,0.00002227,0.00002760,0.00003477,0.00003379,0.00002876,0.00001854,0.00001428,0.00001146,0.00001084,0.00000933,0.00000906,0.00000705,0.00000589,0.00000418,0.00000441,0.00000415,0.00000444,0.00000459,0.00000471,0.00000438,0.00000409,0.00000462,0.00000450,0.00000438,0.00000512,0.00000509,0.00000512,0.00000483,0.00000486,0.00000480,0.00000545,0.00000453,0.00000506,0.00000486,0.00000521,0.00000518,0.00000486,0.00000503,0.00000551,0.00000495,0.00000533,0.00000631,0.00000512,0.00000506,0.00000503,0.00000589,0.00000548,0.00000533,0.00000613,0.00000503,0.00000575,0.00000580,0.00000616,0.00000625,0.00000643,0.00000616,0.00000607,0.00000604,0.00000572,0.00000578,0.00000663,0.00000640,0.00000625,0.00000687,0.00000669,0.00000640,0.00000634,0.00000675,0.00000643,0.00000743,0.00000628,0.00000696,0.00000690,0.00000696,0.00000749,0.00000770,0.00000755,0.00000758,0.00000720,0.00000782,0.00000764,0.00000696,0.00000886,0.00000764,0.00000764,0.00000723,0.00000832,0.00000767,0.00000894,0.00000921,0.00000995,0.00000989,0.00000871,0.00000814,0.00000965,0.00000965,0.00000936,0.00001016,0.00000971,0.00000930,0.00001016,0.00001069,0.00001084,0.00001084,0.00001259,0.00001128,0.00001247,0.00001134,0.00001268,0.00001220,0.00001490,0.00001374,0.00001351,0.00001386,0.00001605,0.00001697,0.00001833,0.00001795,0.00001774,0.00001996,0.00002174,0.00002298,0.00002464,0.00002645,0.00002837,0.00003003,0.00003418,0.00004114,0.00004721,0.00005245,0.00006753,0.00007558,0.00009054,0.00011017,0.00012797,0.00014879,0.00017423,0.00020397,0.00022283,0.00025085,0.00026874,0.00028604,0.00029880,0.00030064,0.00030324,0.00029060,0.00027700,0.00025165,0.00021931,0.00018143,0.00014391,0.00010887,0.00007490,0.00004952,0.00003210,0.00001854,0.00000977,0.00000503,0.00000258,0.00000092,0.00000039,0.00000015,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000678,0.00002366,0.00001863,0.00002165,0.00002778,0.00003557,0.00003202,0.00002689,0.00001866,0.00001484,0.00001125,0.00000968,0.00000974,0.00000776,0.00000770,0.00000545,0.00000480,0.00000509,0.00000480,0.00000518,0.00000447,0.00000518,0.00000483,0.00000397,0.00000563,0.00000474,0.00000441,0.00000429,0.00000506,0.00000480,0.00000459,0.00000385,0.00000456,0.00000486,0.00000563,0.00000515,0.00000512,0.00000468,0.00000492,0.00000527,0.00000492,0.00000483,0.00000536,0.00000429,0.00000521,0.00000512,0.00000471,0.00000566,0.00000512,0.00000566,0.00000554,0.00000604,0.00000575,0.00000655,0.00000509,0.00000589,0.00000563,0.00000598,0.00000634,0.00000622,0.00000601,0.00000634,0.00000578,0.00000563,0.00000643,0.00000666,0.00000652,0.00000675,0.00000711,0.00000669,0.00000607,0.00000613,0.00000580,0.00000640,0.00000693,0.00000666,0.00000690,0.00000767,0.00000708,0.00000684,0.00000681,0.00000758,0.00000652,0.00000743,0.00000758,0.00000871,0.00000743,0.00000764,0.00000803,0.00000803,0.00000874,0.00000948,0.00000859,0.00000856,0.00000835,0.00000791,0.00000963,0.00000918,0.00000971,0.00000945,0.00001066,0.00001037,0.00000942,0.00001111,0.00001099,0.00001090,0.00001060,0.00001158,0.00001134,0.00001223,0.00001155,0.00001197,0.00001306,0.00001312,0.00001380,0.00001496,0.00001342,0.00001567,0.00001505,0.00001744,0.00001679,0.00001827,0.00001919,0.00002005,0.00002212,0.00002239,0.00002372,0.00002600,0.00002973,0.00003160,0.00003601,0.00004034,0.00004585,0.00005544,0.00006234,0.00007552,0.00009140,0.00010940,0.00013046,0.00014844,0.00016819,0.00019624,0.00022606,0.00025260,0.00027016,0.00028835,0.00029415,0.00030292,0.00030221,0.00029294,0.00027650,0.00024813,0.00022091,0.00018241,0.00014308,0.00010869,0.00007777,0.00005026,0.00003110,0.00001650,0.00001016,0.00000539,0.00000249,0.00000118,0.00000065,0.00000030,0.00000009,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000696,0.00002414,0.00001996,0.00001958,0.00002935,0.00003406,0.00003441,0.00002668,0.00001890,0.00001327,0.00001194,0.00001120,0.00000912,0.00000817,0.00000711,0.00000613,0.00000518,0.00000412,0.00000459,0.00000471,0.00000424,0.00000515,0.00000391,0.00000453,0.00000492,0.00000456,0.00000459,0.00000592,0.00000533,0.00000459,0.00000438,0.00000441,0.00000471,0.00000474,0.00000533,0.00000450,0.00000524,0.00000509,0.00000498,0.00000527,0.00000489,0.00000524,0.00000471,0.00000572,0.00000560,0.00000542,0.00000580,0.00000566,0.00000646,0.00000607,0.00000631,0.00000542,0.00000681,0.00000563,0.00000625,0.00000580,0.00000575,0.00000578,0.00000557,0.00000598,0.00000616,0.00000578,0.00000569,0.00000625,0.00000619,0.00000580,0.00000646,0.00000643,0.00000619,0.00000681,0.00000672,0.00000663,0.00000631,0.00000652,0.00000622,0.00000702,0.00000678,0.00000702,0.00000746,0.00000672,0.00000693,0.00000678,0.00000770,0.00000737,0.00000752,0.00000806,0.00000794,0.00000832,0.00000823,0.00000826,0.00000779,0.00000891,0.00000877,0.00000806,0.00000909,0.00000891,0.00000942,0.00000847,0.00000945,0.00000968,0.00000900,0.00001037,0.00000986,0.00000927,0.00000995,0.00000968,0.00000986,0.00001040,0.00000977,0.00001081,0.00001176,0.00001202,0.00001140,0.00001211,0.00001339,0.00001330,0.00001285,0.00001496,0.00001587,0.00001564,0.00001611,0.00001659,0.00001869,0.00001910,0.00001907,0.00002174,0.00002393,0.00002503,0.00002704,0.00002781,0.00003276,0.00003427,0.00004431,0.00004715,0.00005802,0.00006554,0.00008059,0.00009205,0.00010733,0.00012711,0.00015078,0.00017412,0.00019784,0.00022381,0.00024694,0.00026513,0.00028503,0.00029448,0.00029619,0.00029572,0.00029308,0.00027218,0.00024365,0.00021869,0.00018241,0.00014278,0.00011062,0.00007253,0.00005245,0.00003498,0.00001907,0.00001084,0.00000575,0.00000302,0.00000089,0.00000033,0.00000015,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000785,0.00002372,0.00001910,0.00002304,0.00002707,0.00003483,0.00003427,0.00002588,0.00001789,0.00001404,0.00001288,0.00001022,0.00000954,0.00000708,0.00000616,0.00000569,0.00000515,0.00000539,0.00000424,0.00000421,0.00000465,0.00000471,0.00000373,0.00000515,0.00000447,0.00000477,0.00000506,0.00000471,0.00000501,0.00000515,0.00000468,0.00000509,0.00000435,0.00000539,0.00000486,0.00000501,0.00000492,0.00000545,0.00000506,0.00000557,0.00000530,0.00000468,0.00000527,0.00000566,0.00000569,0.00000453,0.00000509,0.00000465,0.00000501,0.00000569,0.00000678,0.00000583,0.00000601,0.00000610,0.00000527,0.00000533,0.00000607,0.00000583,0.00000646,0.00000586,0.00000610,0.00000578,0.00000616,0.00000616,0.00000675,0.00000619,0.00000652,0.00000637,0.00000610,0.00000637,0.00000681,0.00000616,0.00000619,0.00000672,0.00000723,0.00000690,0.00000625,0.00000717,0.00000740,0.00000758,0.00000687,0.00000746,0.00000740,0.00000752,0.00000749,0.00000749,0.00000761,0.00000761,0.00000862,0.00000749,0.00000785,0.00000634,0.00000841,0.00000702,0.00000820,0.00000853,0.00000874,0.00000894,0.00000891,0.00000960,0.00000897,0.00000921,0.00000909,0.00000939,0.00001007,0.00000933,0.00001007,0.00001075,0.00001155,0.00001188,0.00001158,0.00001276,0.00001253,0.00001102,0.00001351,0.00001312,0.00001351,0.00001448,0.00001457,0.00001513,0.00001567,0.00001724,0.00001650,0.00001685,0.00001931,0.00002165,0.00002278,0.00002357,0.00002488,0.00002571,0.00003086,0.00003252,0.00003566,0.00004223,0.00004673,0.00005485,0.00006365,0.00007745,0.00009439,0.00010695,0.00012655,0.00015223,0.00017009,0.00019523,0.00022381,0.00024451,0.00027271,0.00027872,0.00029415,0.00029516,0.00029415,0.00029208,0.00027413,0.00024656,0.00022064,0.00018490,0.00014491,0.00011121,0.00007611,0.00005242,0.00003136,0.00001887,0.00001229,0.00000619,0.00000317,0.00000163,0.00000068,0.00000021,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000826,0.00002399,0.00001928,0.00002100,0.00002905,0.00003480,0.00003403,0.00002645,0.00001866,0.00001285,0.00001194,0.00001066,0.00000989,0.00000806,0.00000717,0.00000646,0.00000563,0.00000456,0.00000459,0.00000477,0.00000397,0.00000447,0.00000575,0.00000462,0.00000441,0.00000421,0.00000506,0.00000489,0.00000447,0.00000498,0.00000483,0.00000515,0.00000483,0.00000542,0.00000483,0.00000509,0.00000462,0.00000616,0.00000424,0.00000527,0.00000536,0.00000563,0.00000480,0.00000512,0.00000551,0.00000560,0.00000560,0.00000521,0.00000539,0.00000569,0.00000486,0.00000545,0.00000601,0.00000598,0.00000592,0.00000572,0.00000619,0.00000595,0.00000578,0.00000533,0.00000548,0.00000569,0.00000652,0.00000610,0.00000637,0.00000631,0.00000619,0.00000640,0.00000652,0.00000758,0.00000684,0.00000705,0.00000640,0.00000660,0.00000652,0.00000749,0.00000657,0.00000758,0.00000734,0.00000740,0.00000723,0.00000720,0.00000669,0.00000696,0.00000746,0.00000690,0.00000675,0.00000660,0.00000773,0.00000859,0.00000705,0.00000814,0.00000838,0.00000891,0.00000903,0.00000838,0.00000942,0.00000809,0.00000888,0.00000803,0.00000847,0.00000915,0.00000921,0.00000968,0.00000954,0.00000992,0.00001007,0.00001069,0.00000963,0.00001084,0.00001131,0.00001075,0.00001131,0.00001306,0.00001297,0.00001356,0.00001348,0.00001348,0.00001374,0.00001457,0.00001667,0.00001676,0.00001528,0.00001741,0.00001804,0.00001934,0.00002041,0.00002183,0.00002221,0.00002405,0.00002701,0.00002852,0.00003329,0.00003613,0.00004360,0.00004875,0.00005574,0.00006433,0.00007765,0.00009326,0.00010727,0.00013076,0.00015030,0.00017311,0.00019642,0.00021898,0.00024294,0.00026400,0.00028053,0.00029486,0.00029462,0.00029830,0.00029270,0.00027339,0.00024931,0.00021644,0.00018490,0.00014589,0.00010772,0.00007848,0.00005180,0.00003284,0.00002038,0.00001063,0.00000580,0.00000308,0.00000130,0.00000059,0.00000006,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000669,0.00002313,0.00002011,0.00001969,0.00002704,0.00003347,0.00003039,0.00002648,0.00001830,0.00001534,0.00001096,0.00000998,0.00000868,0.00000823,0.00000652,0.00000640,0.00000554,0.00000545,0.00000415,0.00000441,0.00000462,0.00000432,0.00000459,0.00000418,0.00000453,0.00000480,0.00000444,0.00000438,0.00000486,0.00000450,0.00000480,0.00000503,0.00000563,0.00000429,0.00000435,0.00000489,0.00000441,0.00000506,0.00000524,0.00000489,0.00000542,0.00000509,0.00000545,0.00000551,0.00000521,0.00000512,0.00000548,0.00000483,0.00000572,0.00000518,0.00000554,0.00000539,0.00000566,0.00000583,0.00000566,0.00000589,0.00000563,0.00000637,0.00000610,0.00000589,0.00000586,0.00000548,0.00000669,0.00000578,0.00000663,0.00000563,0.00000666,0.00000634,0.00000649,0.00000649,0.00000678,0.00000652,0.00000646,0.00000737,0.00000663,0.00000586,0.00000708,0.00000681,0.00000770,0.00000669,0.00000684,0.00000717,0.00000743,0.00000720,0.00000681,0.00000773,0.00000655,0.00000652,0.00000811,0.00000693,0.00000803,0.00000841,0.00000785,0.00000832,0.00000850,0.00000743,0.00000803,0.00000912,0.00000835,0.00000877,0.00000933,0.00000829,0.00001001,0.00000909,0.00000903,0.00001034,0.00001022,0.00001025,0.00001013,0.00001016,0.00001090,0.00001066,0.00001105,0.00001185,0.00001282,0.00001241,0.00001259,0.00001410,0.00001404,0.00001401,0.00001540,0.00001647,0.00001605,0.00001709,0.00001810,0.00001647,0.00002023,0.00002079,0.00002233,0.00002310,0.00002514,0.00002704,0.00003053,0.00003142,0.00003658,0.00004114,0.00004546,0.00005358,0.00006557,0.00007443,0.00009054,0.00010727,0.00012765,0.00014571,0.00016769,0.00019627,0.00021893,0.00024241,0.00026453,0.00027780,0.00028692,0.00029791,0.00029137,0.00029125,0.00027144,0.00024884,0.00021709,0.00018193,0.00014811,0.00011074,0.00007925,0.00005420,0.00003400,0.00002052,0.00001297,0.00000616,0.00000275,0.00000151,0.00000080,0.00000036,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000720,0.00002319,0.00001943,0.00002334,0.00002864,0.00003216,0.00003400,0.00002559,0.00001830,0.00001371,0.00001199,0.00000957,0.00000897,0.00000785,0.00000619,0.00000521,0.00000536,0.00000530,0.00000462,0.00000548,0.00000477,0.00000441,0.00000462,0.00000418,0.00000480,0.00000418,0.00000429,0.00000462,0.00000492,0.00000474,0.00000527,0.00000569,0.00000509,0.00000462,0.00000503,0.00000444,0.00000465,0.00000495,0.00000483,0.00000575,0.00000486,0.00000521,0.00000586,0.00000601,0.00000521,0.00000515,0.00000557,0.00000557,0.00000551,0.00000435,0.00000583,0.00000572,0.00000580,0.00000506,0.00000575,0.00000628,0.00000580,0.00000610,0.00000569,0.00000613,0.00000595,0.00000622,0.00000646,0.00000572,0.00000726,0.00000666,0.00000681,0.00000643,0.00000586,0.00000592,0.00000681,0.00000640,0.00000631,0.00000690,0.00000646,0.00000684,0.00000657,0.00000678,0.00000696,0.00000764,0.00000657,0.00000782,0.00000711,0.00000702,0.00000672,0.00000791,0.00000729,0.00000803,0.00000817,0.00000797,0.00000729,0.00000740,0.00000903,0.00000871,0.00000897,0.00000785,0.00000909,0.00000785,0.00000859,0.00000942,0.00000900,0.00000927,0.00000888,0.00000939,0.00000915,0.00000880,0.00000945,0.00000897,0.00000945,0.00001146,0.00001093,0.00001102,0.00001179,0.00001137,0.00001048,0.00001244,0.00001265,0.00001244,0.00001194,0.00001374,0.00001395,0.00001395,0.00001638,0.00001664,0.00001570,0.00001875,0.00001904,0.00001955,0.00001949,0.00002245,0.00002476,0.00002571,0.00002529,0.00003012,0.00003264,0.00003735,0.00003966,0.00004777,0.00005609,0.00006551,0.00007928,0.00009187,0.00010600,0.00012691,0.00014690,0.00017201,0.00019526,0.00022112,0.00024659,0.00026018,0.00027558,0.00028855,0.00029812,0.00029131,0.00028479,0.00026741,0.00024514,0.00021448,0.00018028,0.00014580,0.00011316,0.00008002,0.00005378,0.00003427,0.00002055,0.00001161,0.00000563,0.00000349,0.00000127,0.00000077,0.00000024,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000743,0.00002363,0.00001804,0.00002020,0.00002713,0.00003501,0.00003403,0.00002722,0.00001875,0.00001339,0.00001078,0.00001093,0.00000960,0.00000782,0.00000672,0.00000583,0.00000495,0.00000453,0.00000382,0.00000468,0.00000406,0.00000421,0.00000438,0.00000453,0.00000432,0.00000468,0.00000456,0.00000459,0.00000421,0.00000435,0.00000489,0.00000441,0.00000515,0.00000426,0.00000444,0.00000498,0.00000444,0.00000480,0.00000495,0.00000506,0.00000616,0.00000530,0.00000480,0.00000489,0.00000521,0.00000566,0.00000486,0.00000578,0.00000536,0.00000575,0.00000483,0.00000530,0.00000551,0.00000637,0.00000548,0.00000521,0.00000560,0.00000563,0.00000619,0.00000625,0.00000533,0.00000711,0.00000595,0.00000542,0.00000578,0.00000557,0.00000687,0.00000640,0.00000628,0.00000610,0.00000607,0.00000646,0.00000578,0.00000625,0.00000708,0.00000729,0.00000649,0.00000572,0.00000625,0.00000655,0.00000717,0.00000723,0.00000675,0.00000737,0.00000619,0.00000696,0.00000764,0.00000749,0.00000729,0.00000755,0.00000734,0.00000832,0.00000809,0.00000746,0.00000888,0.00000832,0.00000773,0.00000817,0.00000791,0.00000918,0.00000883,0.00000894,0.00000924,0.00000948,0.00000903,0.00001028,0.00000921,0.00001001,0.00001090,0.00001022,0.00001040,0.00001105,0.00001078,0.00001013,0.00001155,0.00001217,0.00001256,0.00001312,0.00001173,0.00001238,0.00001282,0.00001392,0.00001430,0.00001315,0.00001638,0.00001605,0.00001789,0.00001774,0.00001925,0.00002052,0.00002067,0.00002357,0.00002479,0.00002742,0.00003113,0.00003379,0.00003518,0.00004271,0.00004750,0.00005766,0.00006551,0.00007780,0.00008956,0.00010804,0.00012631,0.00014379,0.00016861,0.00019434,0.00021629,0.00024040,0.00026057,0.00027683,0.00028929,0.00028897,0.00029060,0.00028142,0.00027167,0.00024232,0.00022363,0.00018220,0.00014856,0.00011595,0.00008275,0.00005654,0.00003465,0.00002153,0.00001185,0.00000631,0.00000403,0.00000121,0.00000077,0.00000027,0.00000012,0.00000003,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000637,0.00002278,0.00001836,0.00002124,0.00002586,0.00003379,0.00003311,0.00002583,0.00001795,0.00001469,0.00001173,0.00001025,0.00000986,0.00000835,0.00000723,0.00000604,0.00000477,0.00000406,0.00000397,0.00000489,0.00000456,0.00000391,0.00000441,0.00000489,0.00000486,0.00000465,0.00000453,0.00000424,0.00000509,0.00000432,0.00000492,0.00000426,0.00000498,0.00000489,0.00000486,0.00000536,0.00000456,0.00000492,0.00000521,0.00000456,0.00000583,0.00000542,0.00000563,0.00000539,0.00000527,0.00000524,0.00000524,0.00000592,0.00000578,0.00000509,0.00000506,0.00000506,0.00000527,0.00000583,0.00000554,0.00000527,0.00000634,0.00000598,0.00000533,0.00000583,0.00000566,0.00000598,0.00000616,0.00000566,0.00000557,0.00000625,0.00000657,0.00000598,0.00000607,0.00000643,0.00000646,0.00000578,0.00000637,0.00000693,0.00000637,0.00000628,0.00000634,0.00000711,0.00000699,0.00000657,0.00000660,0.00000702,0.00000696,0.00000734,0.00000669,0.00000806,0.00000720,0.00000788,0.00000814,0.00000773,0.00000767,0.00000737,0.00000773,0.00000835,0.00000847,0.00000806,0.00000803,0.00000761,0.00000880,0.00000894,0.00000823,0.00000900,0.00000752,0.00000871,0.00001054,0.00000862,0.00001025,0.00000954,0.00000971,0.00000948,0.00001031,0.00001128,0.00001167,0.00001120,0.00001040,0.00001182,0.00001167,0.00001297,0.00001197,0.00001315,0.00001274,0.00001433,0.00001484,0.00001540,0.00001460,0.00001685,0.00001667,0.00001818,0.00001827,0.00001958,0.00002026,0.00001949,0.00002201,0.00002411,0.00002929,0.00002988,0.00003166,0.00003675,0.00004235,0.00004816,0.00005512,0.00006468,0.00008097,0.00008926,0.00010567,0.00012403,0.00014731,0.00016807,0.00019624,0.00021739,0.00024043,0.00026157,0.00027771,0.00028642,0.00029264,0.00029717,0.00028559,0.00027049,0.00024964,0.00021507,0.00018371,0.00014770,0.00011183,0.00008325,0.00005506,0.00003649,0.00002186,0.00001244,0.00000740,0.00000326,0.00000160,0.00000089,0.00000024,0.00000012,0.00000003,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000732,0.00002266,0.00001922,0.00002115,0.00002701,0.00003302,0.00003433,0.00002568,0.00001783,0.00001365,0.00001158,0.00000974,0.00000915,0.00000803,0.00000820,0.00000560,0.00000480,0.00000501,0.00000471,0.00000486,0.00000474,0.00000480,0.00000424,0.00000486,0.00000453,0.00000397,0.00000450,0.00000557,0.00000429,0.00000480,0.00000462,0.00000441,0.00000456,0.00000382,0.00000447,0.00000456,0.00000480,0.00000459,0.00000441,0.00000557,0.00000563,0.00000441,0.00000512,0.00000480,0.00000501,0.00000509,0.00000539,0.00000471,0.00000521,0.00000601,0.00000548,0.00000530,0.00000628,0.00000554,0.00000506,0.00000503,0.00000536,0.00000515,0.00000616,0.00000551,0.00000575,0.00000613,0.00000649,0.00000598,0.00000684,0.00000646,0.00000634,0.00000589,0.00000604,0.00000598,0.00000729,0.00000672,0.00000643,0.00000660,0.00000610,0.00000657,0.00000705,0.00000601,0.00000572,0.00000767,0.00000675,0.00000669,0.00000708,0.00000794,0.00000684,0.00000711,0.00000746,0.00000746,0.00000826,0.00000734,0.00000734,0.00000770,0.00000817,0.00000797,0.00000811,0.00000806,0.00000897,0.00000785,0.00000844,0.00000921,0.00000835,0.00000880,0.00000945,0.00000809,0.00000977,0.00000983,0.00000900,0.00001096,0.00000924,0.00001043,0.00001004,0.00001143,0.00001031,0.00001084,0.00001155,0.00001197,0.00001161,0.00001185,0.00001149,0.00001256,0.00001250,0.00001315,0.00001380,0.00001315,0.00001478,0.00001626,0.00001644,0.00001602,0.00001795,0.00001872,0.00001931,0.00001996,0.00002236,0.00002280,0.00002668,0.00002597,0.00003000,0.00003409,0.00003634,0.00004235,0.00004949,0.00005651,0.00006365,0.00007644,0.00008968,0.00010822,0.00012415,0.00014414,0.00016754,0.00019209,0.00021460,0.00023770,0.00025811,0.00027126,0.00028204,0.00029240,0.00029229,0.00028103,0.00026311,0.00024508,0.00021984,0.00017995,0.00014761,0.00011296,0.00008482,0.00005521,0.00003886,0.00002203,0.00001282,0.00000720,0.00000373,0.00000121,0.00000095,0.00000033,0.00000012,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000634,0.00002251,0.00001928,0.00002067,0.00002710,0.00003282,0.00003273,0.00002559,0.00001830,0.00001410,0.00001117,0.00000998,0.00000856,0.00000761,0.00000572,0.00000548,0.00000501,0.00000388,0.00000432,0.00000453,0.00000465,0.00000418,0.00000489,0.00000512,0.00000456,0.00000447,0.00000477,0.00000409,0.00000415,0.00000388,0.00000480,0.00000530,0.00000471,0.00000515,0.00000506,0.00000450,0.00000557,0.00000545,0.00000477,0.00000489,0.00000503,0.00000486,0.00000462,0.00000501,0.00000530,0.00000539,0.00000542,0.00000575,0.00000551,0.00000518,0.00000524,0.00000569,0.00000572,0.00000563,0.00000560,0.00000578,0.00000598,0.00000545,0.00000548,0.00000524,0.00000557,0.00000498,0.00000557,0.00000646,0.00000610,0.00000607,0.00000566,0.00000634,0.00000625,0.00000589,0.00000652,0.00000616,0.00000708,0.00000637,0.00000652,0.00000675,0.00000631,0.00000693,0.00000699,0.00000655,0.00000726,0.00000652,0.00000726,0.00000646,0.00000720,0.00000773,0.00000729,0.00000663,0.00000696,0.00000758,0.00000749,0.00000684,0.00000829,0.00000823,0.00000690,0.00000806,0.00000767,0.00000883,0.00000764,0.00000859,0.00000933,0.00000803,0.00000930,0.00000894,0.00000933,0.00000965,0.00000954,0.00000960,0.00001040,0.00000927,0.00001060,0.00000971,0.00001102,0.00001087,0.00001028,0.00001131,0.00001120,0.00001167,0.00001241,0.00001377,0.00001241,0.00001315,0.00001353,0.00001404,0.00001428,0.00001493,0.00001555,0.00001635,0.00001620,0.00001718,0.00001839,0.00002097,0.00002049,0.00002177,0.00002159,0.00002538,0.00002728,0.00002849,0.00003391,0.00003785,0.00004081,0.00004801,0.00005461,0.00006575,0.00007573,0.00008986,0.00010517,0.00012602,0.00014503,0.00016870,0.00018984,0.00021312,0.00023533,0.00025636,0.00027129,0.00029018,0.00029018,0.00029240,0.00028349,0.00026578,0.00024638,0.00022129,0.00018256,0.00015021,0.00011604,0.00008533,0.00005772,0.00003717,0.00002251,0.00001374,0.00000737,0.00000332,0.00000166,0.00000071,0.00000021,0.00000012,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000740,0.00002221,0.00001774,0.00002171,0.00002728,0.00003326,0.00003397,0.00002621,0.00001750,0.00001422,0.00001179,0.00001063,0.00000921,0.00000770,0.00000652,0.00000554,0.00000450,0.00000459,0.00000432,0.00000435,0.00000432,0.00000444,0.00000444,0.00000536,0.00000429,0.00000450,0.00000438,0.00000509,0.00000483,0.00000421,0.00000471,0.00000539,0.00000429,0.00000480,0.00000462,0.00000483,0.00000480,0.00000557,0.00000560,0.00000468,0.00000518,0.00000477,0.00000501,0.00000480,0.00000548,0.00000498,0.00000515,0.00000498,0.00000486,0.00000545,0.00000583,0.00000548,0.00000607,0.00000575,0.00000551,0.00000589,0.00000666,0.00000610,0.00000613,0.00000533,0.00000625,0.00000604,0.00000640,0.00000607,0.00000539,0.00000616,0.00000598,0.00000530,0.00000660,0.00000649,0.00000551,0.00000663,0.00000729,0.00000595,0.00000560,0.00000649,0.00000708,0.00000666,0.00000634,0.00000646,0.00000649,0.00000696,0.00000776,0.00000705,0.00000672,0.00000687,0.00000740,0.00000714,0.00000743,0.00000723,0.00000660,0.00000776,0.00000752,0.00000806,0.00000823,0.00000811,0.00000838,0.00000785,0.00000835,0.00000832,0.00000868,0.00000915,0.00000891,0.00000865,0.00000906,0.00000957,0.00000853,0.00001025,0.00001031,0.00001060,0.00000948,0.00000989,0.00001099,0.00000974,0.00000974,0.00000983,0.00001146,0.00001057,0.00001128,0.00001315,0.00001324,0.00001194,0.00001238,0.00001315,0.00001342,0.00001442,0.00001522,0.00001644,0.00001667,0.00001611,0.00001700,0.00001875,0.00001783,0.00002171,0.00002221,0.00002316,0.00002594,0.00002808,0.00002988,0.00003207,0.00003548,0.00004185,0.00004872,0.00005411,0.00006442,0.00007795,0.00009107,0.00010629,0.00012403,0.00014699,0.00016040,0.00018780,0.00021472,0.00023942,0.00025343,0.00027603,0.00028370,0.00029157,0.00029288,0.00027988,0.00026676,0.00024973,0.00021629,0.00018501,0.00015048,0.00011539,0.00008512,0.00005763,0.00003752,0.00002375,0.00001285,0.00000767,0.00000388,0.00000166,0.00000071,0.00000039,0.00000018,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000717,0.00002280,0.00001750,0.00001907,0.00002651,0.00003290,0.00003364,0.00002509,0.00001676,0.00001433,0.00001202,0.00000894,0.00000797,0.00000764,0.00000628,0.00000619,0.00000462,0.00000527,0.00000501,0.00000483,0.00000406,0.00000480,0.00000471,0.00000406,0.00000444,0.00000415,0.00000462,0.00000400,0.00000447,0.00000530,0.00000542,0.00000409,0.00000415,0.00000447,0.00000441,0.00000518,0.00000438,0.00000459,0.00000483,0.00000515,0.00000471,0.00000557,0.00000536,0.00000456,0.00000509,0.00000527,0.00000536,0.00000569,0.00000583,0.00000536,0.00000501,0.00000542,0.00000580,0.00000569,0.00000509,0.00000628,0.00000572,0.00000625,0.00000545,0.00000521,0.00000586,0.00000575,0.00000563,0.00000625,0.00000539,0.00000681,0.00000560,0.00000634,0.00000536,0.00000631,0.00000625,0.00000613,0.00000604,0.00000631,0.00000652,0.00000598,0.00000684,0.00000583,0.00000726,0.00000592,0.00000734,0.00000702,0.00000672,0.00000554,0.00000681,0.00000690,0.00000693,0.00000714,0.00000634,0.00000773,0.00000702,0.00000767,0.00000749,0.00000749,0.00000800,0.00000764,0.00000737,0.00000835,0.00000823,0.00000900,0.00000847,0.00000791,0.00000915,0.00000897,0.00000844,0.00000865,0.00000965,0.00000900,0.00000930,0.00000874,0.00000957,0.00000957,0.00001010,0.00000924,0.00000971,0.00001152,0.00001185,0.00001037,0.00001060,0.00001188,0.00001188,0.00001250,0.00001220,0.00001268,0.00001294,0.00001383,0.00001448,0.00001490,0.00001641,0.00001582,0.00001629,0.00001777,0.00002038,0.00001916,0.00002070,0.00002280,0.00002420,0.00002654,0.00002908,0.00002991,0.00003187,0.00003767,0.00004410,0.00004611,0.00005547,0.00006246,0.00007662,0.00009018,0.00010659,0.00012608,0.00014598,0.00016624,0.00018685,0.00021632,0.00023302,0.00025325,0.00026699,0.00028109,0.00028491,0.00028698,0.00027688,0.00026874,0.00024259,0.00021765,0.00018309,0.00015045,0.00011236,0.00008150,0.00006137,0.00003794,0.00002455,0.00001407,0.00000809,0.00000391,0.00000231,0.00000095,0.00000021,0.00000009,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000732,0.00002236,0.00001842,0.00002055,0.00002683,0.00003421,0.00003187,0.00002603,0.00001614,0.00001353,0.00001167,0.00000945,0.00000954,0.00000897,0.00000693,0.00000527,0.00000501,0.00000492,0.00000468,0.00000409,0.00000421,0.00000421,0.00000438,0.00000444,0.00000444,0.00000453,0.00000489,0.00000465,0.00000471,0.00000441,0.00000409,0.00000424,0.00000498,0.00000527,0.00000477,0.00000495,0.00000498,0.00000524,0.00000477,0.00000444,0.00000495,0.00000542,0.00000509,0.00000503,0.00000506,0.00000521,0.00000512,0.00000589,0.00000521,0.00000554,0.00000503,0.00000572,0.00000530,0.00000471,0.00000616,0.00000554,0.00000462,0.00000572,0.00000598,0.00000595,0.00000631,0.00000554,0.00000601,0.00000646,0.00000601,0.00000616,0.00000610,0.00000598,0.00000586,0.00000637,0.00000548,0.00000586,0.00000619,0.00000652,0.00000696,0.00000660,0.00000607,0.00000598,0.00000666,0.00000613,0.00000598,0.00000655,0.00000669,0.00000752,0.00000690,0.00000693,0.00000711,0.00000672,0.00000711,0.00000711,0.00000832,0.00000785,0.00000687,0.00000711,0.00000785,0.00000678,0.00000785,0.00000705,0.00000811,0.00000850,0.00000814,0.00000832,0.00000880,0.00000957,0.00000835,0.00000835,0.00000877,0.00000785,0.00000980,0.00000883,0.00001016,0.00001019,0.00001040,0.00001019,0.00001010,0.00000924,0.00000986,0.00001087,0.00001090,0.00001128,0.00001164,0.00001173,0.00001217,0.00001398,0.00001389,0.00001288,0.00001398,0.00001570,0.00001635,0.00001410,0.00001493,0.00001635,0.00001774,0.00001765,0.00002055,0.00002082,0.00002100,0.00002292,0.00002565,0.00002651,0.00002973,0.00003332,0.00003542,0.00004013,0.00004706,0.00005583,0.00006445,0.00007677,0.00008956,0.00010674,0.00012448,0.00014148,0.00016576,0.00019236,0.00021348,0.00022745,0.00025248,0.00026575,0.00027469,0.00028992,0.00028891,0.00027440,0.00026376,0.00024611,0.00021857,0.00018584,0.00014731,0.00011473,0.00008470,0.00005971,0.00004087,0.00002390,0.00001217,0.00000829,0.00000418,0.00000163,0.00000080,0.00000036,0.00000012,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000681,0.00002331,0.00001975,0.00002115,0.00002677,0.00003456,0.00003216,0.00002719,0.00001815,0.00001478,0.00001075,0.00000974,0.00000912,0.00000814,0.00000702,0.00000578,0.00000453,0.00000418,0.00000424,0.00000361,0.00000388,0.00000397,0.00000406,0.00000462,0.00000477,0.00000521,0.00000438,0.00000480,0.00000364,0.00000421,0.00000453,0.00000391,0.00000382,0.00000435,0.00000515,0.00000429,0.00000503,0.00000521,0.00000462,0.00000498,0.00000545,0.00000486,0.00000551,0.00000480,0.00000583,0.00000468,0.00000498,0.00000480,0.00000551,0.00000572,0.00000536,0.00000580,0.00000536,0.00000595,0.00000459,0.00000453,0.00000489,0.00000592,0.00000429,0.00000598,0.00000637,0.00000622,0.00000548,0.00000498,0.00000643,0.00000607,0.00000711,0.00000663,0.00000580,0.00000616,0.00000566,0.00000616,0.00000580,0.00000660,0.00000613,0.00000652,0.00000619,0.00000693,0.00000655,0.00000705,0.00000696,0.00000595,0.00000643,0.00000714,0.00000758,0.00000655,0.00000723,0.00000595,0.00000803,0.00000761,0.00000761,0.00000669,0.00000723,0.00000823,0.00000708,0.00000720,0.00000770,0.00000717,0.00000726,0.00000838,0.00000823,0.00000752,0.00000886,0.00000862,0.00000862,0.00000891,0.00000838,0.00000880,0.00000948,0.00000886,0.00000977,0.00000912,0.00001060,0.00001016,0.00000998,0.00001037,0.00001078,0.00001117,0.00001084,0.00001155,0.00001087,0.00001155,0.00001199,0.00001404,0.00001214,0.00001353,0.00001416,0.00001315,0.00001433,0.00001522,0.00001386,0.00001525,0.00001724,0.00001824,0.00001869,0.00001901,0.00002064,0.00002165,0.00002494,0.00002568,0.00002654,0.00003089,0.00003267,0.00003678,0.00004309,0.00004765,0.00005639,0.00006459,0.00007828,0.00008909,0.00010455,0.00012095,0.00014325,0.00016508,0.00018644,0.00020989,0.00023231,0.00025319,0.00027327,0.00027380,0.00029166,0.00028524,0.00027878,0.00026545,0.00024158,0.00021398,0.00018300,0.00015122,0.00011678,0.00008695,0.00005974,0.00003847,0.00002325,0.00001448,0.00000737,0.00000447,0.00000228,0.00000116,0.00000047,0.00000018,0.00000000,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000572,0.00002316,0.00001964,0.00002186,0.00002568,0.00003142,0.00003157,0.00002506,0.00001608,0.00001413,0.00001001,0.00001045,0.00000960,0.00000773,0.00000616,0.00000646,0.00000474,0.00000450,0.00000424,0.00000459,0.00000486,0.00000429,0.00000474,0.00000468,0.00000400,0.00000432,0.00000468,0.00000462,0.00000456,0.00000438,0.00000424,0.00000480,0.00000447,0.00000415,0.00000509,0.00000533,0.00000542,0.00000459,0.00000468,0.00000557,0.00000471,0.00000521,0.00000539,0.00000471,0.00000607,0.00000492,0.00000462,0.00000530,0.00000566,0.00000506,0.00000527,0.00000569,0.00000495,0.00000580,0.00000548,0.00000580,0.00000601,0.00000545,0.00000542,0.00000601,0.00000589,0.00000619,0.00000572,0.00000551,0.00000586,0.00000589,0.00000595,0.00000583,0.00000613,0.00000551,0.00000717,0.00000575,0.00000580,0.00000610,0.00000672,0.00000655,0.00000669,0.00000663,0.00000589,0.00000681,0.00000681,0.00000708,0.00000705,0.00000726,0.00000586,0.00000675,0.00000625,0.00000734,0.00000699,0.00000655,0.00000814,0.00000675,0.00000740,0.00000714,0.00000737,0.00000826,0.00000785,0.00000779,0.00000726,0.00000696,0.00000746,0.00000888,0.00000903,0.00000773,0.00000930,0.00000888,0.00000900,0.00000897,0.00000859,0.00000903,0.00000957,0.00000930,0.00001025,0.00001001,0.00001019,0.00000986,0.00001031,0.00001028,0.00001063,0.00001072,0.00001040,0.00001164,0.00001170,0.00001238,0.00001229,0.00001205,0.00001291,0.00001466,0.00001425,0.00001395,0.00001593,0.00001712,0.00001543,0.00001656,0.00001765,0.00001780,0.00001901,0.00002118,0.00002212,0.00002346,0.00002642,0.00002917,0.00003086,0.00003412,0.00003634,0.00004348,0.00004878,0.00005580,0.00006525,0.00007564,0.00008977,0.00010280,0.00012240,0.00014284,0.00016496,0.00018984,0.00020720,0.00022701,0.00024919,0.00026012,0.00027194,0.00027460,0.00028162,0.00027863,0.00026095,0.00024404,0.00021789,0.00018599,0.00015418,0.00011921,0.00008479,0.00005879,0.00003972,0.00002559,0.00001368,0.00000809,0.00000394,0.00000228,0.00000101,0.00000062,0.00000018,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000660,0.00002224,0.00001940,0.00001910,0.00002748,0.00003311,0.00003246,0.00002665,0.00001768,0.00001339,0.00001087,0.00000995,0.00000936,0.00000859,0.00000669,0.00000545,0.00000447,0.00000501,0.00000447,0.00000441,0.00000521,0.00000480,0.00000438,0.00000527,0.00000495,0.00000474,0.00000406,0.00000444,0.00000450,0.00000462,0.00000498,0.00000492,0.00000462,0.00000474,0.00000468,0.00000412,0.00000453,0.00000489,0.00000471,0.00000421,0.00000515,0.00000509,0.00000542,0.00000486,0.00000471,0.00000459,0.00000631,0.00000533,0.00000536,0.00000548,0.00000604,0.00000512,0.00000589,0.00000572,0.00000492,0.00000580,0.00000498,0.00000563,0.00000557,0.00000560,0.00000545,0.00000548,0.00000622,0.00000631,0.00000604,0.00000601,0.00000613,0.00000607,0.00000631,0.00000640,0.00000628,0.00000569,0.00000643,0.00000604,0.00000663,0.00000610,0.00000619,0.00000634,0.00000631,0.00000613,0.00000690,0.00000634,0.00000646,0.00000678,0.00000687,0.00000619,0.00000681,0.00000711,0.00000717,0.00000652,0.00000752,0.00000711,0.00000732,0.00000811,0.00000737,0.00000699,0.00000871,0.00000705,0.00000779,0.00000788,0.00000755,0.00000874,0.00000773,0.00000862,0.00000900,0.00000921,0.00000859,0.00000814,0.00000883,0.00000918,0.00000915,0.00000936,0.00001016,0.00001013,0.00000954,0.00000980,0.00001019,0.00000974,0.00001010,0.00001208,0.00001105,0.00001131,0.00001072,0.00001202,0.00001090,0.00001271,0.00001197,0.00001353,0.00001463,0.00001356,0.00001478,0.00001528,0.00001481,0.00001688,0.00001721,0.00001679,0.00001890,0.00002011,0.00002124,0.00002029,0.00002331,0.00002577,0.00002828,0.00002935,0.00003418,0.00003797,0.00004206,0.00004902,0.00005355,0.00006625,0.00007789,0.00008731,0.00010354,0.00011855,0.00014589,0.00016828,0.00018386,0.00020812,0.00023332,0.00025446,0.00026439,0.00027579,0.00028681,0.00028103,0.00028177,0.00026329,0.00024111,0.00022002,0.00018324,0.00014847,0.00011731,0.00008497,0.00006160,0.00004054,0.00002500,0.00001519,0.00000803,0.00000373,0.00000207,0.00000080,0.00000050,0.00000009,0.00000003,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000681,0.00002192,0.00001967,0.00002144,0.00002787,0.00003125,0.00003279,0.00002668,0.00001682,0.00001288,0.00001016,0.00000933,0.00000826,0.00000844,0.00000687,0.00000640,0.00000495,0.00000483,0.00000462,0.00000432,0.00000409,0.00000459,0.00000465,0.00000424,0.00000426,0.00000429,0.00000518,0.00000456,0.00000429,0.00000483,0.00000418,0.00000450,0.00000453,0.00000530,0.00000560,0.00000459,0.00000492,0.00000533,0.00000486,0.00000524,0.00000429,0.00000557,0.00000512,0.00000583,0.00000503,0.00000536,0.00000533,0.00000477,0.00000480,0.00000563,0.00000489,0.00000501,0.00000515,0.00000521,0.00000575,0.00000569,0.00000503,0.00000578,0.00000637,0.00000563,0.00000539,0.00000604,0.00000566,0.00000601,0.00000530,0.00000509,0.00000518,0.00000610,0.00000527,0.00000663,0.00000631,0.00000592,0.00000604,0.00000604,0.00000649,0.00000586,0.00000616,0.00000634,0.00000690,0.00000708,0.00000669,0.00000589,0.00000545,0.00000663,0.00000732,0.00000669,0.00000637,0.00000681,0.00000708,0.00000720,0.00000628,0.00000764,0.00000652,0.00000702,0.00000791,0.00000797,0.00000705,0.00000770,0.00000693,0.00000791,0.00000811,0.00000773,0.00000874,0.00000877,0.00000746,0.00000874,0.00000980,0.00000835,0.00000900,0.00000841,0.00000844,0.00001025,0.00000894,0.00000939,0.00001013,0.00001019,0.00000974,0.00001063,0.00001028,0.00001013,0.00001078,0.00001117,0.00001170,0.00001214,0.00001223,0.00001256,0.00001285,0.00001276,0.00001217,0.00001306,0.00001318,0.00001353,0.00001513,0.00001502,0.00001659,0.00001786,0.00001875,0.00001821,0.00002044,0.00002085,0.00002295,0.00002313,0.00002769,0.00002814,0.00003009,0.00003563,0.00003755,0.00004303,0.00004958,0.00005843,0.00006296,0.00007866,0.00008524,0.00010244,0.00012270,0.00014012,0.00016390,0.00019014,0.00021105,0.00023012,0.00024771,0.00026471,0.00027591,0.00027614,0.00027925,0.00027250,0.00026024,0.00024188,0.00021528,0.00018273,0.00014962,0.00011808,0.00008550,0.00006154,0.00004040,0.00002577,0.00001617,0.00000909,0.00000376,0.00000204,0.00000113,0.00000044,0.00000009,0.00000003,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000631,0.00002183,0.00001919,0.00001952,0.00002544,0.00003282,0.00003172,0.00002387,0.00001644,0.00001371,0.00001093,0.00000992,0.00000900,0.00000720,0.00000563,0.00000548,0.00000465,0.00000495,0.00000421,0.00000376,0.00000447,0.00000444,0.00000391,0.00000426,0.00000441,0.00000418,0.00000406,0.00000498,0.00000394,0.00000536,0.00000474,0.00000438,0.00000468,0.00000424,0.00000489,0.00000503,0.00000450,0.00000456,0.00000444,0.00000456,0.00000453,0.00000539,0.00000512,0.00000501,0.00000521,0.00000492,0.00000512,0.00000486,0.00000512,0.00000429,0.00000586,0.00000563,0.00000530,0.00000506,0.00000557,0.00000489,0.00000506,0.00000604,0.00000586,0.00000595,0.00000509,0.00000583,0.00000545,0.00000539,0.00000578,0.00000548,0.00000625,0.00000607,0.00000631,0.00000610,0.00000586,0.00000616,0.00000607,0.00000610,0.00000652,0.00000610,0.00000622,0.00000660,0.00000601,0.00000660,0.00000660,0.00000672,0.00000643,0.00000652,0.00000616,0.00000643,0.00000684,0.00000714,0.00000657,0.00000720,0.00000681,0.00000746,0.00000743,0.00000702,0.00000773,0.00000699,0.00000746,0.00000740,0.00000708,0.00000820,0.00000720,0.00000758,0.00000761,0.00000779,0.00000844,0.00000803,0.00000877,0.00000883,0.00000897,0.00000868,0.00000918,0.00000900,0.00000989,0.00000954,0.00000986,0.00000900,0.00000965,0.00001013,0.00001034,0.00001063,0.00001069,0.00001028,0.00001108,0.00001194,0.00001102,0.00001057,0.00001185,0.00001223,0.00001294,0.00001274,0.00001351,0.00001392,0.00001576,0.00001490,0.00001457,0.00001593,0.00001694,0.00001774,0.00001892,0.00001854,0.00002203,0.00002224,0.00002511,0.00002680,0.00002911,0.00003320,0.00003483,0.00003853,0.00004253,0.00004845,0.00005372,0.00006365,0.00007677,0.00008832,0.00010496,0.00012694,0.00014189,0.00015762,0.00018424,0.00020832,0.00023119,0.00024842,0.00026009,0.00027452,0.00027922,0.00027792,0.00027016,0.00026045,0.00023883,0.00021330,0.00018232,0.00014527,0.00011941,0.00008870,0.00006335,0.00004191,0.00002671,0.00001537,0.00000880,0.00000498,0.00000231,0.00000133,0.00000044,0.00000033,0.00000012,0.00000006,0.00000000,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000687,0.00002363,0.00001904,0.00002041,0.00002742,0.00003128,0.00003234,0.00002627,0.00001712,0.00001380,0.00001197,0.00000960,0.00000974,0.00000729,0.00000672,0.00000560,0.00000471,0.00000349,0.00000438,0.00000406,0.00000418,0.00000465,0.00000409,0.00000447,0.00000424,0.00000394,0.00000444,0.00000447,0.00000426,0.00000379,0.00000412,0.00000539,0.00000480,0.00000459,0.00000459,0.00000468,0.00000450,0.00000524,0.00000515,0.00000444,0.00000557,0.00000509,0.00000462,0.00000503,0.00000518,0.00000521,0.00000450,0.00000518,0.00000580,0.00000542,0.00000524,0.00000524,0.00000533,0.00000539,0.00000551,0.00000551,0.00000503,0.00000518,0.00000554,0.00000598,0.00000569,0.00000539,0.00000548,0.00000542,0.00000616,0.00000595,0.00000592,0.00000572,0.00000563,0.00000569,0.00000619,0.00000551,0.00000649,0.00000637,0.00000569,0.00000631,0.00000657,0.00000672,0.00000655,0.00000655,0.00000696,0.00000749,0.00000702,0.00000726,0.00000640,0.00000669,0.00000657,0.00000657,0.00000663,0.00000720,0.00000655,0.00000743,0.00000838,0.00000696,0.00000794,0.00000660,0.00000835,0.00000814,0.00000806,0.00000764,0.00000794,0.00000823,0.00000859,0.00000776,0.00000874,0.00000770,0.00000856,0.00000862,0.00000797,0.00000983,0.00000927,0.00000900,0.00000891,0.00000874,0.00000883,0.00000886,0.00001016,0.00001054,0.00000936,0.00001087,0.00000998,0.00001048,0.00001072,0.00001122,0.00001143,0.00001111,0.00001247,0.00001327,0.00001265,0.00001256,0.00001401,0.00001463,0.00001410,0.00001428,0.00001685,0.00001570,0.00001576,0.00001673,0.00001842,0.00001984,0.00002112,0.00002230,0.00002384,0.00002464,0.00002603,0.00002882,0.00002852,0.00003353,0.00003773,0.00004306,0.00004830,0.00005621,0.00006492,0.00007526,0.00008764,0.00010475,0.00012060,0.00014068,0.00016242,0.00018078,0.00020278,0.00022112,0.00023957,0.00025917,0.00027452,0.00028153,0.00027976,0.00027043,0.00025769,0.00024288,0.00021161,0.00018353,0.00014859,0.00011672,0.00008906,0.00006495,0.00004066,0.00002562,0.00001676,0.00000897,0.00000527,0.00000287,0.00000083,0.00000050,0.00000018,0.00000018,0.00000003,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000714,0.00002257,0.00001804,0.00001958,0.00002695,0.00003456,0.00003219,0.00002452,0.00001685,0.00001330,0.00000992,0.00000880,0.00000888,0.00000767,0.00000580,0.00000557,0.00000512,0.00000421,0.00000412,0.00000406,0.00000459,0.00000403,0.00000483,0.00000412,0.00000429,0.00000429,0.00000379,0.00000465,0.00000477,0.00000391,0.00000453,0.00000486,0.00000441,0.00000462,0.00000459,0.00000483,0.00000486,0.00000509,0.00000447,0.00000474,0.00000518,0.00000509,0.00000506,0.00000498,0.00000444,0.00000551,0.00000530,0.00000530,0.00000495,0.00000489,0.00000498,0.00000486,0.00000509,0.00000456,0.00000545,0.00000506,0.00000551,0.00000515,0.00000557,0.00000557,0.00000536,0.00000480,0.00000572,0.00000560,0.00000616,0.00000619,0.00000545,0.00000589,0.00000580,0.00000598,0.00000586,0.00000480,0.00000533,0.00000610,0.00000687,0.00000598,0.00000637,0.00000669,0.00000616,0.00000743,0.00000643,0.00000649,0.00000631,0.00000696,0.00000616,0.00000657,0.00000628,0.00000681,0.00000580,0.00000646,0.00000684,0.00000714,0.00000829,0.00000690,0.00000693,0.00000794,0.00000773,0.00000705,0.00000740,0.00000794,0.00000806,0.00000823,0.00000800,0.00000829,0.00000800,0.00000859,0.00000865,0.00000826,0.00000877,0.00000832,0.00000847,0.00001019,0.00000880,0.00000883,0.00000945,0.00001001,0.00000862,0.00000963,0.00000891,0.00001022,0.00001066,0.00001090,0.00001185,0.00001108,0.00001161,0.00001037,0.00001072,0.00001244,0.00001214,0.00001208,0.00001348,0.00001345,0.00001294,0.00001282,0.00001505,0.00001582,0.00001537,0.00001493,0.00001667,0.00001691,0.00001916,0.00002032,0.00002141,0.00002203,0.00002346,0.00002692,0.00002834,0.00003116,0.00003326,0.00003800,0.00004413,0.00005180,0.00005725,0.00006427,0.00007543,0.00009033,0.00010567,0.00012039,0.00013748,0.00015898,0.00018259,0.00020859,0.00022366,0.00024126,0.00026166,0.00027339,0.00028041,0.00027561,0.00026687,0.00025381,0.00024247,0.00021259,0.00018306,0.00014494,0.00011935,0.00008855,0.00006400,0.00004315,0.00002819,0.00001697,0.00000844,0.00000530,0.00000311,0.00000130,0.00000033,0.00000024,0.00000021,0.00000009,0.00000009,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000755,0.00002109,0.00001780,0.00001981,0.00002523,0.00003184,0.00003299,0.00002503,0.00001718,0.00001345,0.00001114,0.00001016,0.00000859,0.00000708,0.00000616,0.00000509,0.00000432,0.00000453,0.00000438,0.00000409,0.00000483,0.00000462,0.00000426,0.00000415,0.00000447,0.00000400,0.00000453,0.00000418,0.00000462,0.00000432,0.00000385,0.00000486,0.00000435,0.00000501,0.00000474,0.00000489,0.00000483,0.00000489,0.00000468,0.00000536,0.00000498,0.00000480,0.00000503,0.00000424,0.00000551,0.00000509,0.00000536,0.00000471,0.00000459,0.00000438,0.00000524,0.00000610,0.00000548,0.00000495,0.00000572,0.00000527,0.00000583,0.00000545,0.00000592,0.00000575,0.00000524,0.00000527,0.00000592,0.00000554,0.00000548,0.00000512,0.00000622,0.00000637,0.00000578,0.00000643,0.00000542,0.00000649,0.00000684,0.00000595,0.00000690,0.00000684,0.00000616,0.00000702,0.00000622,0.00000652,0.00000613,0.00000663,0.00000637,0.00000702,0.00000696,0.00000607,0.00000717,0.00000714,0.00000592,0.00000643,0.00000696,0.00000717,0.00000646,0.00000705,0.00000699,0.00000699,0.00000729,0.00000696,0.00000681,0.00000663,0.00000806,0.00000794,0.00000764,0.00000785,0.00000829,0.00000764,0.00000814,0.00000794,0.00000835,0.00000906,0.00000918,0.00000782,0.00000880,0.00000794,0.00000823,0.00000965,0.00000874,0.00001031,0.00000951,0.00001022,0.00001045,0.00000995,0.00000960,0.00001102,0.00001013,0.00001066,0.00001117,0.00001202,0.00001268,0.00001214,0.00001309,0.00001303,0.00001380,0.00001490,0.00001439,0.00001507,0.00001478,0.00001451,0.00001747,0.00001762,0.00001824,0.00001946,0.00002029,0.00002097,0.00002263,0.00002298,0.00002740,0.00002852,0.00003080,0.00003433,0.00003776,0.00004194,0.00004810,0.00005476,0.00006569,0.00007395,0.00009054,0.00010318,0.00012246,0.00013961,0.00016123,0.00018297,0.00020453,0.00022526,0.00024155,0.00026054,0.00027407,0.00027937,0.00027567,0.00027339,0.00025672,0.00024075,0.00021256,0.00017835,0.00015078,0.00011873,0.00008713,0.00006519,0.00004440,0.00002597,0.00001703,0.00000963,0.00000509,0.00000258,0.00000113,0.00000053,0.00000015,0.00000006,0.00000006,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000814,0.00002097,0.00001774,0.00002064,0.00002642,0.00003329,0.00003160,0.00002476,0.00001694,0.00001377,0.00001146,0.00000859,0.00000809,0.00000853,0.00000708,0.00000598,0.00000429,0.00000429,0.00000409,0.00000429,0.00000480,0.00000403,0.00000441,0.00000388,0.00000435,0.00000412,0.00000367,0.00000447,0.00000432,0.00000465,0.00000453,0.00000421,0.00000462,0.00000429,0.00000385,0.00000498,0.00000403,0.00000444,0.00000486,0.00000483,0.00000506,0.00000495,0.00000453,0.00000385,0.00000515,0.00000480,0.00000435,0.00000563,0.00000486,0.00000492,0.00000580,0.00000477,0.00000533,0.00000474,0.00000575,0.00000480,0.00000512,0.00000583,0.00000560,0.00000592,0.00000569,0.00000598,0.00000486,0.00000572,0.00000560,0.00000503,0.00000515,0.00000542,0.00000563,0.00000583,0.00000669,0.00000619,0.00000530,0.00000572,0.00000575,0.00000575,0.00000634,0.00000613,0.00000702,0.00000592,0.00000663,0.00000681,0.00000616,0.00000604,0.00000610,0.00000720,0.00000723,0.00000693,0.00000687,0.00000726,0.00000655,0.00000619,0.00000740,0.00000657,0.00000699,0.00000729,0.00000711,0.00000660,0.00000782,0.00000758,0.00000690,0.00000755,0.00000800,0.00000687,0.00000779,0.00000862,0.00000847,0.00000791,0.00000847,0.00000803,0.00000817,0.00000758,0.00000838,0.00000853,0.00000832,0.00001004,0.00000862,0.00001004,0.00000954,0.00001096,0.00001010,0.00001051,0.00001120,0.00001028,0.00001037,0.00001016,0.00000980,0.00001194,0.00001185,0.00001194,0.00001155,0.00001232,0.00001339,0.00001451,0.00001312,0.00001469,0.00001386,0.00001507,0.00001543,0.00001682,0.00001736,0.00001958,0.00001967,0.00002097,0.00002082,0.00002396,0.00002313,0.00002594,0.00002766,0.00003142,0.00003359,0.00003767,0.00004244,0.00004940,0.00005683,0.00006637,0.00007428,0.00008992,0.00009948,0.00011876,0.00013866,0.00015783,0.00017788,0.00020352,0.00022799,0.00024401,0.00025390,0.00027232,0.00027508,0.00027854,0.00027028,0.00025909,0.00023637,0.00021276,0.00018484,0.00015481,0.00011986,0.00009021,0.00006270,0.00004360,0.00002994,0.00001768,0.00001028,0.00000548,0.00000287,0.00000127,0.00000050,0.00000036,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000699,0.00002168,0.00001892,0.00002227,0.00002488,0.00003181,0.00003151,0.00002443,0.00001804,0.00001235,0.00001090,0.00001040,0.00000838,0.00000717,0.00000643,0.00000527,0.00000495,0.00000474,0.00000503,0.00000376,0.00000400,0.00000424,0.00000432,0.00000412,0.00000424,0.00000364,0.00000332,0.00000421,0.00000409,0.00000379,0.00000429,0.00000444,0.00000424,0.00000489,0.00000429,0.00000391,0.00000509,0.00000441,0.00000483,0.00000471,0.00000509,0.00000426,0.00000578,0.00000515,0.00000483,0.00000483,0.00000480,0.00000512,0.00000506,0.00000512,0.00000453,0.00000465,0.00000542,0.00000569,0.00000524,0.00000512,0.00000575,0.00000560,0.00000578,0.00000489,0.00000533,0.00000545,0.00000560,0.00000554,0.00000521,0.00000575,0.00000586,0.00000592,0.00000607,0.00000666,0.00000595,0.00000569,0.00000601,0.00000539,0.00000634,0.00000575,0.00000583,0.00000690,0.00000601,0.00000616,0.00000610,0.00000622,0.00000655,0.00000660,0.00000675,0.00000646,0.00000711,0.00000628,0.00000604,0.00000649,0.00000681,0.00000732,0.00000705,0.00000711,0.00000746,0.00000696,0.00000684,0.00000764,0.00000708,0.00000720,0.00000726,0.00000708,0.00000746,0.00000755,0.00000755,0.00000764,0.00000726,0.00000844,0.00000859,0.00000912,0.00000868,0.00000829,0.00000883,0.00000960,0.00000841,0.00000939,0.00000894,0.00000886,0.00000992,0.00001004,0.00000983,0.00001043,0.00001134,0.00001069,0.00001051,0.00001063,0.00001034,0.00001013,0.00001140,0.00001238,0.00001108,0.00001161,0.00001279,0.00001268,0.00001416,0.00001285,0.00001472,0.00001472,0.00001558,0.00001617,0.00001679,0.00001584,0.00001824,0.00001958,0.00001969,0.00002064,0.00002360,0.00002470,0.00002562,0.00002802,0.00003045,0.00003436,0.00003752,0.00004463,0.00004730,0.00005710,0.00006613,0.00007641,0.00009095,0.00010561,0.00011900,0.00013786,0.00015948,0.00018297,0.00020118,0.00022402,0.00024149,0.00025621,0.00026602,0.00027164,0.00027863,0.00027170,0.00026501,0.00023883,0.00021321,0.00018060,0.00014737,0.00011627,0.00008894,0.00006548,0.00004496,0.00002917,0.00001736,0.00000886,0.00000503,0.00000281,0.00000121,0.00000077,0.00000039,0.00000015,0.00000009,0.00000000,0.00000000,0.00000003,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000708,0.00002203,0.00001851,0.00001925,0.00002618,0.00003184,0.00003074,0.00002509,0.00001753,0.00001244,0.00001111,0.00000900,0.00000826,0.00000702,0.00000657,0.00000604,0.00000432,0.00000409,0.00000447,0.00000432,0.00000486,0.00000447,0.00000435,0.00000418,0.00000453,0.00000432,0.00000400,0.00000465,0.00000435,0.00000468,0.00000495,0.00000459,0.00000450,0.00000459,0.00000456,0.00000492,0.00000415,0.00000503,0.00000486,0.00000474,0.00000480,0.00000471,0.00000503,0.00000465,0.00000489,0.00000492,0.00000495,0.00000468,0.00000536,0.00000503,0.00000524,0.00000495,0.00000518,0.00000527,0.00000506,0.00000524,0.00000492,0.00000438,0.00000566,0.00000551,0.00000569,0.00000521,0.00000595,0.00000604,0.00000598,0.00000578,0.00000542,0.00000583,0.00000604,0.00000557,0.00000610,0.00000652,0.00000578,0.00000560,0.00000592,0.00000595,0.00000711,0.00000592,0.00000649,0.00000604,0.00000637,0.00000589,0.00000672,0.00000705,0.00000666,0.00000693,0.00000652,0.00000734,0.00000711,0.00000717,0.00000666,0.00000717,0.00000649,0.00000625,0.00000705,0.00000732,0.00000598,0.00000705,0.00000681,0.00000767,0.00000726,0.00000785,0.00000767,0.00000806,0.00000767,0.00000835,0.00000788,0.00000847,0.00000835,0.00000859,0.00000906,0.00000737,0.00000939,0.00000927,0.00000945,0.00000906,0.00000903,0.00000954,0.00000954,0.00000968,0.00001063,0.00001031,0.00000986,0.00001040,0.00001048,0.00001105,0.00001013,0.00001040,0.00001090,0.00001016,0.00001259,0.00001276,0.00001303,0.00001226,0.00001285,0.00001336,0.00001439,0.00001463,0.00001433,0.00001543,0.00001561,0.00001644,0.00001685,0.00001744,0.00001931,0.00002020,0.00002177,0.00002221,0.00002648,0.00002583,0.00002852,0.00003202,0.00003480,0.00003835,0.00004425,0.00004774,0.00005781,0.00006516,0.00007694,0.00008784,0.00010117,0.00011944,0.00014192,0.00015892,0.00018010,0.00020039,0.00022482,0.00024060,0.00025769,0.00026439,0.00027256,0.00027369,0.00027558,0.00025716,0.00023749,0.00021324,0.00018259,0.00015706,0.00012113,0.00008935,0.00006264,0.00004632,0.00002929,0.00001810,0.00001037,0.00000569,0.00000275,0.00000151,0.00000068,0.00000027,0.00000015,0.00000000,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000809,0.00002251,0.00001756,0.00002029,0.00002461,0.00003284,0.00003101,0.00002497,0.00001795,0.00001303,0.00001155,0.00000992,0.00000948,0.00000761,0.00000613,0.00000539,0.00000412,0.00000400,0.00000435,0.00000456,0.00000391,0.00000432,0.00000465,0.00000367,0.00000438,0.00000462,0.00000415,0.00000418,0.00000355,0.00000450,0.00000456,0.00000450,0.00000438,0.00000409,0.00000480,0.00000426,0.00000480,0.00000432,0.00000415,0.00000421,0.00000486,0.00000527,0.00000450,0.00000456,0.00000545,0.00000477,0.00000450,0.00000456,0.00000474,0.00000498,0.00000465,0.00000468,0.00000524,0.00000536,0.00000548,0.00000542,0.00000492,0.00000480,0.00000512,0.00000592,0.00000622,0.00000548,0.00000557,0.00000447,0.00000589,0.00000580,0.00000560,0.00000604,0.00000506,0.00000539,0.00000530,0.00000592,0.00000521,0.00000503,0.00000681,0.00000702,0.00000545,0.00000610,0.00000669,0.00000625,0.00000634,0.00000616,0.00000572,0.00000646,0.00000696,0.00000572,0.00000660,0.00000723,0.00000714,0.00000684,0.00000675,0.00000696,0.00000628,0.00000598,0.00000687,0.00000687,0.00000675,0.00000687,0.00000699,0.00000785,0.00000764,0.00000732,0.00000800,0.00000773,0.00000773,0.00000720,0.00000746,0.00000803,0.00000800,0.00000770,0.00000868,0.00000930,0.00000859,0.00000809,0.00000785,0.00000960,0.00000909,0.00000894,0.00000948,0.00000921,0.00000963,0.00000998,0.00000974,0.00001004,0.00001090,0.00001149,0.00001063,0.00001022,0.00001134,0.00001197,0.00001146,0.00001179,0.00001155,0.00001271,0.00001259,0.00001315,0.00001380,0.00001457,0.00001351,0.00001516,0.00001439,0.00001478,0.00001688,0.00001730,0.00001866,0.00001904,0.00002052,0.00002118,0.00002352,0.00002618,0.00002588,0.00002734,0.00003101,0.00003474,0.00003859,0.00004363,0.00004830,0.00005574,0.00006747,0.00007721,0.00008796,0.00010081,0.00012196,0.00013689,0.00015904,0.00017862,0.00019973,0.00022047,0.00023998,0.00026063,0.00026602,0.00027123,0.00027493,0.00026948,0.00025657,0.00022926,0.00021025,0.00018282,0.00014983,0.00012267,0.00009240,0.00006661,0.00004368,0.00003175,0.00001839,0.00001060,0.00000601,0.00000344,0.00000136,0.00000059,0.00000039,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000672,0.00002352,0.00001824,0.00002055,0.00002541,0.00003178,0.00003193,0.00002328,0.00001741,0.00001232,0.00001122,0.00000915,0.00000877,0.00000794,0.00000583,0.00000509,0.00000441,0.00000424,0.00000412,0.00000361,0.00000415,0.00000412,0.00000462,0.00000391,0.00000438,0.00000418,0.00000394,0.00000450,0.00000524,0.00000424,0.00000426,0.00000486,0.00000489,0.00000492,0.00000412,0.00000468,0.00000373,0.00000432,0.00000489,0.00000468,0.00000468,0.00000424,0.00000477,0.00000506,0.00000536,0.00000474,0.00000483,0.00000489,0.00000521,0.00000506,0.00000536,0.00000506,0.00000595,0.00000456,0.00000474,0.00000462,0.00000569,0.00000492,0.00000501,0.00000557,0.00000583,0.00000509,0.00000527,0.00000560,0.00000495,0.00000575,0.00000586,0.00000572,0.00000509,0.00000575,0.00000548,0.00000634,0.00000607,0.00000560,0.00000551,0.00000616,0.00000720,0.00000604,0.00000580,0.00000660,0.00000613,0.00000699,0.00000580,0.00000649,0.00000622,0.00000595,0.00000729,0.00000607,0.00000655,0.00000669,0.00000637,0.00000628,0.00000729,0.00000675,0.00000696,0.00000687,0.00000690,0.00000699,0.00000732,0.00000746,0.00000690,0.00000740,0.00000782,0.00000785,0.00000791,0.00000743,0.00000773,0.00000832,0.00000746,0.00000743,0.00000764,0.00000912,0.00000832,0.00000862,0.00000853,0.00000960,0.00000847,0.00000933,0.00000838,0.00000977,0.00000995,0.00001072,0.00001037,0.00000995,0.00000974,0.00000995,0.00001084,0.00000983,0.00001120,0.00001146,0.00001161,0.00001066,0.00001146,0.00001214,0.00001158,0.00001250,0.00001339,0.00001398,0.00001359,0.00001439,0.00001516,0.00001582,0.00001715,0.00001579,0.00001887,0.00001810,0.00001943,0.00002029,0.00002174,0.00002233,0.00002378,0.00002686,0.00002870,0.00003119,0.00003379,0.00003986,0.00004040,0.00004925,0.00005438,0.00006572,0.00007905,0.00008805,0.00010330,0.00011847,0.00013985,0.00016061,0.00018324,0.00019574,0.00021546,0.00023732,0.00025281,0.00026341,0.00027410,0.00027375,0.00026827,0.00025245,0.00023610,0.00020823,0.00018016,0.00014921,0.00012027,0.00009178,0.00006696,0.00004582,0.00002811,0.00001736,0.00001019,0.00000533,0.00000272,0.00000154,0.00000056,0.00000033,0.00000021,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000773,0.00002112,0.00001741,0.00001887,0.00002544,0.00003083,0.00003157,0.00002420,0.00001617,0.00001279,0.00000954,0.00000921,0.00000883,0.00000794,0.00000652,0.00000586,0.00000548,0.00000426,0.00000388,0.00000406,0.00000424,0.00000352,0.00000400,0.00000397,0.00000379,0.00000462,0.00000447,0.00000468,0.00000521,0.00000474,0.00000456,0.00000403,0.00000391,0.00000429,0.00000418,0.00000480,0.00000415,0.00000459,0.00000429,0.00000421,0.00000444,0.00000518,0.00000483,0.00000498,0.00000471,0.00000533,0.00000536,0.00000569,0.00000539,0.00000530,0.00000468,0.00000489,0.00000512,0.00000536,0.00000536,0.00000524,0.00000503,0.00000530,0.00000521,0.00000477,0.00000486,0.00000551,0.00000554,0.00000533,0.00000560,0.00000572,0.00000607,0.00000613,0.00000524,0.00000498,0.00000640,0.00000592,0.00000619,0.00000539,0.00000569,0.00000640,0.00000613,0.00000610,0.00000663,0.00000699,0.00000619,0.00000610,0.00000583,0.00000666,0.00000625,0.00000649,0.00000643,0.00000663,0.00000684,0.00000631,0.00000622,0.00000652,0.00000652,0.00000699,0.00000610,0.00000693,0.00000681,0.00000687,0.00000717,0.00000723,0.00000752,0.00000797,0.00000835,0.00000711,0.00000820,0.00000811,0.00000764,0.00000776,0.00000773,0.00000826,0.00000862,0.00000847,0.00000921,0.00000871,0.00000838,0.00000791,0.00001001,0.00000823,0.00000705,0.00000859,0.00000903,0.00001022,0.00001025,0.00001001,0.00001075,0.00001013,0.00001013,0.00001028,0.00001114,0.00001043,0.00001167,0.00001096,0.00001208,0.00001271,0.00001362,0.00001158,0.00001297,0.00001276,0.00001353,0.00001413,0.00001401,0.00001546,0.00001516,0.00001635,0.00001635,0.00001807,0.00001952,0.00001884,0.00001881,0.00002112,0.00002272,0.00002583,0.00002722,0.00002926,0.00003145,0.00003643,0.00004090,0.00004410,0.00005050,0.00005251,0.00006495,0.00007594,0.00008485,0.00010191,0.00012137,0.00013914,0.00015664,0.00017921,0.00019805,0.00021993,0.00023859,0.00024922,0.00026249,0.00027170,0.00027025,0.00026693,0.00025728,0.00023154,0.00021241,0.00018457,0.00015267,0.00012448,0.00008989,0.00006859,0.00004857,0.00003065,0.00001863,0.00001143,0.00000628,0.00000323,0.00000160,0.00000074,0.00000039,0.00000009,0.00000006,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000717,0.00002254,0.00001910,0.00001972,0.00002440,0.00003136,0.00003142,0.00002417,0.00001691,0.00001161,0.00001025,0.00000945,0.00000936,0.00000711,0.00000586,0.00000503,0.00000501,0.00000409,0.00000412,0.00000429,0.00000453,0.00000364,0.00000400,0.00000394,0.00000364,0.00000391,0.00000418,0.00000438,0.00000480,0.00000456,0.00000415,0.00000418,0.00000498,0.00000489,0.00000486,0.00000462,0.00000465,0.00000406,0.00000435,0.00000397,0.00000486,0.00000462,0.00000465,0.00000489,0.00000530,0.00000518,0.00000477,0.00000506,0.00000515,0.00000521,0.00000486,0.00000518,0.00000489,0.00000521,0.00000533,0.00000506,0.00000468,0.00000486,0.00000453,0.00000539,0.00000486,0.00000483,0.00000468,0.00000545,0.00000580,0.00000554,0.00000554,0.00000655,0.00000583,0.00000545,0.00000616,0.00000583,0.00000586,0.00000578,0.00000578,0.00000657,0.00000542,0.00000619,0.00000610,0.00000625,0.00000666,0.00000660,0.00000586,0.00000637,0.00000616,0.00000628,0.00000655,0.00000675,0.00000649,0.00000687,0.00000652,0.00000675,0.00000583,0.00000732,0.00000729,0.00000699,0.00000690,0.00000657,0.00000729,0.00000657,0.00000732,0.00000734,0.00000749,0.00000791,0.00000693,0.00000788,0.00000732,0.00000912,0.00000743,0.00000764,0.00000782,0.00000841,0.00000785,0.00000945,0.00000847,0.00000797,0.00000841,0.00000915,0.00000847,0.00000874,0.00000853,0.00000900,0.00000971,0.00000951,0.00000900,0.00000945,0.00000957,0.00001066,0.00001069,0.00000915,0.00001090,0.00001063,0.00001096,0.00001143,0.00001182,0.00001235,0.00001229,0.00001244,0.00001274,0.00001407,0.00001279,0.00001496,0.00001522,0.00001442,0.00001656,0.00001653,0.00001780,0.00001815,0.00002058,0.00002005,0.00002094,0.00002189,0.00002479,0.00002612,0.00002876,0.00003314,0.00003539,0.00003862,0.00004371,0.00004955,0.00005858,0.00006693,0.00007375,0.00008692,0.00010206,0.00012119,0.00013635,0.00015572,0.00017998,0.00019577,0.00022257,0.00023850,0.00025011,0.00025834,0.00026684,0.00026910,0.00025864,0.00024801,0.00023664,0.00020960,0.00018297,0.00014906,0.00012119,0.00009146,0.00006693,0.00004833,0.00003056,0.00001875,0.00001149,0.00000563,0.00000299,0.00000157,0.00000080,0.00000039,0.00000021,0.00000003,0.00000000,0.00000000,0.00000000
0.00000000,0.00000708,0.00002215,0.00001866,0.00002038,0.00002648,0.00003068,0.00003027,0.00002402,0.00001724,0.00001359,0.00001066,0.00000980,0.00000791,0.00000749,0.00000586,0.00000539,0.00000486,0.00000486,0.00000441,0.00000335,0.00000429,0.00000370,0.00000391,0.00000385,0.00000385,0.00000349,0.00000397,0.00000462,0.00000509,0.00000388,0.00000456,0.00000397,0.00000506,0.00000412,0.00000444,0.00000503,0.00000421,0.00000465,0.00000474,0.00000429,0.00000483,0.00000435,0.00000548,0.00000480,0.00000441,0.00000498,0.00000515,0.00000515,0.00000512,0.00000459,0.00000474,0.00000459,0.00000509,0.00000506,0.00000533,0.00000503,0.00000542,0.00000503,0.00000456,0.00000566,0.00000509,0.00000506,0.00000580,0.00000518,0.00000515,0.00000536,0.00000503,0.00000503,0.00000586,0.00000592,0.00000554,0.00000595,0.00000663,0.00000613,0.00000583,0.00000563,0.00000619,0.00000545,0.00000595,0.00000649,0.00000613,0.00000613,0.00000575,0.00000678,0.00000575,0.00000678,0.00000652,0.00000726,0.00000649,0.00000696,0.00000690,0.00000646,0.00000652,0.00000589,0.00000758,0.00000797,0.00000770,0.00000752,0.00000705,0.00000729,0.00000687,0.00000696,0.00000723,0.00000814,0.00000761,0.00000758,0.00000803,0.00000758,0.00000785,0.00000859,0.00000903,0.00000782,0.00000814,0.00000903,0.00000817,0.00000883,0.00000891,0.00000877,0.00000814,0.00000894,0.00000983,0.00000915,0.00000856,0.00000954,0.00000945,0.00001010,0.00000957,0.00001025,0.00000992,0.00001048,0.00001081,0.00001045,0.00001105,0.00001037,0.00001131,0.00001146,0.00001348,0.00001220,0.00001336,0.00001374,0.00001401,0.00001401,0.00001448,0.00001570,0.00001549,0.00001558,0.00001780,0.00001807,0.00001860,0.00001981,0.00001964,0.00002263,0.00002295,0.00002559,0.00002784,0.00003039,0.00003039,0.00003418,0.00003809,0.00004519,0.00004851,0.00005464,0.00006741,0.00007558,0.00008826,0.00010241,0.00011773,0.00013366,0.00015723,0.00017711,0.00019642,0.00022044,0.00023646,0.00024718,0.00026169,0.00026797,0.00026542,0.00026607,0.00025257,0.00023053,0.00021152,0.00018054,0.00015004,0.00012018,0.00009371,0.00006726,0.00004768,0.00002888,0.00001892,0.00001205,0.00000749,0.00000397,0.00000169,0.00000107,0.00000053,0.00000021,0.00000006,0.00000003,0.00000000
0.00000000,0.00000649,0.00002192,0.00001842,0.00001804,0.00002381,0.00003083,0.00003151,0.00002402,0.00001641,0.00001238,0.00001019,0.00000942,0.00000850,0.00000726,0.00000625,0.00000515,0.00000524,0.00000471,0.00000418,0.00000468,0.00000447,0.00000471,0.00000441,0.00000382,0.00000344,0.00000424,0.00000548,0.00000480,0.00000424,0.00000379,0.00000435,0.00000435,0.00000406,0.00000447,0.00000432,0.00000471,0.00000444,0.00000483,0.00000474,0.00000515,0.00000515,0.00000388,0.00000459,0.00000424,0.00000509,0.00000524,0.00000515,0.00000495,0.00000489,0.00000557,0.00000450,0.00000598,0.00000512,0.00000539,0.00000518,0.00000578,0.00000495,0.00000598,0.00000477,0.00000465,0.00000509,0.00000563,0.00000634,0.00000501,0.00000518,0.00000521,0.00000572,0.00000625,0.00000560,0.00000640,0.00000610,0.00000533,0.00000539,0.00000575,0.00000554,0.00000578,0.00000631,0.00000649,0.00000613,0.00000652,0.00000595,0.00000595,0.00000625,0.00000643,0.00000625,0.00000601,0.00000687,0.00000634,0.00000669,0.00000622,0.00000657,0.00000616,0.00000740,0.00000657,0.00000734,0.00000660,0.00000684,0.00000663,0.00000717,0.00000699,0.00000649,0.00000758,0.00000717,0.00000690,0.00000732,0.00000758,0.00000752,0.00000782,0.00000776,0.00000734,0.00000726,0.00000770,0.00000918,0.00000767,0.00000832,0.00000874,0.00000841,0.00000803,0.00000903,0.00000794,0.00000820,0.00000897,0.00000927,0.00000936,0.00000871,0.00000912,0.00000983,0.00001028,0.00001013,0.00001093,0.00001016,0.00001040,0.00001060,0.00001182,0.00001191,0.00001238,0.00001214,0.00001262,0.00001179,0.00001179,0.00001419,0.00001519,0.00001463,0.00001519,0.00001632,0.00001656,0.00001653,0.00001774,0.00001697,0.00001721,0.00002026,0.00001993,0.00002195,0.00002328,0.00002381,0.00002751,0.00002828,0.00003166,0.00003678,0.00004123,0.00004395,0.00004964,0.00005775,0.00006702,0.00007653,0.00008435,0.00010120,0.00011930,0.00013724,0.00015504,0.00017814,0.00019677,0.00021691,0.00023136,0.00024934,0.00026237,0.00026385,0.00026533,0.00026353,0.00025355,0.00023818,0.00020527,0.00018205,0.00015569,0.00012389,0.00009782,0.00006572,0.00004665,0.00003228,0.00001863,0.00001276,0.00000669,0.00000403,0.00000166,0.00000101,0.00000044,0.00000018,0.00000003,0.00000000


==> anc/2.3_HFIRSpectrumPrediction.txt <==
# -----------------------------------------------------------------
# Predicted Spectra of IBD Events
# Tabulated Huber 235U reconstructed visible energy spectrum and 
# HFIR-specific components: 28Al, 6He, and Non-equilibrium isotopes). 
# Reactor Exposure: 6991 MW-days
# Data are reported in 32 200keV wide bins from 0.8MeV to 7.2MeV
# -----------------------------------------------------------------

# Bin Center, Combined Counts/bin, Huber U235, 28Al, 6He, Non-Equilibrium
0.900, 1407.144, 1296.529, 68.587, 11.240, 30.788 
1.100, 1847.229, 1713.210, 81.445, 15.572, 37.003 
1.300, 2218.956, 2087.162, 75.540, 18.876, 37.378 
1.500, 2513.984, 2406.973, 53.216, 20.577, 33.218 
1.700, 2745.892, 2672.001, 26.513, 20.124, 27.254 
1.900, 2927.167, 2880.768, 7.313, 16.898, 22.188 
2.100, 3043.639, 3012.914, 0.869, 11.266, 18.589 
2.300, 3088.362, 3068.173, 0.024, 5.284, 14.881 
2.500, 3039.944, 3028.642, 0.000, 1.173, 10.129 
2.700, 2945.031, 2939.589, 0.000, 0.062, 5.380 
2.900, 2813.265, 2811.307, 0.000, 0.000, 1.958 
3.100, 2641.911, 2641.585, 0.000, 0.000, 0.326 
3.300, 2451.488, 2451.474, 0.000, 0.000, 0.014 
3.500, 2243.612, 2243.612, 0.000, 0.000, 0.000 
3.700, 2052.134, 2052.134, 0.000, 0.000, 0.000 
3.900, 1865.171, 1865.171, 0.000, 0.000, 0.000 
4.100, 1681.711, 1681.711, 0.000, 0.000, 0.000 
4.300, 1493.962, 1493.962, 0.000, 0.000, 0.000 
4.500, 1320.229, 1320.229, 0.000, 0.000, 0.000 
4.700, 1157.588, 1157.588, 0.000, 0.000, 0.000 
4.900, 1003.604, 1003.604, 0.000, 0.000, 0.000 
5.100, 860.720, 860.720, 0.000, 0.000, 0.000 
5.300, 729.906, 729.906, 0.000, 0.000, 0.000 
5.500, 612.632, 612.632, 0.000, 0.000, 0.000 
5.700, 501.313, 501.313, 0.000, 0.000, 0.000 
5.900, 398.037, 398.037, 0.000, 0.000, 0.000 
6.100, 306.124, 306.124, 0.000, 0.000, 0.000 
6.300, 229.189, 229.189, 0.000, 0.000, 0.000 
6.500, 168.361, 168.361, 0.000, 0.000, 0.000 
6.700, 119.332, 119.332, 0.000, 0.000, 0.000 
6.900, 80.826, 80.826, 0.000, 0.000, 0.000 
7.100, 51.061, 51.061, 0.000, 0.000, 0.000 


==> anc/2.4_CovarianceMatrix.txt <==
# -----------------------------------------------------------------------------
# PROSPECT Covariance Matrix
# Includes all systematic and statistical uncertainties.
# Please refer to the text for details.
# Data are reported in a 32x32 matrix with 200keV wide bins from 0.8 to 7.2MeV
# ----------------------------------------------------------------------------
# 
9879.740090,926.485906,709.655212,886.794971,827.301387,177.215951,184.939003,293.896848,263.158195,-56.232023,-161.312862,60.033305,-308.006992,-331.157926,-234.738603,-399.172294,-179.141856,-99.520851,59.608216,-12.411956,-91.440433,-184.963059,-190.828683,-101.261603,-125.822297,-123.050149,-187.707260,-100.522514,-16.439720,-76.454277,-39.242754,-2.559065
926.485906,8119.273280,567.835764,525.588194,479.512276,587.517213,416.762399,199.898821,7.975205,56.156978,-17.175131,-162.453410,-46.884358,-147.400982,-145.861711,-24.607077,-69.254577,21.260415,40.151942,-42.902295,-104.791663,-141.898165,-120.105342,-168.495046,-152.856943,-147.597914,-104.217672,-73.560595,-71.004231,-41.810897,-16.884028,-23.950860
709.655212,567.835764,8538.114117,221.260187,43.269281,1454.037874,1109.029718,175.200055,-413.758962,-22.841635,-35.617037,-713.024928,8.853952,304.765256,-120.900736,287.187512,-21.595145,159.113115,-125.760743,-178.018978,-191.514871,-229.108221,-100.536919,-319.013675,-255.771277,-189.375503,60.534522,-124.764990,-190.128365,12.386171,-16.379340,-63.137731
886.794971,525.588194,221.260187,8411.299649,906.318561,-767.977328,-393.680402,374.986132,674.296287,108.419513,44.535317,580.818449,-175.620676,-553.672604,-53.349555,-553.644510,-117.258629,-93.566490,306.542100,208.935088,31.319985,17.819568,-113.695625,60.042151,19.803449,-17.698112,-286.532308,-23.826762,98.871252,-98.973254,-52.991672,24.997165
827.301387,479.512276,43.269281,906.318561,10287.208226,322.146481,977.923538,1321.303879,1709.107309,18.783557,220.012998,894.863559,-242.764675,-655.682519,-50.397633,-650.812596,-46.498027,-100.908145,402.626722,297.130281,88.048482,81.624101,-122.746257,117.489938,60.200271,-1.999867,-414.303931,-5.736108,114.362572,-106.104946,-18.552601,27.404408
177.215951,587.517213,1454.037874,-767.977328,322.146481,15007.308562,5090.397943,1157.188343,-582.537583,115.066948,-126.455018,-2171.735719,418.495936,1473.330110,-8.321653,1568.960057,272.528595,769.558335,-551.529305,-489.109471,-457.502075,-342.775899,-120.247428,-701.912932,-580.550032,-417.837153,640.751635,-238.193345,-502.036677,160.995017,45.702012,-151.025175
184.939003,416.762399,1109.029718,-393.680402,977.923538,5090.397943,13628.242196,1564.155030,138.981719,116.859537,6.266696,-1389.297165,340.385152,1084.388122,-8.254017,1155.314681,301.986697,646.139565,-212.756530,-281.170617,-223.714007,-199.975737,-94.862800,-455.097780,-441.357484,-254.810682,471.923075,-146.422976,-318.547435,120.774341,59.461576,-86.452197
293.896848,199.898821,175.200055,374.986132,1321.303879,1157.188343,1564.155030,8780.434424,978.257290,11.590482,81.405289,249.048291,-3.366886,-88.233633,9.628634,-78.627803,18.658844,142.427729,171.476997,87.783689,69.030312,-8.423327,-62.811298,-2.049398,-39.126261,-34.052855,-103.528005,-23.093868,2.599767,-27.503873,11.442375,-5.682941
263.158195,7.975205,-413.758962,674.296287,1709.107309,-582.537583,138.981719,978.257290,8963.866797,219.777872,155.178043,1051.620833,-106.433686,-679.493136,107.634718,-612.822461,-23.499215,-71.573079,547.068873,399.213124,281.547881,177.407926,6.474593,274.757743,235.690092,127.575533,-389.800782,81.960420,218.180721,-80.394303,-17.714506,73.171541
-56.232023,56.156978,-22.841635,108.419513,18.783557,115.066948,116.859537,11.590482,219.777872,7155.746659,37.048450,106.680394,107.038272,23.631991,69.786315,120.471054,122.142444,243.257883,250.471164,134.931956,138.342183,1.061497,21.082799,-28.461407,45.195246,-35.109007,-31.560315,14.154413,56.561920,13.862299,16.583773,40.060939
-161.312862,-17.175131,-35.617037,44.535317,220.012998,-126.455018,6.266696,81.405289,155.178043,37.048450,6673.921198,221.404870,48.350262,20.972707,120.050782,103.953158,206.589645,251.079846,355.684700,223.288949,132.244972,82.920289,69.747847,73.816875,78.233275,74.466627,-17.509522,40.592936,72.388807,54.819489,42.592874,43.796281
60.033305,-162.453410,-713.024928,580.818449,894.863559,-2171.735719,-1389.297165,249.048291,1051.620833,106.680394,221.404870,7701.174724,-158.539974,-664.345521,177.839098,-740.152998,98.790928,34.909171,834.389533,599.322460,443.999500,332.482109,126.451858,426.662470,395.878765,260.061233,-291.981499,180.659011,322.449226,-30.386108,40.588975,137.615473
-308.006992,-46.884358,8.853952,-175.620676,-242.764675,418.495936,340.385152,-3.366886,-106.433686,107.038272,48.350262,-158.539974,6471.301375,229.841352,126.566547,376.720103,261.299171,390.958539,281.938206,192.299890,110.815420,127.719060,145.623916,56.927272,62.430960,96.067607,156.877918,71.039335,30.450614,96.192608,75.625054,55.876860
-331.157926,-147.400982,304.765256,-553.672604,-655.682519,1473.330110,1084.388122,-88.233633,-679.493136,23.631991,20.972707,-664.345521,229.841352,6970.730032,152.454240,810.656253,334.270440,586.883239,85.997873,72.920888,88.317759,76.697002,106.224580,-121.257236,-66.833232,-9.344300,420.679488,32.324328,-90.937414,150.538755,105.776848,14.539998
-234.738603,-145.861711,-120.900736,-53.349555,-50.397633,-8.321653,-8.254017,9.628634,107.634718,69.786315,120.050782,177.839098,126.566547,152.454240,6392.116627,144.565075,245.394449,426.587744,486.534416,342.358493,266.876345,218.315448,163.372950,198.478692,168.559279,135.069716,110.152310,135.394536,121.670957,107.564862,98.307487,79.319236
-399.172294,-24.607077,287.187512,-553.644510,-650.812596,1568.960057,1155.314681,-78.627803,-612.822461,120.471054,103.953158,-740.152998,376.720103,810.656253,144.565075,7280.253556,435.479855,688.203542,210.327268,161.706293,156.251335,118.340461,160.337464,-54.979001,-9.035761,40.768730,425.219370,89.307301,-52.214600,183.432972,135.167916,43.480056
-179.141856,-69.254577,-21.595145,-117.258629,-46.498027,272.528595,301.986697,18.658844,-23.499215,122.142444,206.589645,98.790928,261.299171,334.270440,245.394449,435.479855,7985.496337,706.079596,704.056844,523.520968,375.455570,310.878243,259.620892,178.707402,215.963196,181.950840,239.667521,185.525821,147.192155,171.066726,166.735332,119.030279
-99.520851,21.260415,159.113115,-93.566490,-100.908145,769.558335,646.139565,142.427729,-71.573079,243.257883,251.079846,34.909171,390.958539,586.883239,426.587744,688.203542,706.079596,10542.335144,924.375026,684.084617,465.236679,405.486245,313.581593,231.395583,214.020020,238.414794,375.211430,237.834682,198.025787,249.720992,239.792757,148.235923
59.608216,40.151942,-125.760743,306.542100,402.626722,-551.529305,-212.756530,171.476997,547.068873,250.471164,355.684700,834.389533,281.938206,85.997873,486.534416,210.327268,704.056844,924.375026,10765.067455,887.235266,673.262723,540.176225,425.643471,450.354054,444.577012,363.608939,131.096144,332.448478,356.477922,212.300716,206.689884,232.307812
-12.411956,-42.902295,-178.018978,208.935088,297.130281,-489.109471,-281.170617,87.783689,399.213124,134.931956,223.288949,599.322460,192.299890,72.920888,342.358493,161.706293,523.520968,684.084617,887.235266,7953.216154,512.659603,443.820015,287.714758,365.703813,366.289747,286.629230,129.343830,248.083919,267.481587,160.020667,173.592704,166.821971
-91.440433,-104.791663,-191.514871,31.319985,88.048482,-457.502075,-223.714007,69.030312,281.547881,138.342183,132.244972,443.999500,110.815420,88.317759,266.876345,156.251335,375.455570,465.236679,673.262723,512.659603,5982.624733,303.962584,259.134335,291.862932,276.789707,240.848661,131.058358,206.030583,221.202486,130.392517,140.508317,143.954160
-184.963059,-141.898165,-229.108221,17.819568,81.624101,-342.775899,-199.975737,-8.423327,177.407926,1.061497,82.920289,332.482109,127.719060,76.697002,218.315448,118.340461,310.878243,405.486245,540.176225,443.820015,303.962584,4613.756619,195.169657,238.164923,231.083725,209.896061,97.054239,166.799080,173.982359,104.105396,104.352607,105.820059
-190.828683,-120.105342,-100.536919,-113.695625,-122.746257,-120.247428,-94.862800,-62.811298,6.474593,21.082799,69.747847,126.451858,145.623916,106.224580,163.372950,160.337464,259.620892,313.581593,425.643471,287.714758,259.134335,195.169657,3570.453562,163.655212,173.509911,159.316385,122.441552,139.928739,133.900481,104.688270,92.017338,97.503630
-101.261603,-168.495046,-319.013675,60.042151,117.489938,-701.912932,-455.097780,-2.049398,274.757743,-28.461407,73.816875,426.662470,56.927272,-121.257236,198.478692,-54.979001,178.707402,231.395583,450.354054,365.703813,291.862932,238.164923,163.655212,3233.064930,230.489451,198.639787,20.188790,165.718650,183.072195,72.889286,83.343366,93.583043
-125.822297,-152.856943,-255.771277,19.803449,60.200271,-580.550032,-441.357484,-39.126261,235.690092,45.195246,78.233275,395.878765,62.430960,-66.833232,168.559279,-9.035761,215.963196,214.020020,444.577012,366.289747,276.789707,231.083725,173.509911,230.489451,2984.549496,174.496087,17.461133,156.352157,168.658998,73.789730,76.626084,93.887729
-123.050149,-147.597914,-189.375503,-17.698112,-1.999867,-417.837153,-254.810682,-34.052855,127.575533,-35.109007,74.466627,260.061233,96.067607,-9.344300,135.069716,40.768730,181.950840,238.414794,363.608939,286.629230,240.848661,209.896061,159.316385,198.639787,174.496087,2629.437872,67.670214,121.631528,141.416504,78.618445,72.384317,83.056409
-187.707260,-104.217672,60.534522,-286.532308,-414.303931,640.751635,471.923075,-103.528005,-389.800782,-31.560315,-17.509522,-291.981499,156.877918,420.679488,110.152310,425.219370,239.667521,375.211430,131.096144,129.343830,131.058358,97.054239,122.441552,20.188790,17.461133,67.670214,2617.805917,72.118009,8.978184,112.483401,87.961135,37.120909
-100.522514,-73.560595,-124.764990,-23.826762,-5.736108,-238.193345,-146.422976,-23.093868,81.960420,14.154413,40.592936,180.659011,71.039335,32.324328,135.394536,89.307301,185.525821,237.834682,332.448478,248.083919,206.030583,166.799080,139.928739,165.718650,156.352157,121.631528,72.118009,2238.006915,106.150559,73.493695,70.679908,69.919873
-16.439720,-71.004231,-190.128365,98.871252,114.362572,-502.036677,-318.547435,2.599767,218.180721,56.561920,72.388807,322.449226,30.450614,-90.937414,121.670957,-52.214600,147.192155,198.025787,356.477922,267.481587,221.202486,173.982359,133.900481,183.072195,168.658998,141.416504,8.978184,106.150559,2178.100749,49.333859,55.993962,77.143888
-76.454277,-41.810897,12.386171,-98.973254,-106.104946,160.995017,120.774341,-27.503873,-80.394303,13.862299,54.819489,-30.386108,96.192608,150.538755,107.564862,183.432972,171.066726,249.720992,212.300716,160.020667,130.392517,104.105396,104.688270,72.889286,73.789730,78.618445,112.483401,73.493695,49.333859,1985.118846,64.768810,41.819430
-39.242754,-16.884028,-16.379340,-52.991672,-18.552601,45.702012,59.461576,11.442375,-17.714506,16.583773,42.592874,40.588975,75.625054,105.776848,98.307487,135.167916,166.735332,239.792757,206.689884,173.592704,140.508317,104.352607,92.017338,83.343366,76.626084,72.384317,87.961135,70.679908,55.993962,64.768810,1855.469091,41.175549
-2.559065,-23.950860,-63.137731,24.997165,27.404408,-151.025175,-86.452197,-5.682941,73.171541,40.060939,43.796281,137.615473,55.876860,14.539998,79.319236,43.480056,119.030279,148.235923,232.307812,166.821971,143.954160,105.820059,97.503630,93.583043,93.887729,83.056409,37.120909,69.919873,77.143888,41.819430,41.175549,1590.188423


==> makepdf.sh <==
#!/bin/sh
pdflatex main
bibtex  main
pdflatex  main
pdflatex  main

